All-loop planar integrands in Yang-Mills theory from recursion

In this letter, we generalize the recursion methods based on cut equations arXiv:2412.21027, originally developed for scalar theories, to gluons in pure Yang-Mills theory. In gauge theories, planar loop integrands are subtle to defined and obtained due to the existence of scaleless integrals. A critical challenge arises when constructing higher-loop integrands via recursion methods: integrands with or without all scaleless terms both are incompatible with the reconstruction formalism in arXiv:2412.21027. To address this, we introduce a $\textit{refined}$ integrand by systematically removing specific scaleless contributions, and develop an algorithmic implementation of the recursion to all-loop level. We explicitly demonstrate the framework by three steps and obtain the recursion formula in pure Yang-Mills theory. In the ancillary files, we provide the results up to the two-loop five-point integrand and the simplified result in the large-$D$ limit for the three-loop four-point case.

==> anc/Amp.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)




(*********)

AllLabelledTrees[n_,rule___ ]:=Module[{a, $Graph,$ImageSize},
$Graph=Graph/.{rule};
$ImageSize=ImageSize/.{rule};
(-1)^n Det@Table[If[i==j, - Sum[Subscript[a, i,jj],{jj,Complement[Range@(n-1),{i}]}],Subscript[a, i,j]],{i,2,n-1},{j,2,n-1}]//Expand//List@@@List@@#/.Subscript[a, i__]:> {i}&// If[ $Graph=!=True, #,       Graph[DirectedEdge@@@#, VertexLabels->"Name", If[ $ImageSize===ImageSize,   ImageSize->Automatic, ImageSize-> $ImageSize    ]]&/@#         ]& ]



AllLabelledTrees::usage="Generates all (n-1)-pt labelled trees with 1 as root. 
e.g.  AllLabelledTrees[4], AllLabelledTrees[4,Graph\[Rule] True], AllLabelledTrees[5,Graph\[Rule] True,ImageSize->100]
option: Graph-> True, ImageSize->100
see also: AllCubicTrees, nCayleyNLSM, nCayleyYM ";


(*********)


PlanarCubicTrees[ordering_ ,rule___]:=Module[{culi,v, orderingg,$Graph, n},
$Graph=Graph/.{rule};
orderingg=If[Head@ordering===Integer, Range@ordering,Flatten@{ordering}];
n=Length@orderingg;
orderingg= RotateRight[ orderingg,      n-Position[orderingg,n][[1,1]]][[;;-2]];


culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand//Function[sl,(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))/.{s@i__:> Subscript[s, i]} ]/@#&//List@@#&//
If[ $Graph=!=True, #,      cubictreegraph@Fpre@#&/@#    ]& ];


cubictreegraph=Function[sl, With[{sll=Cases[sl,_vertex,{0,Infinity}]},
sll//#/. vertex[i1_,i2_]:>Sequence[ UndirectedEdge[Union[i1,i2],i1],UndirectedEdge[Union[i1,i2],i2]]&//Graph[Append[#, UndirectedEdge[ Range@(Length@sll+1),{Length@sll+2}]],VertexLabels->Table[{i}->i,{i,Length@sll+2}],VertexSize->0]&]];


PlanarCubicTrees::usage="PlanarCubicTrees[ordering_] generates all n-pt planar cubic trees with the given ordering. 
PlanarCubicTrees[n_] generates all n-pt planar cubic trees with the canonical ordering (12...n). 
e.g. PlanarCubicTrees[{1,2,3,4}], PlanarCubicTrees[5], PlanarCubicTrees[{1,3,2,5,4},Graph-> True]
see also: AllCubicTrees, nCubicNLSM, nCubicYM ";



(*********)

AllCubicTrees[n_,rule___ ]:=Module[{culi,v, $Graph},
$Graph=Graph/.{rule};culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&//Function[sl,(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))/.{s@i__:> Subscript[s, i]} ]/@#&//List@@#&//
If[ $Graph=!=True, #,         cubictreegraph@Fpre@#&/@#        ]& ]


AllCubicTrees::usage="Generates all n-pt cubic trees. 
e.g. AllCubicTrees[4], AllCubicTrees[5,Graph-> True]
see also: PlanarCubicTrees, nCubicsGal, nCubicGR";



(* ::Code::Initialization:: *)
Fpre=Function[sl,Module[{temppre,nn,temp2,temp,ss},
temppre=Cases[sl,Subscript[s, i__]:> s@i,{0,Infinity}];
nn=Length@temppre+3;
temp2=temppre/.s[i__,nn]:> s@@Complement[Range@nn,{i,nn}];
temp=Product[ s@i,{i,nn-1}]Times@@temp2 ss@@Range@(nn-1);
temp //.{ ss[i__] s@i1__ s@i2__/; !IntersectingQ[{i1},{i2}]&& Union[{i1},{i2}]==={i}:>  ss@i1 ss@i2 vertex[{i1},{i2}] ,   ss@_-> 1}/.vertex@i__:> SortBy[vertex@i, #[[1]]&]]];

F[poles_,rule___]:= Module[{a, $Graph,$ImageSize,root},
$Graph=Graph/.{rule};
$ImageSize=ImageSize/.{rule};
root=(Root/.{rule}/.Root-> 1);
Fpre@(poles/.s@i__:> Subscript[s, i])/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2/.{-1-> 1}& //List@@@List@@#/.e-> List&// If[ $Graph=!=True, #,       Graph[UndirectedEdge@@@#, VertexLabels->"Name", If[ $ImageSize===ImageSize,   ImageSize->Automatic, ImageSize-> $ImageSize    ]]&/@#         ]& ];


F::usage="Generates a labelled tree set F(g)
e.g.  F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\)],  F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\) \!\(\*SubscriptBox[\(s\), \(5, 6\)]\), Graph-> True],  F[s[2,3]s[1,2,3]s[1,2,3,4]], F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\), Root->2 ]
option: Graph-> True, Root->1
see also: AllLabelledTrees, nCayleyNLSM, nCayleyYM";


(* ::Code::Initialization:: *)
 (********)

nCubicsGal[poles_]:=Module[{sl,fg,e,w},   sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
fg=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;(fg )^2 /.{s@i__:> Subscript[s, i]}];


AmpsGal::usage="Produces the n-pt sGal amplitude 
e.g. AmpsGal[4], AmpsGal[4,Symmetric\[Rule] True], AmpsGal[4,Symmetric\[Rule] True]/.perm\[Rule] permutation
option: Symmetric\[Rule] True
see also: nCubicsGal, AmpNLSM";

nCubicsGal::usage="Produces a sGal cubic tree numerator
e.g. nCubicsGal[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicsGal[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3, 4\)]\)], nCubicsGal[s[1,2]s[3,4]s[5,6]]
see also: AllCubicTrees, AmpsGal, nCubicNLSM";



(********)

 nCubicNLSM[poles_,ordering_]:=Module[{sl, e,w,root,fgpre,n=Length@ ordering,orderingg},
 
 orderingg= RotateRight[ ordering,      Length@ ordering-Position[ordering,Length@ ordering][[1,1]]][[;;-2]];

sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;
root=orderingg[[1]];
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;

(fgpre/.e-> s ) ((-1)^n Coefficient[fgpre,Product[e@@orderingg[[{i+1,i}]], {i,n-2}] ]) /.{s@i__:> Subscript[s, i]} ]



AmpNLSM::usage="Produces a color-ordered NLSM amplitude
e.g. AmpNLSM[{1,2,3,4}], AmpNLSM[{1,4,5,6,2,3}]
see also: nCubicNLSM, nCayleyNLSM";


nCubicNLSM::usage="
nCubicNLSM[poles_] produces a  cubic tree numerator of det'A.
nCubicNLSM[poles_,ordering_] produces a color-ordered NLSM cubic tree numerator.
e.g. nCubicNLSM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicNLSM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2,3,4}], nCubicNLSM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]
see also: PlanarCubicTrees, AmpNLSM, nCayleyNLSM";


(********)

 nCubicNLSM[poles_]:=Module[{sl, e,w,root,fgpre,calO,rho,n},
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
sl=Fpre@ (poles/.s@i__:> Subscript[s, i]);
root=1;
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;

rho=calO@@Range@(n-1)//.(calO@@Union@@List@@#->calO@@@List@@# & /@ Cases[sl,_vertex,{0,Infinity}])//Flatten//#[[;;,1]]&;

(fgpre/.e-> s )  AngleBracket[(poles/.s@i__:> Subscript[s, i]),rho]/.{s@i__:> Subscript[s, i]} ]



(********)


nCayleyNLSM[pairs__]:=  Module[{root,temp,temp2,e,w,n},
n=Length@{pairs}+2;
root=1;
temp=Times@@e@@@Partition[Flatten@{pairs},2];
temp2=temp// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;
If[temp2=!=temp,Print@"Not a labelled tree with 1 as root"];
temp/.e-> s /.{s@i__:> Subscript[s, i]} ]

sgn[rho1_,rho2_]:= Product[Signature@sll  Signature@Select[rho1,MemberQ[sll,#]&] ,  {sll,Table[rho2[[{i,i+1}]],{i,Length@rho2-1  }]}];

nCayleyNLSM::usage="Produces a NLSM Cayley numerator
e.g. nCayleyNLSM[{2,1},{3,1}], nCayleyNLSM[{2,1},{3,2},{4,3},{5,3}]
see also: AllLabelledTrees, AmpNLSM, nCubicNLSM";



CaytoCubic::usage="Generate m(labelled_tree1,labelled_tree2)
 eg. CaytoCubic[{{1,2},{2,3},{2,4}},{{1,3},{3,2},{2,4}}] ";
 
 CaytoCubic[sl1_,sl2_]:=Module[{sll, sllt1, sllt2,sllt, com,TTall,TT1,rho,ptt,$rho,ii,n},
If[Union@@sl1===Union@@sl2===Range@Length[Union@@sl1], n=Length[Union@@sl1]+1;
sll@2=sl1//Sort/@#&;
Do[ sll@i= Subsets[sll@(i-1),{2}]//Select[#,Length[Union@@#]==i&]&//Union@@@#&//Union,{i,3,n-2}];
sllt1=Join@@(sll/@Range[2,n-2]);

If[sl1===sl2,sllt=sllt1,
sll@2=sl2//Sort/@#&;
Do[ sll@i= Subsets[sll@(i-1),{2}]//Select[#,Length[Union@@#]==i&]&//Union@@@#&//Union,{i,3,n-2}];
sllt2=Join@@(sll/@Range[2,n-2]);
sllt=Intersection[sllt1,sllt2]];

If[n===4,TTall=List/@Range@Length@sllt,
com=!IntersectingQ[#1,#2]|| MemberQ[{#1,#2},Union[#1,#2]]&;
TTall=Subsets[Range@Length@sllt,{2}]//Select[#,  Function[slot,   com@@sllt[[slot]] ]   ]& //UndirectedEdge@@@#&//FindClique[#,Infinity,All]&//Select[#,Length@#===n-3&]&//Sort/@#&];

If[TTall==={},0,
If[ sl1[[2;;,1]]===sl1[[;;-2,2]],ptt= Append[  sl1[[;;,1]] ,sl1[[-1,-1]]]   ,
If[sl2[[2;;,1]]===sl2[[;;-2,2]],ptt= Append[  sl2[[;;,1]] ,sl2[[-1,-1]]] ,

TT1=Reverse@sllt[[TTall[[1]]]];
rho[i__]:=  If[Length@{i}<= 2,{i},(ii=1; While[  !(SubsetQ[{i},TT1[[ii]]]&& ( Length@Complement[ {i},TT1[[ii]]]===1||MemberQ[  TT1[[ii+1;;]] ,Complement[ {i},TT1[[ii]]]]  )),  ii++];  {$rho@@TT1[[ii]],   $rho@@ Complement[ {i},TT1[[ii]]] })];
ptt=rho@@Range@(n-1)//.$rho-> rho//Flatten]];

(sl1//  Signature@# Signature@Select[ptt,Function[slot2,MemberQ[#,slot2]]]&/@#&//Times@@#&)(
sl2//  Signature@# Signature@Select[ptt,Function[slot2,MemberQ[#,slot2]]]&/@#&//Times@@#&) Total[1/Times@@(Function[sls,Subscript[s, Sequence@@sls]]/@sllt[[#]]) &/@ TTall]]]];


(* ::Code::Initialization:: *)
(********)


nCubicGR[poles_]:=Module[{sl,fg,e,w,$path,orderingg,path,tpath,root,n},   
   sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
orderingg= Range[n-1];
root=orderingg[[1]];

fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
fg  (fg/. path-> tpath) /.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];



(********)

nCubicBI[poles_]:=Module[{sl,fg,e,w,$path,orderingg,path,tpath,root,tfg,n},   sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
orderingg= Range[n-1];
root=orderingg[[1]];

fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;

tfg=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;

fg  tfg  /.path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];



(*****)

nCubicYM[poles_,ordering_]:=Module[{sl, e,w,root,fgpre,n=Length@ ordering,orderingg,$path,path,fg,med},
sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;
orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];
root=orderingg[[1]];
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;

If[(med=((-1)^n Coefficient[fgpre,Product[e@@orderingg[[{i+1,i}]], {i,n-2}] ])
;med===0),0, fg= fgpre Sum[e[n,ii],{ii,Range[n-1]}] //Expand//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&//#/.  path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&;

fg   med] /.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ]



(*****)
nCubicYM[poles_]:=Module[{sl, e,w,root,fgpre,calO,rho,n,fg, $path, path, orderingg},
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
sl=Fpre@ (poles/.s@i__:> Subscript[s, i]);
orderingg=Range[n-1];
root=1;
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;


fg= fgpre Sum[e[n,ii],{ii,Range[n-1]}] //Expand//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&//#/.  path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&;

rho=calO@@Range@(n-1)//.(calO@@Union@@List@@#->calO@@@List@@# & /@ Cases[sl,_vertex,{0,Infinity}])//Flatten//#[[;;,1]]&;

fg   AngleBracket[(poles/.s@i__:> Subscript[s, i]),rho]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]}  ]

(*********)


nCayleyYM[pairs__]:=  Module[{root,temp,temp2,e,w,n,orderingg,$path,path},
n=Length@{pairs}+2;
orderingg=Range[n-1];
root=1;
temp=Times@@e@@@Partition[Flatten@{pairs},2];
temp2=temp// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;
If[temp2=!=temp,Print@"Not a labelled tree with 1 as root"];
temp2 Sum[e[n,ii],{ii,Range[n-1]}]//Expand //Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}/. path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&//#
/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]}&  ]



AmpGR::usage="produces the n-pt GR amplitude
e.g. AmpGR[4],  AmpGR[4,Symmetric\[Rule] True],AmpGR[4]/.reducecdot, AmpGR[4,Symmetric\[Rule] True]/.perm->permutation
option: Symmetric\[Rule] True
see also: nCubicGR, AmpBI";


nCubicGR::usage="Produces a GR cubic tree numerator
e.g.  nCubicGR[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicGR[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 4\)]\)],nCubicGR[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)]/.reducecdot
see also: AllCubicTrees, AmpGR, nCubicBI";


AmpBI::usage="Produces the n-pt BI amplitude 
e.g.  AmpBI[4],  AmpBI[4,Symmetric\[Rule] True], AmpBI[4]/.reducecdot, AmpBI[4,Symmetric\[Rule] True]/.perm->permutation
option: Symmetric\[Rule] True
see also: nCubicBI, AmpYM";


nCubicBI::usage="Produces a BI cubic tree numerator
e.g. nCubicBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 4\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3, 4\)]\)],nCubicBI[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)]/.reducecdot
see also: AllCubicTrees, AmpBI, nCubicYM";


AmpYM::usage="Produce a color-ordered YM amplitude
e.g. AmpYM[{1,2,3,4}], AmpYM[{1,4,5,2,3}],  AmpYM[{1,3,2,4}]/.reducecdot
see also: nCubicYM, AmpYMs";

nCubicYM::usage=" nCubicYM[poles_] produces a cubic tree numerator of Pf'\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(n\)]\).
nCubicYM[poles_,ordering_] produces a color-ordered YM cubic tree numerator.
e.g. nCubicYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2,3,4}],nCubicYM[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\),{1,3,2,4}]/.reducecdot, nCubicYM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]
see also: PlanarCubicTrees, AmpYM, nCayleyYM";

nCayleyYM::usage="Produces a YM Cayley numerator
e.g. nCayleyYM[{2,1},{3,1}], nCayleyYM[{2,1},{3,1},{4,3}]
see also: AllLabelledTrees, AmpYM, nCubicYMs";


(* ::Code::Initialization:: *)
(***)

pfpipfpi[particles__]:=pfpipfpi[particles]= Module[{n,temp,nn, fshuffle,newhh$line,$line, pathh,path},n=Max@Flatten@{particles};

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &] ;



(* ::Code::Initialization:: *)
(***)

nCubicYMs[poles_,particles___, ordering_]:=Module[{orderingg},
If[Union@ordering==Union@particles,

Module[{sl,fgpre,pttt,med,n},
n=Length@ordering;

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a biadjoint scalar"];


orderingg=RotateLeft[ordering,Position[ordering,Max@ordering][[1,1]]][[;;-2]];

sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;

fgpre=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand;
pttt=Product[e@@orderingg[[{i+1,i}]], {i,n-2}] /.e[i_,j_]/; i>j:> -e[j,i] ;
If[(med=(pttt/._e-> 1)((-1)^n Coefficient[fgpre,pttt/.{-1-> 1}])
;med===0),0, fgpre med// ( #/._e-> 1 )Coefficient[pfpipfpi@particles,#/.{-1-> 1} ] &/@ #&]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ]

,


Module[{sl,fgpre,rho,n,particless,calO},
particless=Sequence[particles,  ordering];

n=Length@Flatten@{particless};

sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;
rho=calO@@Range@(n-1)//.(calO@@Union@@List@@#->calO@@@List@@# & /@ Cases[sl,_vertex,{0,Infinity}])//Flatten//#[[;;,1]]&;

fgpre=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand;

( fgpre// ( #/._e-> 1 )Coefficient[pfpipfpi@particless,#/.{-1-> 1} ] &/@ #&)  AngleBracket[(poles/.s@i__:> Subscript[s, i]),rho]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ]]]




(*******)

nCayleyYMs[{pairs__}, particles__]:=  Module[{temp},
temp=Times@@e@@@Partition[Flatten@{pairs},2]/.e[i_,j_]/; i>j:> -e[j,i];
( temp/._e-> 1)Coefficient[pfpipfpi@particles,  temp/.{-1-> 1}]//#
/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]}&]





(******)

 nCubicEYM[poles_, particles__]:=Module[{sl,fg,temp,w,$path,orderingg,path,tpath,root,n,tfg},  
 sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a gluon"];

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

orderingg=Flatten@temp;

root=orderingg[[1]];


fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;

tfg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpipfpi@particles,#/.{-1-> 1} ] &/@ #&;



fg  (tfg/.{\[Epsilon]->t\[Epsilon],f-> tf }) /.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];




(******)

nCubicDBI[poles_, particles__]:=Module[{sl,fg,temp,w,$path,orderingg,path,tpath,root,n,tfg},  
 sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

orderingg=Flatten@temp;

root=orderingg[[1]];


fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//#/.e-> s& ;

tfg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpipfpi@particles,#/.{-1-> 1} ] &/@ #&;



fg  (tfg ) /.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];



AmpYMs::usage="AmpYMs[particles__,ordering_] produces a color-ordered YMs amplitude  
e.g. AmpYMs[{2, 3}, {4, 5}, {1, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1, 2, 5}, {3, 4, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1}, {2, 3}, {5, 4, 6}, {1, 2, 4, 5, 3, 6}]
where the last entry denotes the overall ordering. {1} denotes a gluon and the others scalar traces.
see also: nCubicYMs, nCayleyYMs, PlanarCubicTrees";


nCubicYMs::usage=" nCubicYMs[poles_,particles__] produces a cubic tree numerator of the half-integrand Pf'\[CapitalPi] \!\(\*UnderscriptBox[\(\[Product]\), \(i\)]\)PT(\!\(\*SubscriptBox[\(rho\), \(i\)]\)).
nCubicYMs[poles_,particles__,ordering_] produces a color-ordered YMs cubic tree numerator.
e.g.  nCubicYMs[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2},{3,4}], nCubicYMs[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1},{2},{3,4},{1,2,3,4}], nCubicYMs[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4, 5\)]\),{2,3},{4,5},{1,6},{1,2,3,4,5,6}]
 where {1} and {2} denote gluons and the others scalar traces.
see also: PlanarCubicTrees, AmpYMs, nCayleyYMs";

nCayleyYMs::usage="nCayleyYMs[{pairs__},particles__] produces a YMs Cayley numerator 
e.g. nCayleyYMs[{{2,3},{3,1}},{2,3},{1,4}], nCayleyYMs[{{2,3},{3,4},{4,5},{5,1}},{2,3},{4,5},{1,6}]
see also: AmpYMs, nCubicYMs";


AmpEYM::usage="AmpEYM[particles__] produces an EYM amplitude  
e.g.  AmpEYM[{1},{2}, {3,4}], AmpEYM[{1,2}, {3,4}, {5,6}]
 where {1} and {2} denote gravitons and the others gluon traces.
see also: nCubicEYM, AllCubicTrees";


nCubicEYM::usage="nCubicEYM[poles_, particles__] produces an EYM cubic tree numerator 
e.g.  nCubicEYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2},{3,4}], nCubicEYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1},{2},{3,4}], nCubicEYM[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4, 5\)]\),{2,3},{4,5},{1,6}]
 where {1} and {2} denote gravitons and the others gluon traces.
see also: AllCubicTrees, AmpEYM";


AmpDBI::usage="AmpDBI[ particles__] produces an DBI amplitude  
e.g.  AmpDBI[{1},{2}, {3,4}], AmpDBI[{1,2}, {3,4}, {5,6}]
see also: nCubicEYM, AllCubicTrees";


nCubicDBI::usage="nCubicDBI[poles_, particles__] produces an DBI cubic tree numerator 
e.g.  nCubicDBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2},{3,4}], nCubicDBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1},{2},{3,4}], nCubicDBI[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4, 5\)]\),{2,3},{4,5},{1,6}]
see also: AllCubicTrees, AmpEYM";



Subscript[s, i__]/;Sort@{i}!= {i}:= Subscript[s, Sequence@@Sort@{i}];
permutation[i__][j_]:=  Sum[j/.Subscript[a_, ii__/. Thread[{i}->  i1] ]:> Subscript[a, Sequence@@({ii}/. Thread[{i}->  i1]) ],{i1,Permutations@{i}}];

SetAttributes[CenterDot,Orderless];
reduceCenterDot={ex__\[CenterDot](i__ j_Integer):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_CenterDot):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_Power):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_Plus):>(ex\[CenterDot](#1 i)&)/@j,ex__\[CenterDot]i_Plus:>(ex\[CenterDot]#1&)/@i,ex__\[CenterDot](i__ j_Rational):>j ex\[CenterDot]Times[i]};

tracefieldstrength[f_List]:=Module[{fieldstrength,operate1,operate},
fieldstrength[i_]:={{Subscript[k, i],Subscript[\[Epsilon], i]},{-Subscript[\[Epsilon], i],Subscript[k, i]}};
operate1 [ff_List,g_List]:=Table[{ff[[i]][[1]],ff[[i]][[2]]\[CenterDot]g[[j]][[1]] g[[j]][[2]]},{i,Length[ff]},{j,Length[g]} ]//Flatten[#,1]&;
operate[i_List]:=Fold[operate1,fieldstrength[i[[1]]],fieldstrength/@(i[[1+Range[Length[i]-1]]])];
#[[1]]\[CenterDot]#[[2]]//.reduceCenterDot&/@operate@f//Plus@@#&];

eekkdotfieldstrength[aa_,f_List,bb_]:=Module[{fieldstrength,operate1,operate},
fieldstrength[i_]:={{Subscript[k, i],Subscript[\[Epsilon], i]},{-Subscript[\[Epsilon], i],Subscript[k, i]}};
operate1 [ff_List,g_List]:=Table[{ff[[i]][[1]],ff[[i]][[2]]\[CenterDot]g[[j]][[1]] g[[j]][[2]]},{i,Length[ff]},{j,Length[g]} ]//Flatten[#,1]&;
operate[i_List]:=Fold[operate1,fieldstrength[i[[1]]],fieldstrength/@(i[[1+Range[Length[i]-1]]])];
aa\[CenterDot]#[[1]]#[[2]]\[CenterDot]bb//.reduceCenterDot&/@operate@f//Plus@@#&];

reducecdot={cdot[ii__]:> If[Length@{ii}==2,CenterDot[{ii}[[1]],{ii}[[-1]]],eekkdotfieldstrength[{ii}[[1]],{ii}[[2;;-2,2]],{ii}[[-1]]]/.(Function[tftf, Subscript[\[Epsilon], tftf[[-1]]]->Subscript[t\[Epsilon], tftf[[-1]]]  ]/@ Select[{ii}[[2;;-2]],  #[[1]]===tf&])],
trace[ii__]:>( tracefieldstrength[{ii}[[;;,2]]] /.(Function[tftf, Subscript[\[Epsilon], tftf[[-1]]]->Subscript[t\[Epsilon], tftf[[-1]]]  ]/@ Select[{ii},  #[[1]]===tf&])  )       };


(**************)

AmpNLSM[ordering_]:=
Module[{n=Length@Flatten@{ordering},    orderingg,root,PlanarCubicTreespre, v,w,e, culi,ampNLSM,fg},
orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];

root=orderingg[[1]];

PlanarCubicTreespre=culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand;


ampNLSM=Function[sl,
fg=sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2/.e-> s&;

(fg )/(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];
ampNLSM/@PlanarCubicTreespre//#/.{s@i__:> Subscript[s, i]} & ];




(**************)

AmpYM[ordering_]:=
Module[{n=Length@Flatten@{ordering},ampYM,    orderingg,root,PlanarCubicTreespre, v,w,e, culi,fg,$path,path},
orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];

root=orderingg[[1]];

PlanarCubicTreespre=culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand;

ampYM=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
fg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampYM/@PlanarCubicTreespre//#/. path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} & (*//#/.reducecdot&*)
];






(**************)

AmpsGal[n_,rule___ ]:= Module[{ $Symmetric}, 
$Symmetric = Symmetric /.rule;

If[$Symmetric=!=True,

Module[{AllCubicTreespre,culi,ampsGal,fg,v,w,e},

If[n>=8, Print@("We suggest to use AmpsGal["<>ToString@n<>", Symmetric\[Rule] True ] to accelerate the computation")];

AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampsGal=Function[sl,
fg=sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;
(fg )^2/(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];
ampsGal/@AllCubicTreespre[[;;;;1]]],

Module[{$$PlanarCubicTreespre,culi,ampsGal,fg,v,w,e},
$$PlanarCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[   If[{i}[[1]]!= 1 &&  j==  Length@{i}/2,1/2,1    ]v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,If[ {i}[[1]]==1,Length@{i}-1,    Floor[  Length@{i}/2]    ]}]  }//Expand;
ampsGal=Function[sl,
fg=Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;
(fg)^2 (sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@(1/ s@@#&/@{i}))];
 (ampsGal/@$$PlanarCubicTreespre[[;;;;1]])//perm[Sequence@@Range[2,n-1]]@#&]

]/.{s@i__:> Subscript[s, i]} ];







(**************)

AmpGR[n_,rule___ ]:= Module[{ $Symmetric}, 
$Symmetric = Symmetric /.rule;
If[$Symmetric=!=True,

Module[{AllCubicTreespre,culi,ampGR,$path,path,tpath,fg,v,w,e,orderingg,root},
If[n>=7, Print@("We suggest to use AmpGR["<>ToString@n<>", Symmetric\[Rule] True ] to accelerate the computation")];

orderingg= Range[n-1];

root=orderingg[[1]];

AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampGR=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
fg  (fg/. path-> tpath)/(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampGR/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)
],


Module[{$$PlanarCubicTreespre,culi,ampGR,branch,subbranch,$path,path,tpath,fg,v,w,e},
$$PlanarCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[   If[{i}[[1]]!= 1 &&  j==  Length@{i}/2,1/2,1    ]v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,If[ {i}[[1]]==1,Length@{i}-1,    Floor[  Length@{i}/2]    ]}]  }//Expand;
ampGR=Function[sl,
fg=(Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /. e[1,i_] :> -  w[{1,i},e[i,1]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&// # $path[n] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&/@#&//# //.  path[n,i__] e[i1_,i2_]/;MemberQ[{i},i2]:>   path[n,i] branch[e[i1,i2],Subscript[k, i2],1 ]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]/.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:> (*ee[i1,i2] *) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] //.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]]   //.branch[e[ii1_,ii2_],kii1_, ii3_]:> Module[{tempi, tempN,tempi2, ek},
tempi=Cases[ii3,_subbranch,{0,1}];
tempN=Plus@@Length/@tempi[[;;,-1]]+1;

tempi2=
Function[sli,
branch[sli[[1]], ek@sli[[1]],1] sli[[2]]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]//.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]] ]/@tempi;

cdot[ Subscript[\[Epsilon], ii1],kii1] Times@@(tempi2/.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>   cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] )-1/tempN   cdot[ Subscript[k, ii1],kii1]   Sum[  
Length@tempi[[iuu,-1]] Times@@(tempi2/.  ek@  tempi[[iuu,1]]  ->    Subscript[\[Epsilon], ii1] /.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>(*  ee[i1,i2]*) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] ), {iuu,Length@tempi2 }] ] &/@#&;
fg (fg/.\[Epsilon]-> t\[Epsilon]/. path-> tpath)  (sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@(1/ s@@#&/@{i})) //#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&   ]; 

 (ampGR/@$$PlanarCubicTreespre[[;;;;1]])//perm[Sequence@@Range[2,n-1]]//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &]]]



(**************)

AmpBI[n_,rule___ ]:= Module[{ $Symmetric}, 
$Symmetric = Symmetric /.rule;

If[$Symmetric=!=True,


Module[{AllCubicTreespre,culi,ampBI,$path,path,tpath,fg,tfg,v,w,e,orderingg,root},

If[n>=7, Print@("We suggest to use AmpBI["<>ToString@n<>", Symmetric\[Rule] True ] to accelerate the computation")];

orderingg= Range[n-1];

root=orderingg[[1]];

AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampBI=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;

tfg=sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;

fg  tfg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampBI/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)
],


 
Module[{$$PlanarCubicTreespre,culi,ampBI,branch,subbranch,$path,path,tpath,fg,tfg,v,w,e},
$$PlanarCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[   If[{i}[[1]]!= 1 &&  j==  Length@{i}/2,1/2,1    ]v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,If[ {i}[[1]]==1,Length@{i}-1,    Floor[  Length@{i}/2]    ]}]  }//Expand;
ampBI=Function[sl,
fg=(Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /. e[1,i_] :> -  w[{1,i},e[i,1]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&// # $path[n] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&/@#&//# //.  path[n,i__] e[i1_,i2_]/;MemberQ[{i},i2]:>   path[n,i] branch[e[i1,i2],Subscript[k, i2],1 ]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]/.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:> (*ee[i1,i2] *) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] //.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]]   //.branch[e[ii1_,ii2_],kii1_, ii3_]:> Module[{tempi, tempN,tempi2, ek},
tempi=Cases[ii3,_subbranch,{0,1}];
tempN=Plus@@Length/@tempi[[;;,-1]]+1;

tempi2=
Function[sli,
branch[sli[[1]], ek@sli[[1]],1] sli[[2]]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]//.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]] ]/@tempi;

cdot[ Subscript[\[Epsilon], ii1],kii1] Times@@(tempi2/.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>   cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] )-1/tempN   cdot[ Subscript[k, ii1],kii1]   Sum[  
Length@tempi[[iuu,-1]] Times@@(tempi2/.  ek@  tempi[[iuu,1]]  ->    Subscript[\[Epsilon], ii1] /.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>(*  ee[i1,i2]*) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] ), {iuu,Length@tempi2 }] ] &/@#&;


tfg=Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;


fg  tfg  (sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@(1/ s@@#&/@{i})) //#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&   ]; 

 (ampBI/@$$PlanarCubicTreespre[[;;;;1]])//perm[Sequence@@Range[2,n-1]]//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &]]];









(**************)

AmpYMs[particles__,ordering_]:=
Module[{orderingg,n, temp,nn,fshuffle,newhh$line  ,$line,pfpi,pathh,path,PlanarCubicTreespre,v,w,e,culi,ampYMs,fg},
n=Max@Flatten@{particles};

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a biadjoint scalar"];

orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pfpi=pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &;


PlanarCubicTreespre=culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand;

ampYMs=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpi,#/.{-1-> 1} ] &/@ #&;
fg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];
ampYMs/@PlanarCubicTreespre//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &]




(**************)

AmpEYM[particles__]:=
Module[{orderingg,n, temp,nn,fshuffle,newhh$line  ,$line,pfpi,pathh,path,$path, tpath,AllCubicTreespre,v,w,e,culi,ampEYM,fg,tfg,root},

n=Max@Flatten@{particles};

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a gluon"];


temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pfpi=pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &;


orderingg=Flatten@temp;
root=orderingg[[1]];


AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampEYM=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
tfg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpi,#/.{-1-> 1} ] &/@ #&//#/.{\[Epsilon]-> t\[Epsilon],f-> tf}&;
fg tfg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampEYM/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)];






(**************)

AmpDBI[particles__]:=
Module[{orderingg,n, temp,nn,fshuffle,newhh$line  ,$line,pfpi,pathh,path,$path, tpath,AllCubicTreespre,v,w,e,culi,ampDBI,fg,tfg,root},

n=Max@Flatten@{particles};
temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pfpi=pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &;


orderingg=Flatten@temp;
root=orderingg[[1]];


AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampDBI=Function[sl,

fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpi,#/.{-1-> 1} ] &/@ #&;

tfg=Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;


fg tfg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampDBI/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)];



==> anc/NoScalelessYM2loop4pt.txt <==
"1:eJzsvd2vZMl15XfrVPXtW91NsmW1WiQliqakMeAHAu5r+2Hm1QW/eiAbsB78ojHUQMOyZIgaDD\
B/O6tonrydec/JPJm5Y0esvdeKE3xoFLMqP84vduzv2PGb//Qvf/f9f/fZw8Pv3j08PPzHf/rPv/v\
+6Y9/+N0fX3n4P374f//xd99P8/+dX/u7f/i3H/7ln//hn374wx//98P8z1/+bv6n//Ff/ss//uvv\
5v/74cMP0+mv3v/xP//LP/7zv/3jv374l397fel//8//6Xf/97/+8P/92+8e//j//q//8D/8j//r/\
/zDm9W7Nv+J74Pf3v/gjYf5/u3lO+af+PeHH3p41P/63QGF443PZW986/3Gt+ff+Lha25fX5od/Xf\
3p4XL1Gy/juwfPMk73P/iw0m83HhHxFG9RT7EWRtwyYHfTu8tl+FE/CD7MHlSDTe2/ct5W+29XyuT\
txmfeXZ/59/0/jXfgy2cWLTdCQCt4WNWfFI8NJdFaSAoUgxn0GxcUhLI5fKhX1ejpqLX7okPqFw9L\
rXgm9cUSilCNRX5JgCpAbFs9KJ9dQilzojq2pYwCkw6lkcB0ySZA7RZ/ZiaUt6xQYMG3NTfBCKXtl\
qyH8qnUV2/rV4O3j5V2LZQkV84XwFjdIUZJgW0fK5TPLqGAXDmEasFGvAG7CGGZQ6Ekr6oZSsHvdE\
A520XlWWWEwJwTvZIX+KdlQmEguofoOWprgQKkCht7lc4UIUAd0AHKTqPtlR4N+wBdZb/I8Q5E9xA\
9ByppWFDoQ/TuJqJ37aUI5vj3g6hfKWq20fqVoueK6IupReNqMW5+b1lhtV298vMV2pfPWfVUHCqT\
U8mPa1eU/Mn8AmurhmHD7apVI53HmZZAPIB8SUmlfwVbUsJqEgSP0MJJsZAYHgCRDg8tnFBAYasmI\
dSJfDVJRcdiiwPVYU1Mznq6+dFTzUczk3KkH3dKCihTYfUD3BGTAr2UGzEv5DOrNXiE2rKh5Qi1R6\
hdCkXFDRyh9gi1xaNKBJQRasNBj1C7jZs8AkhmUpoBZGcyNULtjFA77RQudaj99fwCa6idHkWRhdr\
KPBDOTvpxwAoebc8GkPBgDBNghzCIouwBZUTZzQ9hkUDR80mwWQc9n2R/WRgYlKIICiYkCCXiMzdp\
GQTYw5iODBV/dOAhCSZSjkzLTkkBZeriyMTISrVLLlnf+O78G9dZqaxJb5GdHsVWvK0ljLXisN0Cr\
DTgk9wRhcPcolIAG9FTxN9FhNe7ZYPVNwjoVHIjy4Ym0HRkDjixpCdUiHeS4RFgHXO+LWoPJ2lqSY\
66DxALV07ckb+mZCMTV68cZo3Ien0zRHmAfPgpWQH5n88vnALyjfnI6VE5oqjT1hUpixYYGSN4tNW\
X+oz1GqZMWR9G1JmiF4e6w2nKES0IpnxdLereFCoQ9eMadXlZTcUsclXpSMEHVh6y+a91jOQgWVX0\
lKJPonOgPRSU4B06x3ukJ5t/BzpHFT2l6JPoHGg3EiV4Lp0D5T90Thr6dcEgPVmQ3lBhaOmrQGYQ0\
y6RbTTGaj0jcHMH4IMVbVmK5Fh8bXetOj6KpHK6QjCVqANyxLsgNw5RlO9dwTaJ96tFf/mc1ViM+V\
/98HTic2pKmDbe2FhMIk+04tp2fGbK8BTrsy64ZajYrSUPYO7JmUrf1qYnx/rGyftGAm2wbpq6pg2\
K163NAnz7sNQ/I4g2mvjTxhlBdCiypJRwwKid28gC8g7F3DJFLYpbkrzBovDbXclRWxSh1XwOFQey\
JEPQObKCOgnYEBRFTzBkBokoRoZtquOwAUmihg1xOWwnQqtVlEc5uCVZA3luSb6aj5tVcRq4VTd9x\
DRo3IoOg0ZIZ8BEuGDcSXvaQJ83YJ3fG1YhL+YGy8dXhxLc3GBOXkNuZCEYbzwRKmrF/h3MT6n279\
px21ccVrlFmaqRBk/BgGE6Yui4VPjFxlJvNw6QOqVW1R1fZF5PYqyQxlWUMsRq52IlpJCa7IDrx3w\
kViDtUmLqe3/Tmwa4R3sa8mHey+esEQlDXZEGS+0AYay0wKIJQ+4UPWpvj1jSs19ALNzjXzEKxirm\
ATapIiVjWl5aNthyZPdsZI8I1rLJ1MU+NnHTYLHOXi4bl/lmyk6Y4mnp6arWN07eb2wXi/9ifmEMg\
q2yuWW2ipExgkdbHVzDGDT2hSy1BExBmJzIkHkvg3lj5l3KObAjb8i5JvMu5RyoW4Lmdw3mN5hDpr\
JQ+IawVbSnX9YFW/d4wJ7lETrmtxf+ULsH499sPGY6f6g+BvJnVPX8qRZXxpQRNcKqtvW3XKgbaRV\
sbUPOqobzh0nS4K8h/1xeTfjQ73T53zn/dPnn8ir3J/+q/EWPXvo88OqC//xexiOrXM13Bnw0J1e5\
2s/KBa94c+1rw16PquFTNrgigqYkP9/YvasjafNbFlIR2sv09fzCOKxzS7oYDqTo80Bo0kwebyt5G\
H67Hg+upmcE6DIoUacrBpQWCXbY9rGuINdZExIoej5JRUBl9TmlfBIsjwCbgzDEASEeQ8YAbG6cXf\
nasw4D7xIWJxV4A6o4KWja3K+iwxD5H9UzuGshoeGDkp7HxV0x0ugroVndnoBlwG4nq+QesqPz32a\
lSK1vnOo3dZo2GBd3aedkb24cwftalJEl1QyT5nm/Iqst8neZEQ/gliRvFR1CNc521BbVS6l3aQg6\
R1acSYMZgqLoCYas3woG1gYkiRo2xOWwnXoVEQ55G9x88obw1QKKTbe5PV5yGy2FNDARLhhF4SE9i\
ijezLwB6/xexm5+hCFvGUpwc4M5eQ25kYVgvPFEqKgV+3cwP6Xav2vHbV9xWOUWZapGGjyFhvX/hS\
cpVyocNyythaNhkXl9DqdCGldRioZYrU9JZY12jry7COGrBQT6DDwc2QDgXdtcZxkc6QxtNtheAR8\
ZU+Ij4LjHbtlg9Q0COpXcyLKpMFFYNSyLJb0sQ7yTDI8Ay575tmhh7pzhbLMjiQ3EwnVG05E9pGTD\
FPwbImuNK7E3e7vF7lr68/mFU0DOOM6HP1VeFi0wMkbwaKsv9Rkj5BgboZqyPoyoM0UvDjViELeUJ\
vW5cKZ8XS3q3hQqEHV1t5WKWeRq3ooctu2LJ6yKEXrPB5B/zQRIksKGKnpK0SfROZ0MOJfVOYEzVY\
bO2bvok+gchaH+6ToHep/W0Dm3oxRN9HpHuJMGU8x/G9EM3yWygMEUsn02AfhgRVuWIjkWX9tdq46\
PIqmcrhBMJeqAHPEuyJEeY8j23fpuk3j5HNMIvB/lg61nsmj7Is8sLeTBu0SF33ixtusN/eJDXznl\
getaipxqitRZQeKIO0noc5cMD7BxSEa1CW4PWqHgYq71CNKK1tikHocAp4onJ6HMo99whUc+0nlwH\
W7K3zRvW0Bp+wBmSYF5/U2gICQlc/s0gdJ2VUmgYG0OQp3AspZNDh4nGWKYOiE8qQ42PFYRFDU8FR\
VlDijFkoJtBuYwPHpQyIKdtoJXnf9J55GpSaIMMcI7qWgoE4UCkxQrlI1KOe2QYIRr623NjyHlKCb\
ulJSiTMUd3g/wRi4fdTk5bzo+KOoQ+1T/xlETwbuBu8p5K/MYNRG8fKTzYPSIMzeNcmqqAPSoiXBA\
GTURCnUyaiKR6mTURDozPKMmIicpoyZCEQyPmkgkD0YXFiYkoyZSAWVk+kemv3Wmf8jUqIk81NZEC\
isU0+uekauJ3D0Z+FoTWX/H6mTgYde1KJe03RckUTiWh14AjuWhF3uTyYdyhNllxF1iTg4/ZT/m63\
EtKn/1sLRDZx5OgZLvuFbNCIWtQIsYJyJfiyyG0mXZrXb77KH2pjLHCOv1b4woAs1fHGx6io4CDLR\
eiBQnMHpsApwXvZiJWMP0wqbLWLu6fhAR5uVWbxohwrryXSBKlyJgZasXKQIiYjTs1t+OgNIk1mz7\
APkuYJtOCpJEgg/Q1V06nXZpgxaK3hFddARM9q9LdZYLfqejSakWSpKXHAkFZLd9jwDbR7faTdYXG\
Q061+mca5n8oNxbkC35YHunX4js7JhOv7LTYmf1KzsX3k1B4BDmpflVrKffcf53O2sXKZgA8eX8d8\
Itjdwn2g1Q5BsmEFD0Sr2ikhJasvvIkNlLL72Ibh9sZk+vN9inTtLOjMEk3pSV9HEyZSG6IgW8BLY\
zUkCZGmfGCIKht95vREVRL6/9dH4tKFzS6+kbJ1qa8YCtJUHbCFZMZLEEjGHBHhoAGnuusVdcjhBX\
QMnFhsYiBbq4BuJc2SpHYhbm/IeoGt8jpBe1q7ZTW4fXkWIiFplMNrG17Ozhcr2wkckzrEzZyDQ8W\
Oq1/27+v6ckw1narsB2pGYaimsQbfV4WR4/gLEKD1itZC9y3LZ2VBbaM8oxf2ewPuNM3elzWEypNk\
bUmaIXhjq/5TSiosFVus4/OSme9+JhTlap0meuVx3UZw7TvehSmz56An9gr+i79GIC28ryNQ2JF6P\
PXM+ikjPv0oshZ57uxXgHp+ijT/di9ou+Sy8G2vLNpmlIvBh95noWlZx5l14MOfOevRhy9D17MYHo\
exzrB66T2vvIAlB3WPZ3oX5cowbO15N17BwfHc6/Z8dagX+6/EMDeBj/527kf+f80+Uf6vrx80+Xf\
1X+6yMLCl6mzyN8c/+Db0FbDlmgQeZ4PKD8G8htTCzRkg6gjSvHpxIWJm7YZl4u11bLEkPP4S+JUZ\
1vvd/Y7szY+5WIvnzOasbn/K9+eDot5Ok82bTxRh55tsplwKlJn2U1PMUrHuwy+BRpUcLbILmLTHb\
57nzRBlPJ9+1SG3xh1gakdswqk+vZW3fkzSBbQ6xuidXTPbF6U8zxQh385WpZaYKliMKr37+jjC8j\
CqYKyMiOWvpd/UbI2j5evpQFIDNIWXLx2+HypiNLLmIrIuOp0Vt3fLouG8jWj9c21Gb3y14jCzJd1\
jkyhJTxurKvyGprJG3zSPmidts5a8dtX3EAt7zxBgO01oC3DheFDBE/JQ1ajEJGdn5JARkiGFCWsq\
T4SRlZUvyUlNig3ZhtrTAdsqT4KV3KGP1Z2O6sTghxc4PJW0NuZFqNN/d4TdRIGxhoG/EwHK/+pkV\
9H+dwFX+wvcEdqvqY2mkMSf/RPjO6skxbEd0G2FBy7jeQvQq3RbYSxGrrYsryZXDTrF2Gry6XYeRF\
Txt17R+y3QJoMPvENyS2jXFp2DSRG5jrRcCGRsdwRSMVWNpG7zHSUhSRMnQ6cmEJMExYy+ojYw++G\
fKujh6T4g+2DwsJsNcwkcHmGWSv0kRj8YsMU1AsETjGxIyp53n/en7hFGqe5e0KVIdKVTG1k+PwtQ\
GMVXjAajF7keO2HmNZeoRRjjNlTpQxhRy31T+uUJ9RnPnVMitqCqnGdt2xoFZR0sGoVaY58xzBsCe\
TAlBLubvaqKU8MmLU/BJIiho0npasso6pjdjzloP5JnPgLFo+5oFFb0y36a7Qc90OZ0f/uEKPnIBN\
p47tJnDwR8i/lf+utD7JckJvPWBjzmVpO7nwgE4+CdQN+sKD5JxXy9aG+b8RE8nIagIKyMgSzunI9\
HL06chgegdtv9PJwQRDg1zAnC2s9gaGMgH40o0fFT6KAg+vC7evKqQwuY68kw5qhATkqrMEXH5Fht\
G4SB+nt+Zf3rRx4Pfl/HfC56dhozgPzxNwDpanqcgAZSN8yT4cnA8l6sS0nodzBuXjcF50tw9MUgI\
O1SOExKdOrNK3EamTTvXBlLTcrYDapKB1ra5IQRsOOj83/JrRskYYCwkNH7hW+EbsZKyfzq8FhUui\
ucBRRWvBA7aW1oQMcOAmVkxksXAPa2sWcbiMPfewtlxHiCug5GJDY5ECXVwDca5slSMxS+n8m1WN7\
xFg28nOhsbhdaSYiEUmkw22RFbPJj2JTclGJs+wMmUj0/Bgqdf+u/n/jkFjVXJclsdnnP2RxANWK9\
mLHLetHZWF9oxynClze2GcqTt9Dosp1caIOlP0wlCDDmWSVTS4Stcg5mRdQ7tgTlap0meuVx3UZw7\
TvVajxHXInkzcB3od7Z7uxQS2leVrGhIvRp+5nkUlZ96lF0POvGcvhhx9z14MOfouvRhoyzebpiHx\
YvSZ61lUcuZdejHkzNO9GK75tmTiPtBvoX9coXfPmmyr4rkgdTJaePAH8k+Xf81Zq/3Ivyp/xslVh\
s9Mbghx9REHoEZgQYQJaNS9aHXNgf2RE8wH/y3+2Km/PMr3zf0PvgUtblByATLH4wHl30AuYF4tVj\
qAe7wcn4pbkLhhm1kZrq2WJYaew18HGN6jXzs6M/Z+JaIvn7Oa8Tn/qx+eTgt5Ok82bbyRR56tchl\
watJnWQ1P8YoHuww+RVqU8DZI7qIeX747X7TBVPJ9u9QGX5i1Aakds8rkevbWHXkzyNYQq1ti9XRP\
rN4Uc7xQB3+5WlaaYCmi8Or37yjjy4iCqQIysqOWflc/7tKigsfLl7IAZAYpSy5+OFzedGTJRQxFZ\
Dw1GuuOT9dlA9n68dqG2ux+2WtkQabLOkeGkDJeV/YVWW2NpG0eKV/Ubjtn7bjtKw7gljfeYIDWGv\
DW4aKQIeKnpEGLUcjIzi8pIEMEA8pSlhQ/KSNLip+SEhu0G7OtFaZDlhQ/pUsZoz8L253VCSFubjB\
5a8iNTKvx5h6viRppAwNtIx6G49XftKjv4xyu4g+2H1uCqj6mdhpD0n+0z4yuLNNWRLcBNpSc+w1k\
r8JtkS1qsTr7jh+ljO3QQ2tROy1glqC9swna0lQa/tENG//W8km5Qrt1m2q57ihU5e2W9KvLJR3J/\
NOWXwc1bFdXGnxV4ms92yZmaNg0kRtYvEDAhkbHcIXQFVjappxipKUojcLQnsuFJcAwkTnThRkjhm\
KBozGq+IO9Ew6yE9uOZhQgG6xNwrYCUIoMU3gtETjGxIyp2YO/nl84hZpnyeYC1aFSCjd/JqyfMoC\
xCg9YAXEvctzWYyxLjzDKcabMiTKmkOO2+scV6jOKM79aZkVNIdXYVlEW1CpKOhi1yghannND9mRS\
AGopd1cbtZRHRoyaXwJJUYNmKpNV1jG1EXuvIxvzwAKswX9QuB1CUT6tOgHKn030SZYTyHyo+HgVz\
8c8RiYJVHwX6LnuHrOj78W6Au/+gYp+L/zHLR2EOa+WrQ3zfyPG6JHVBBSQkSWc05Hp5ejTkcH0Dt\
p/SicHEwwNcgHD4bDaG+hbBOBLN35U+CgKPLwu3L6qkMLkOvJOOqgREpCrzhJw+RUZRuMinxDamr+\
+HuZyAYu67T/ldNs/zy9c67b/PYMabCt/qYbu8LUhefFBGS/JKjwQ5jNOkgdlvCRTaIvMxq796GQe\
yhw6ubcWRU6d3DdljqvFM70t22e6OgAYUWeK3s5QdynVIfnGIdVhqCk8u7Y7xdVNyCjVSQqkoqbBg\
ppCqrGpfBbUKg71HlHD9KrdMdsZ8XSnQZ04heZO90c4vewu/ZH9eNnpRpJTqrv0RzhRp/sj0FNRjM\
TT/ZFI4pP9SVI1N0/W71bH1/rIWQBqqdK2NmqpihUxan4J7Aa1lF4FRutUws0jiF0QH/6IEXWI6zf\
8kTDUw0i2Qc0vgd2gltKrwGidSrh5BLEL4kn+SHL7z/naX0V9fSodBLVKZrsD1MlS7SrOahNPFm5y\
4hQ1yfRQhJq4lLJlJN6hHicxmePmir5Q63kngYNyexRucuLDO6EnLqVsGYn3djPssiJ29R/dqG31y\
4N2Zs8XqxV4+Zx5js/f/cO//fAv//wP/3T4Vz88Hd/mnsUE29LWhTfAWYhvGdXFOgfdEvy2/o3Ln3\
oaeHTzEe9I+1LR2cXq7Jf/KGU1JQkVUTt8qFfQoiS0naC9swnaYkuYxnaZlKRNaB83hJZyUSbvG9u\
t5k8uV/OMnNHhM2xZRKBUUYAz6Jf1qGXIwGC6CmKRt+STFetXiGF5jR9gWGDijk7xVGDJ1ALEWGC/\
HhuHmbDU6l3ZXhkD9gCbRJd9jGKjmJklYoN1xnxkTKnCWjaZutjHxnvpFETfyLJxmW+mPIcpnt6YB\
95fgmTyvrFdLP6L+YVrM8sL5MCskxCfWRzkt/VHymwVI2MEj7Y6uIaxZ3KrXmoJmIIwOJHC12Dvmn\
mXcg6cOcV3F/Ngvls5D5xlMuQ8gvm6ioi87FoWEvS8fC/8ocoYyL+2q1AlNoIJiD392IuoQ/UxP39\
sFlhO1dsP+zTi39bHGfzl5J/L1O5P/lX5M7o6/Kl2V8WMETXCq4TtRTvqXrQ6l1cZzj9dq6vy9x9K\
UlE1LQv+83s3i6LJ3Lia7wz41v0yHNIB3I84wUO4TB1t2Ouqru6En5xFaEry8+ski7qdPpV0Ai0iK\
LnjYP/t/MK1pqXiq5D3GUmVpW9DCrCDMqEkI3i0DS96kOS+KXOkXBDaIr38xZlIzBS9naHuUqplc7\
YdoKaQwEwvrBj1dBP1dEI9JkwKoR5SbUS9hwmT3aBWiV3SG+RCFEjxZ6Z7C5G3ValM8URbsp3JuNQ\
q2vs9GVGnq5PIy2aGOokmTiHj/H58i/ZBCtT8fnw3qNtKdYwjqE0cJoiMxBHpVh4tC3S9tS9Ugsk4\
I3EKrSK1b+JuQBneiTTqdO+E+nqfLr0T6stmpLSs1VZSE5dSthTEXS38V3HWapWWrc5L987QD/3dL\
lCY7p44bw1/+e7VXSiHxu/TOz58+P7L+c+slysYtjB2nm8Fj7bqZ/DY+kxsQQLLQ69AY1g8Mh7YwM\
Kq2Xl4YN1+Aw+uiwEiamwG2lyT3SPCFVFJwUYUAVCSbI5PUoq8Z4bDzGYe2GhiOvJAHwQNOs/543t\
W37ke978R53yc73xcxjkwF5BoHbnP5W6t49149fBwy3X82fznFvFql/EIo9WU968U296sbCo2UHqw\
6YNiStwOn6KZjwX77cDdY8USoFnoikIcbjnWjPqgmHpeuSy0IwalZENjVNGIXLvKkaij0zgsmwuWH\
/UpHnvBmMalcXipbFho1A2aTjuNnOvPAxFNR0QFA9Q6TLgdEjUn5N0n3DRG4W2t5LpV6+Wtp3za9H\
C5zDzuhdVN4FZYVsUT8BRjP2Voxs9WW46s5So9hU3jp3aSvU7qI8HWfLmyKPpJWlioQRD4lliTqjq\
qovV6vyEzl4X0p+M3du/Xt2iIuPov539U9pNwtfZyWU3dG798GD4TxGdCuAfpleEz96D4ARBQYEGl\
NeZmhJLpdwQUtumGqxEFHcVaFhZ0GD6YNuiAbSArFBpTTLOBuGOxXCzcrXiwfWSoUZ0fY83WuUw9A\
/Vs0v0MYjYjQQh/AJIEIZekxFgmolZOWTY0JRmXfmTEkt74S7yTrL4kwlZX6F9Dg2K9rU7PNBKzwV\
onBHQ7G1oNnItFOWTyyaJ9fCVNTSAiyrZj4QoMHKlZNpFhqvSqVV6l4FrJufsaFt4pezvffhoidFd\
ya9d9Pb822ghuxY0MRQsSHtzR2qgQE7KJyoD0wqbA0OUrheAKYDGbHVUAi9lg9xQVm1EBfBjFrpts\
sJULWSxnIpM8xZ66qlPMZlS8OH0a32YdKXqLht1iE5yLlmUzHdmQTb9cKBT2JOVybOY3859ZE18GO\
d5V4kuZR5eJUa6iIRiKVaK5vR5DJAEcycTl9eRXrml7cmEuVBSU9Dw6cI4it39MxUbKpgbn0YvZ7C\
iPjrAismxouizBqdY9pInjpn5/HGnidmx6ThPTqBcHFu0h+qLZ8/qB1v1mz8ew71tspiObkT1/KL9\
0av5XL7B/M//dKW2+lriy/l9ctjhd/60nCh/ogdioJ0k9WNLTpGFNpB466emvsFbJfHXDRaeR1kkX\
IGCOME4xyyJi188I7NNN7AsXLUYD6eXF4lSP7zmA2jkYUXoaMSxVJilAwKwQZVDBlU+M22O9IDplE\
dzHdoE+L1PiXnKrMWsjLjkKy+bDIXlDA3Fxyg89Kjxsx7kBkD4SpXNe+xiys6Yj4Tsi2Aci4krjkG\
41rvYmZnHqvVz9nUYyNhcRezkok04Lm59p0HzYY+jQ2DI0pOZWH/E4QIMW0VwUZvP9tnvR9xMx87F\
CDPzLuXzGqMWsiGvaPOh0fFC6Oysn7ze2bPx63JD1UFpfzS+0OIXd1pKD8yVF2gp23EC2SQorJjB3\
eAy9auhgR/XSp1eUiaf0YKMnpuof5AyGLJsmHnK3dWN2Oggj5a1ijTMqbaZf0YgPNl/TEhFiqasD1\
/m9ZRPpFyqN+PzQ/GE1flLmYlmBuoPi1yUsTCGELuHhCNjylofDp59C92nj/Tzxk9V6BWiWgNyfa5\
jF2HJ0MwtPpy6PW+7b1ZbjGupC0kTDNc2FEwpFZigTSmUNBAcls1pPmC7LD/m4xpSAd47PVeL47QR\
tChVYEKa4rehV+6Lp2wamRgJ4YO1CbqcqbTVPFku6a+WDYkjbP/NuIphBRmNJd684sSTFPNzV8CR3\
tgA0Z6nX9wBAK6QpMC4dQMsmvUWAeCJsesrMR8ZTAi9mk+nH+Ni467uIScKybKYjG/QIS8Viytbd5\
jyLjCt8ubvOmQtfBwle1prHSiqv5LKE+Wfzn1s0/CelTLFeB00Yr8+jy+q2Xj4Dm2gk45GeYSTjke\
mNb4WhZBs+t1zJ1T5Ew6aJ3GAFn4oNIu0lWp3Svtub/XhiujEhZpNkvLmLVaOCB4fisEzaV61h2QA\
LMjTNWC79yIglvXynffq5l/KdlI/nYxNxPDPfx0OzmY5saG+gIyvf/Wx+jbVUkK7hyEoF6TzOVA/C\
s+8l1VfMZkepvmI2WJNFxUbKDUQ3oiu7gei2a2U3kJ3NHlJ9n0bmJtRAYfMUnFmt9PSNdme6aPpG2\
2772FhTFNp2G81mOrIZ6ZuHe3Okm2Vueg7KaRJaNFjkbdeIOWniqmI3Ob0wru0P7pZNenilXQbeIZ\
tAezuaK0Z0ThBl2ZsrXCLD5IhAL5VU9v98kjNaT3LZMMU/0OvtpiMi4ovCEhM8X6wkqOxYtmrTSa5\
fFiCSi621KLmpiKRtfPbppx7F1QP0T+YXTvnMdxtfPDYBSOVXwG5rsMwLiIUNvBPp3L9Ml+wBO1Cy\
09UIK+wudTYU9mcr2NlhKokugbqKtcS71N7UxLtU4VDiFSq8bzDFH21Px2LNpixzaJI3QJcL+xbE4\
NO1jCp4mkiIS8s4PtpbEkh0FnfEnMtL5wIPLe5wOevymt3bUC4pmOjTK5ffXnsNtF4p53EtJuPg/1\
2ZZbDcJDxED1TCmkm4xj2BhcQKGtuKyBnWYbEkJekLRK+MR+22kfUR07UJVhMCIxb5YxWU7fERqgC\
Y4w1gY/ieXtgUTILgCqu1xUf2/MDokLemfNnSj7lspiObiF5bvfZvW6/tCeiHD99/M/+5RQ7H6qPS\
GQmrShtR6TmWAEXF2XrAwWaEqQlYiCdqYLcTArrdSVf2pdFsaLcTgjcLFlFpeeb1ZWSxZMai7FNQ0\
1OnlPMhuDoniFNgBkWMzaBSig9JdpmSDVd2mW2kLlcc6GPjaFXGTdLY5ZAaGinyuVX2tsgmeyzTr9\
UexTLVv5HmqqSXT9qee/H9z+e/G42UV+ScsXEwPRSmzW6MSg0hlrMtVHzjarrIcM73NnxFQQgGTsl\
a15DG/NBsoa2QFNEz20vlCsFGNLF8UbmScr+IK1f9Jt1DGsBERaaqToPVwJkiw3ZbXYzlhmZKR/2B\
Wcv4ZDGuPTk9Z0LMBqtqENDtbGizMpkiE3JfXYUazhSZcVfAOZtltz82PoBpGWxZahwQuc4GHR/At\
Ay6kjkdseBvP1Cs1T2upeZwjKZFPS69piCbNxeNxBvdjNRtQyB719I+erqApQCYpxx3O9Lo6Uq3LW\
wxBVMOnKyna1d+ou189dMJ98mHnDbeyKO2ir09yqvprHiwyzC5HqDIQ7i2IRefMrbwtS38/t4WPpA\
8/dTC68gOP9V74eCPD/frh4c2t5i1lVZEujEi9W2KFsgot/WTBuU4WU7P+NSPL1dBnS7QIQPLh+7g\
Rd2lAmEbw48ozoClerqJeuE/R1w1gcDCo0DiUKtINUyBdI+asxTHokcGcXriBL4DkDg2eqTQ3elmE\
n0D83BGqimryHK6HyIbyHAeMw4hLrXdB3FWPwRKnCyLnQ4berM1Y4KEwLIRE+9SxgO7toZ4s8LmLy\
HEaG/vSZV02G19HTbYotFOgX6KMZVxxBHaGybjXRDvUoWr38mup8ehxLvODbI1vJP53unam1SXcNW\
i0EfALr/9pXn6rIm96z7tLzY25vZRi1WfdrEkNTNNjsW2cl0YHm9v+Y9ULcKiJSd3xyy/OW6co5z8\
Yv4z67RlgwHAjoGp4NHWeOnzQMgHNhOqJx/KPPSCUasDw8MD5lBz8KALc636mkaNcGFRngbWwVjc3\
bJJUr2+xJHV5jNCMfz2PUEJLMUHsDF8jywbrMGmyyAHYIGpAgIsY7j0GvqywWoMl8axwVonBPQINl\
wxDhCRSxtzefKUApQfXPp27Rg1nYGFRt2g6URNpJQt+dtriReVSusbvbXEZVPwD5/QQ8UOxeoT8g8\
fXiZOjyLkLallyA4PHpQRCI21zneMRtGNPslJkvktMcWLOZaWrqRh5q/0Gn35MMy8jFkbPIaZZ+Xx\
lpDHcHs6c3sMD1DgooA3jZU2V9YzoiIqKimw7RMFpcuogabuD26xwEVRJVHH6qjHVPp9upHVlxtSt\
ufTPqmSc/Vfzv+o7FkohOurlXCVCZCKuXM4W6e0hM+g2itLtRUy69eVXV9Fl+KavG+k2GS2q7FOz/\
jHDfiblRB2feodnF+y78euj7v3QFlFlrFh/ZBlGsqMU6WwiVhgu1IIcSlBpCCup6/pJrqyqO0Bm1m\
y09UIK+wudTb1/SsqjjZMP1lRh4yYp/C2O0CtItXpgc1+pLoD1F062bu7FWQQJ1QnwscZGYmnK1t1\
4sIRCTH4vkNBIHi9GgPal9sP7HRdLgxb2JHjZJ6uwaEFGBhz2dizQFvFEKe6o6WAuLyz4h1HMaSc+\
iYiAx2slHMZUUEp52IufEvOYN6YOVbOEV6oXbOYerVp5VWAXUCuic7sW6OrcVAgaojG6RmPJ3XKT3\
W41+G38wungwmfbfzebrxqkrTidx7VpICNp0jKsxQquyI9/9vtUgjXmgj01FgR+RVJz+bnr8jjakW\
ys8Qd+1bGsK92PYaDxbUeKvsj3cvqez1ki8I8amssSx/Lku505S8LWQKFQPcXf7S924dlo+gtC7Qh\
qNOcCl1NpfCSGTHV1dZASa6IqEeM3SjQlgBZi5K+W/KXBWtR1oCTNh+Bg22omdMtRdvNobUUATZkb\
I2H21qKfT263B886zGywA9x+orfudJaj67jdJKlMKqqrgP03SxFkgHn2RUN8rvES0Hg92SvCKMJJ1\
As6ssyFJdxPXgiDz3tlVOYIvay0hWX9IqoZK/aSk7bihTxUiA2nOEzfZWUvpei7a6I8Xv7XhGYIOu\
sSP/JXZm+hpbLIqX297Ms/GaFxNkSDhCltt4O1iPd7crp+2FflnTfK39Zui4cyjTINVoRKbU/VoSt\
+mpVsaY+TxPZ6Ui260k/n2/Iz2rSz/xhr2L54cPLNfCnyTtv/fKXpKMD5I9nPw4ejPqJJ8OXyeMtI\
Q9sMGT1DHh4wDwsK4/1lEiORB+2oGqgXQtFLzoSlRTY9omCkmRzfJJi3ZdYnwShTgoYO3hY4475vy\
/xQEnUsYy8/HFOyRu34pynjTVfxTkf//ivVnEOzAUkWkfnDNbEdbwbrx4ebrmOP5v/3CJe7TIeYbS\
a8v6VYg+klU3FBkoPNn1QTHng4VM087Fgvx24e6xYAjQLXQ2Kwy3HmlEfFEOD8/k9GdkW2hGDUrKh\
MaohJ+BKd5UjUUencVg2Fyw/6lM8hR1/DC6Nw0tlw0KjbtB02mnkXH8eiGg6IkLlW17fWNYfEJtwO\
yRqTsi7T7hVr2Rayu2sxejw1lM+bXq4XGYe98LqJnArLKviCXiKsZ8yNONnqy1H1nKVnsKm8VM7yV\
4n9ZFga75cWRT9JC0s1CAIfEusSWQdlcJ6vd+QmctC+tPxG7v361s0RFz9l/M/KvtJuFp7uaym7o1\
fPgyfCeIzIdyD9MrwmXtQ/AAIKLCg0hpzM0LJ9DsCCtt0g/2Igo5iLQsLOgwfTBt0wDaQFQqNKabZ\
QNyxWC4W7lY82D4y1KieyXQuU89APZt0P4OYzUgQwh+AJEHIJSkxlomolVOWDU1JxqUfGbGkN/4S7\
ySrL4mw1RX619CgWG+r0zONxGyw1gkB3c6GVgPnYlEOmXyyWDhviqEmEBFl27FwBQaO1CybyDBVet\
Uqr1JwreTcRd/J+8b4dr79NEToruTWrms2PWC0ESATrCQ8aivm6RVi4KGjgG4CbJULeP6zlg3MFeR\
jI5UBwVYA64+v9lsB1D7ay85mDxXATwBF4/PSgUrYyYZnce0yD2OjXNXRHnUjWrnQtts+NhETBPLt\
NprNdGRDdvpi8r4xPhG3HA35Z/OfWZM7BjneVXJHmcdI/uHjh/Q4n4xHemxPxiPTL9hyiMk2PFVyu\
JjNjpLDCMPZCxupIBObHNbudWI/ApFuTIjZ7CE5TAEFlj10Qvk4MuasAuNgw3kOAqYI7PqREUt6IY\
H4eEh6osRHZvSzVyXLtX08NJvpyGYUEh6cdyJXWF+YzrBqOeSwOY0lnP/Vqin78OmnWtC08X6eMM5\
qPXoba0ymbseWW771bvn1sOWW5ddvV1uOKwVM4jpy5X45oajkYkInGFJASc8gM0LJDCu4si/gneNz\
lTh+O0FJlqzdpa3oVfui6dsGpkYCePRcrafpmusGS7pr5YNi6r6n3UQwg4zGku5ecWLZQ/15zGxsA\
WUU5bOcUJMOoGWTXoKOY4NodOmlBF3MZkcl6GI2mc4Mms10ZIMuQSsWUx5XgtNuCtFIWCXooNEizx\
p+K7dPBc8IKTAHiIizrzii5xhLuYuVWGQM6h7LRrvDd4dsAt2QXEQujcNkbL1sDPF5vY+zo9wFY5c\
kRnzixvHsKL0zThiciyTyqIB2gueLleiUTQZHCI94esju21NK1kKXl10lH9rAfcjEnn7qUVw9QP9k\
fuFK53eidTFvLOFNUAEboXEG7EDJ7lu9f7aCne2pkoi392rmEOJdKhRq4l1qFWriXbrpg3hHlvM8j\
zHUbWU1yJGW1RJGVeYBmkVYCxCDT5d4fF4KAb5Ks2MT93JaxlsxSXRduOQcWqXiiou4wAOF/ZnMWR\
/g9wCpqC/k8ts9lzsvfq9gZWdcJ128VrxjlA5VuHGddC8ruRyI9c385xbHPPRKGVZjwuBX6/PQKwM\
YeHB1WIOhWCWau/sT6HoGsEnSsgVCWAaF8JwCOEiMgiKbXuAQmF7YSNnUih3lKDpmz3stY4M+DsI1\
9pWLDTYMQHh4k/0zvVkuWCHZ99uBqjcAC9YHy82JBkwkwbKJO2qJmPLTCxuyOBKmfx2tPGzRAYJN3\
PHBTE8GzWY6sqG9hCcxe75Vs/p6fo01P56u4cjy4+k8uE0WsAHKsJDcJiuNTR8JrTg2BRYyXykEJ7\
SK2ewooVXMJtMNDGaD0MUI3r5QNirehLn3QCW8h4xfXIri00httWMzUlucPo1vs1pTW+N+6evpmzH\
96Rab6chmpLYe7qS2Xj5p+6bU738z/92VQTn7GBplkOONoxAgNojqcGT/nwdLz2mwRpKTng0DtjDF\
bS5ZRPV7LF2AwlKGkrJDTWc/KVUho+7zr30RK0jh+B4BqI6tdOKMOhYRMOXRCNF+son5qsehP8PaC\
OtOogKdt1xI1bss0FURJ0Wy47pQ2b0gOqXsRPebunETLXqc96yqxWRoOhK6GsE+EBFXfot0q3F18T\
CLU+9KqUWiqN9KdQuDlqmtfdhj6NAoajSk5iYN8ThAbR1Iqnd9tDm7kK8ulIvI31wU5hb5bfei78f\
XzBqmTPzLuXzGqMWs8LLaPOh0fFDiS/8SG78eN2Q9lNZX8wstDlC29QfBKaUibQXrq5dtksKKCcxC\
j2M7DcO0qF76novuXJP1mAsSkDMYsmyaeMjdlrLY6SCMlDcvOs6oYELsXP9MAhFiqasD1/m93nsg6\
M8PHZj+fP67MTHnisRxeav5ULaSVYgJgdhQGFhgwYbCe8wQjMRJQKwH9uWson2mWYrtBdYZze2xoT\
HNNFsoKmciejjqu5GX3cYSoGVERaZ+rny6cwpkQ6uBM7cTW5mDK6NP4+C5FKUoFtEe1ZBR2BUig4B\
OxUZUbuo1cHqajZgN1jpl7qlR+zlns2zSpbXcCN7eVvgx7m9ZC8PGBzAtgy4RTkcs+JF9irP+HtdS\
c7gTukU9Lj1vLltlkY3E2TtdBIPOQLlX7a/j2gMwd9npEtIoTnQw0YQOQjEDZSfCb6YRoOEnpvqJT\
xv767Kn6+mE++RDThtv5FHqxd4ezjRhexsClmFyPUB1k+T836DTfZ1v4QPJk0788OH7b1Y7mbZskm\
uTuEsDuR1m3KUBbTYwn4kgUKDNsIxuM87oqb400G/rkHbZBN2OR+vVZIpMVTWp352kXbOmzP+bRWZ\
y/XqgL8PRbVZRyhesh5ilZV9YRhEtXx3Y9SSMTgcHxtF9nAFlolFiTJId3uYzLh8WiGg6IsKPyVPM\
wJ81W/1s/r9j+MEtWWbIAZLw4GolJwlnaYIrsJBYQdOmbXK9AjLd2lb0Yusr2FxwbuBBY3K4Io6A0\
kqB5YkRGXzMTZLiI2aTnueLY/OJMldDhUiqouvTZ9ZMTci5Upi58rGJGAqZb8rRbKYjm5Gg2UrQvF\
+JzssnbU+uPLZIlgA9/NTKGxJ+Pb9wyhm92/i9iemApFgJ3TpKRrmtfhqU42Q5PcWyeftXl6jTBXr\
zFrF01F3qDk7UXSqQENTJ+VSwVE83US/852rUSVh4FEgcahWpxhaoHM3oCpQ5y15o2FI7fcCmdBY4\
Yaso63S7eJ5LVSDCo5NCKKvIcrrjoUiZ80w8geIYsJlhpzserLARaaZ02NATCYwpEAJTRky8Sxn3H\
mlz9HIM8WaFzV8kiNHe3hNT6bDb+jpssPtPYceYyjjiCO0Nk/EuiHepwh320t4wyEg8XY9Dieulqb\
AqnBV2l9qbDzZX+gc92+Ty2186o8+G+HbdhP3Fhphsj5peNWEXS1Izq+RYbCvXhVBXNo67ZcciLCl\
y8vk9OXnzcDbP+Bfzn1kHLhh0/64GLijzQMgHNgmqJx/KPPTiUKsDw8MD5ktz8KDLVFr1NY0a4cKi\
fKKXfQBFuiogZpOken05I6vNZ4Ri+O17ghLYaRLAxvA9smywBpuu/heABaYKCLAE2OrdTm1JD3mJ2\
WCtEwJ6BBuuGAeIyKWNuTx5SgHKDy59u9ZelaRJW5Vh8fEGY6FRN2g67TQy4jmAOgc5aqywxLnoWl\
/MT6SfGDbDHEXIm1LLkB0ePCgjEBprne8YjaIbfZKTJPNbYoqrhlTeaxm6cPu6MfMHdMteoy8fhpm\
XMWuDxzDzrDzeEvIYbk9nbo/hAQpcFPCmsdLmynpGVERFJQW2faKgdBk10NT9wS0WuCiqKFxx50EX\
QdWCgEpk9eWGlO35tE+q5Fz9l/Pflj0LhXD9ZCVch9fKpEjF5jk8rlNuwmdVDeWlxX3ANWUy69eVl\
Zzo8lzT+adL7bSn1UpvqPED89MzFt6cs+Lym5X0dn1cHpydsm/krs/J90BZRZaxSYEhyz1Q1qt4AP\
ucCER6wF7B7n/QGolBrJ8+paKvO0CtItXppnE/Ut0B6i5dEeh49ADhHsTpZRzbMKFOXErZUhAniyb\
TYQMDnHGdSCjsWl3SN53ij35786MXpRJVL1z47gVG4ukxijpxWeXCes1Il3ol8HR7Oux0lSIMWzhE\
4WSe7h6qMufKqnCZTuo7XgxaZoBHgOevAMV4iSy3j8hKOSvzLgUcOgOGBra842JnzqXGr8pxSqrF1\
LDN7YAIAMSGK3T23hpijdMCFVOzrL9y/m+Lox3udfjt/MLpdMJnGw/ajbdBklt0qXUFbDx9LjxLob\
Ir0pPA3S6FcMGJQE+NFZFfkfSUfv6KPK5WJDvG7di3eo5Zj+Fgca2Hyv5I97L6Xg/hyjCL2hrL0se\
ypDtd+ctClkAh0P3FH23vTmbZKHrLAu3r7DSngq2pQLtWFFVXWwMluSKiHjF2o0AbX2QtSvpuyV8W\
rEVZA07afAQOtqHIS7cUbTeH1lIE2JCxNR5uayn29ehyf/Csx8gCP8TpK37nSms9uo7TSZbCqKq6D\
tB3sxRJBpxnVzTI7xIvBYHfk70ijCacQLGoL8tQXMb14Ik89LRXTmGK2MtKV1zSK6KSvWorOW0rUs\
RLgdhwhs/0VVL6Xoq2uyLG7+17RWCCrLMi/Sd3ZfoaWi6LlNrfz7LwmxUSZ0s4QJTaejtYj3S3K6f\
vh31Z0n2v/GXpunAo0yDXaEWk1L7OigQ4wjwlWKueNTV7mvBOR7wK436clwMjVqD4g4tkBjlp6G39\
G+tX8kzPHt66vki8VAmXrWFFPcCwzG9XD+C8rhzmthqe4l3kU4z9FKAZLwahvV9tubcb7+f2RAMML\
M+oFmUeeiF9sW5M5wGLE6w81qM6ORIMBgvhC2etpocLSmCfHHYDGYSdrjoUJTLpkamPjKkRJmA7wZ\
Skj409lVLi5UaOtdVwjneZNijjyrGSI20w0gZjPwVqxpE2GGmDkTYYaQMQD64IeaQNDI+NaazYQ9o\
AiGWkDa6lDb4baYOraYPv4tIGXTrHByonnH90jr98iHOO96jC07EQZ36HeSNmw1lI6dnqDywbWJ55\
EjZcfhBN3qYbLP1KS9Um6ldaauqzTIn/+zGQI/wpjGK046b3G9vjdrk1Mm7aVRK9rboZPCjdRZqAO\
p/HRhk9nccoOvG4QITZBPCmsdLmypJHpG1EJQW2faKgdFmzpalLmnkUMAa3T70Ulg6HSi2h1IiiRh\
SlHzUMHjxRQy2PEUWNKGpEUQS+8Yii4KBHFMUBZURRFOqkgHFcFFXytlWcYwmltKKoLzck6vKAy7K\
HD+ZgskkJNta++i/nf1T2u4cgcQsSVt30JkiPG4IUeHD72/mFkSTSSIqk8xD1UrGZkTMoxQ+Q5KpG\
nl3n+O1vTj/s8msrDzsEYOkyF0AW4bVV2rE8sBnRtG0TICayWJSPeVbso6vQpwV0rtSrI6FOzAa7p\
7TZdJmIDVA0BVBilHBAkhq2rnZxpxUZqw1E6BifLL46+FvQF8kmMh0ToX/tbGgiAoc/JosFZq19Ys\
hyIhG2iXy87Vi4SuyOPAklG6bazCiDPLQcRDPKIHc9SQbjQ8KDy38jyeWMMsg13060DOIYUhOAZZR\
B8NsG5qUF8Egvg2C2jXwZBIhllEGu5fe0L8nApvrr2WD3lDabUQbxPUABlBglvIcyiPYYT9EyCJuO\
YSqDoGfKiZZBxqi9zZw2eownbBNhU/0hDp5oGaT76Yzze/dVBmkzWfJP5hdGIeSWL8lgfkh4nCmR4\
gdACElmNmcLSsGX4SSFDcpHhnwCzLxHBYddJlloIh9wzgbKgytB72MDbqXkyrcCEUUJEPCgC4xOXB\
yEPrcggSi366D4g8F9qFyVQiCdUAECnt6FIXJm8JgEyIGdik6AE3f5lMtbREZCjjEh9/mG5G3P+fn\
+b+a/O6XO1stZNgSo4wxaPZa2yrobLDtIpbFISwdYEJmj9FYxTiww55IKC7Z5NGyGRr6K6Y1Ov821\
53Et385CYI+kk646gXQ+W9E5hBFje60zUo0QdVk6JGaTXkGM21oFbGLsurT4xFQL+KTItxvspiYK0\
Snv5p52DXR2qUiVC1NgJS2XVIjXiN1xYcdJlEWoC80tevSmWfRh2GqiiEijj4gYNhARV7ILSKql3k\
Y8CVprk+04WNbIt5XtnTRxelsWkXbaEUunThHlGzR0F1awe63Zqtbc6iMeB2jQ+M5YBswwu3zUZe8\
ad/eifzl31J/3+qDT8UFRh04n7xsJOwJfXvvJ/FqLU7NY14Opl4BtFFXa0YSoMTGylXL5qUuyl09g\
scRNXUL0A8sW7bAisy8sXCWVHdNBWCh7NQW7pWQrKOPc6J0MAfr+EtksJW0ElYtlOmIpnepkfePCl\
ghG5o8bUuPJY3w9vzBmYN1yRBj2pj4PhHykOxRYHgUqNl8+/LnxiLXMLVDRbBsaLAHTr3abA0zSLL\
5siDPLNRKjYftoZLlAGjKXTsCGEk3m9DJoDzgnLcRIiaYuOhiQBpxvNe6k7TsR1aw7pOfAh7sDIrd\
0NYLCDYVcf73HiH84scQ1hhSPoTdsJ2xsSHxVWXp3CCUbruCZEtEIninEB8E+olmk/+CZ2zfOZcOe\
0URgR3aMuM9yFLaaUATqY7pz233Odva2GyxddopwSksHWBDV7kz/qtFgqKQmgA6wyGZO2VQMF50OB\
mWhi371AtQvnaBpIp3UJ/iUTy4dyvlq4Cy/VRcQs4Fl+aXZcBX/ehmATTpIlaQUSDqEl6vg1cUuky\
2bKg0IpSJ1SnKP6c6gbWdQ37LlZgkXCcE+EBFXJgdIqqUvgHgStCcQuePSaw8wROrZEB8db4uHmrb\
GtjG01UFpihoNqau5vNDjNmPQ/B1EzbKz/arsMd2ZRJn4l3NMd8bOkFLsCHzckHUPrTFD6q4DwHCg\
TZ8HQj7Sw1AsjwIdnC8ffgscsZa5wRTNtqHBMo4LXwsoQ04YITQLtptC/gw1sNKE3UeyRd0m4WC35\
clxDHYN/XoJgDJjAhQeMKL+c5LceSiM5PClIyuUhP9R62ZIKSaivtoQ9sujqadn9BR5rGL73cuP2W\
c2y9RxRhNxDSIZXpWJCJdlJxGUeoeny/3DiSV9E4VgKYjLwVjs7Wc0mQoSImxxFDgpRDVJqFha2qo\
qFxY9jxYrKOgbuPRkpGyU0uHHvOwuQ8vAd0WfXdmUsav5TneD6MNinZ4RGUQ/jyB6gw9xyDiI0Pn/\
I4gWihYHFs5NNILoEUSPIHoE0SOIHkG0ShBd8rZV0GmJpEcQfTuIftqQ4u0g2p/H+PX8wik2Xh8+y\
z+aR+LQQsfk1DPvMoggZ46Q8/QIhZw5Qs77Zv64Yk5y3ppEwQC7nJuB71KzK4DvUr0rgO9Sx3cCXt\
gQFn+0PXsZ4tcIyyc1+r5VAxB9I62Tzl9T65yPCcq3tPLovUOs8r1Lea1jR0/p3e9G9J85nfwd8V8\
XQImcTMRi2onfr2bVkMP6KD2Tw+pZxJI0JbcxynFs2R81WQC+fvetCR/WVoju2xDBM+B7A31K4N0r\
HPt24ON3hNGDkKIo5qorH0NTCg9lQ7gsJSwaQzvPu/X+tvNs2YcIuNQCC0CsIc4yId0AzPBk5vd65\
0WN9t6HrUFT5p/35vy5RntvthPMVqgbzHfb/0XOHCHnfTOnLIeSKBjoEGPKOugAv2/1rgC+Sx0PBT\
96HNMSpHEyL+yDwPg30znp8q/Kf3S2C6OHZfk10Ue297Z1cnaEntK7l1f4+2vv1ZT/0d67SXy090L\
JjSo7Oz5R6Rs9vvz4sJ5S5ubFtUhz+SO5vapYh2UtRASeHAc5w68Y5IhVE/RcONRoMNlH6DnL4fjh\
/OaYYFfUbaFgh7UeWR5LD+wyLO/83tHPe/bGrX7eLzYE67Kf9+n4jZ47bwz6aS2jraXEynWRC78zD\
/pCMXQvJ+V3Ix1U1qmLe9p4f7t43yc/9srI29Wvh6QssI9wPl1e91iIrBH8LHA/YNvRGPzfsp9dK/\
ywjK29rytABfnCD++VH0RVG/sjlLgShx9TeSNF+Rufh+ty5rp8vhK7ay5unaf484eHvd7WaLWPPFY\
jncf+bprjgFLg4oGhWFfwDMrHXKsf4UsbaNdCQUgKzDfxQeHrQITtIlPwVU8HtsB7oSOboD8rmn3E\
NZjK5uE36oqgQy/7RcTVwqNEKle5+jiZ+iZq9DZT8T2wP51yqJ5fHpbNHa4oO0wM/Mt5vY8Kt5iT6\
0EbNowFLGaiwEbvzUS53a6/9Sa00Qua9Kjze7cqSj3tz2VM1fn+zHjURMndV9nHNqnw6QQ2tDy3bo\
6RVyYlHF7KoodP7kO9OB9e3iFosuj9dxUuNO/iF3Wvfkdj6Q3175Eda1vHs5ac3G0sPcjJ6fFGYyn\
XI4zG0vSSxWgszfvZ8o2l9fsX5n8Xnnyk6adyPUK5M53UWDpcl5jG0lrcoyP1rmHlMTfpPEZHag6U\
At8QDMW6gqMjdYP26Ei9C2V0pK5jztGReotOLz2XcW2psj2XzIhcOT1FUh10gI+OVKwUGZJJdVYtr\
KaLgWQ/RDw6UinEwL+coyNVsUnFkhztpCXF9KjyDShUC5r0qPN799OR2n3HeMajJkquZNmHurHU+s\
bp/BtHR+pDoDc3OlIRuqbJovffjrjQvGUdqRTq9/2GlN5uGDx8eotSeJHyMX7mqHJGQinyRRk6As0\
8OFRLZnvSp5tdRsssJaXaOqBbqq0vHxqprdHBg1fjgweZWcPulwJtm8+j1qIheKS3dpDxaLsHHTyG\
G7hBuxbKHprdKCQFtn2ioCTZHJ+kFOV+RxRVEUV9yjnkQRtFfbkhUdtHLvpP4/FKyfyP7lR/sgWp/\
Hj6Oos4bbwf4ZbBXJu1bpavdKiWLEw9DO4dan3j5NUJ0+IbufNvP7mUd9CRhGI/ra3z6gid1lqteP\
9cWYaNrugm+sbwdRrnaYvM9nKncfto5RM9gGL31Uq+95JEn27yWWh7trTxIBKbAzMREc2CoQd7M56\
ZHlg4N5Fz/q9gPeo1uNwisvRNRFOmsfN40onAQnz7eSkyIm0VlIsI49ZJF5R609OltGjEwvHpKu4g\
+v1KlDeC6MNiLQsdo13sro/GE9UNHkF+VwAPKT/UurnJeMCcC2sdjowHzKuw8mBsAhrtYnDQo12MA\
0qSzfFJymgX8/Gwxh2vcVt8I1DRNy6CKu/Bw6gWsv1cTJEqOYYWMinhuhu2j7ay0VZGpgCSU3DTag\
OY+uFos3brrtL8oa6OuCgiT5zWndhgyElEVGXvU7m3U7iCL3/hHP2cMIX95uZzFis1mjSUqymTVm9\
Db/JwK61ay/r1QyNtNypCeCOdzuNMhSIeQK8sxGVX8iWFsTbUVvA6qYXAhMRKmxFKeoFIzwZz14aS\
1Am2DPLZGsrJzxW9tQJ4L8MOBulXdQUzpVRNT9n5yOOMR02S3eqkhYTsLp+yc9kdKRpEJvvb+YWRo\
hkpmpBsBAIKW4qm+AEQMcRo30VqJ4cDRMaj7UasTll5CtVYEQeGrAbsZxH4rGdBiHzOHBCRM0nhRU\
RQlORFxJXHIb19lEZzoI/LK4kTwrRFnI6WSK3M/63w8iQSK6/P2HlaZTcPOr93XFTYzQbNeNREyQ0\
swxAk7DuX3eDaRJLYZifs32+QvT3BwvorTzYzaE7JVP/G5WjMU7p/vc2Isi+wXWtqF3CUT1vnHLDJ\
N2F2sOhOhd1GFN4aYEXLVW47TghAw4/pG6Br9+4mlWiIP88k8KPfu+22sc5AMUoMHU/ZMcD+a2+OA\
JXI+8utPqDZYb0/AXYBzsv69xIAlE9EPG0I/PbNy/hUwhvnczXMQfx8fuGUg1hLtOTEApJ9Ynd+H1\
fM3b0TA3ypuxci7LJ8vLbB0b2wq4azbPRx6kaWvzcSjOQ/5N/Fv4XWl40ZMejtnVhs3iUXeofWsaN\
vpHWG6Lv4P3M6+TviH1Co4zS3frN5vRtRi5y3ZJBOLt3FkyUnqyb96m5JLkDZYfFhBC8K3y7T+i3w\
cdWDcymyF9QRdsmeROlFDBFK1h4UYo2wIVbsTw3O77163nP4zSVdHQFmeACkTvZkuIFxfUVY5ZfRz\
abT2uE5Y1Ld4VF0qc70cMblm/mFFodF2oomImIk0d8hGnSgfuA6wUNCBJpop0mt7QE2lxtGQhyat+\
HKf5IQh1au9dwROtje5jkZr4ROodiJ77H8mdunVcU8XdeqMpfPWXK1Z8WBT5d4rr4gK/j6viD+CD9\
mMb3j+AZsaNsnTVZF3oiGME8XRi776e0sz86xcIFX76sd4BHg0z3G7Oo4Nr4s8ENGcffijVvF3fcb\
69WuuFs1QDDtAvu/nV+4cng/0f6ZVfsbwGdi58LdaZrb9kcUsCGWV30pVHYFzJbvfik4XSCKFZHSK\
WNFVMvW+SvyuFqR7NxCx76VaeZu/XoMB4trPVT2R7qX1fd6yNYnedTWWJY+liXd6cpfFrIECoHuL/\
5oe/cJy0bRWxZob0qnOZWCVWYrMyuqrrYGSnJFRD1i7EaBVqdlLUr6btFfFsNuWVPm3YFoL9tUbGd\
cj7bbZKwH4/4giEJN64H1gCmWIn1r3DAdxEvRpZbSXIouFZRxKUTDjx7rui2XpVPtMpaFUtNkL4te\
nrHHEkmjFelSdY0VYdNa+SvCGKunL0tOLZE4OElfkZwyIvtGaes3xGyUBpUr9mVpa6okl4VMf6Vvl\
JyiFfGKpO+R/BWZjisyzog+lB/1XGi7yrnBv51fCDojmqy5aLw5w+p0rrK0loLRzepya9ywHezr0e\
X+4FmP5AY68HpMN9djiTpkPRDspPZH4/XQK47obQ2jquq6+3o3S5FkwHl2RYOEO/FSEPg92SvCaMI\
JFIv6sgzFZVwPnshDT3vllAuJvax0xSW9IirZq7aS07Y6SLwUiA1n+ExffavvpWi7K2RK58QrAhNk\
nRXpP7kbE4mQLYuU2t/PsvCbFRJnSzhAlNp6O1iPdLcrpxuLfVnSfa/8Zem6cBiTR+FZESm1r7Mij\
KorafNRzNtgXI+222SsB+P+ICi7mNaDLMPVpaoap0LGUtDtinQFxXPWU1GMgS50yLJ0ql3GslBqmu\
xl0cuc0PUEWVdEc/rJWBG2FUnXWvkrwhirpy/LmEfDtiJjHg3eb5DpFWJflramSnJZyPRX+kbJn35\
CtiLpe0R6RfScYb9T+/flofh0JMs06Wf+V6+P8uHDy6ef5uC8HdKwkoZ3Kx4c3aYwKNYVxAoJgkeB\
YbgqrndAxwzLKpp5tXDFyr5xocVe3mjRXVC1dUC3VFtfPjRSW3pZT6sR41HjgweZWcPul2I3PJNHr\
UXTCxSt4QUPj7Z70MFjuIEbtGuhJFneAtBlUGglBbZ9oqAk2RyfpFj35YiiaqMoZzBUMXKYO4r6ck\
OiLpM/pwzhccwzwsEcUnIzj1j2LOGC9NVKkMqERcULdDhRp3SDb9vYywEuU+mv0PWUupq8Gzh8k32\
xWulr2vrp+GUXqfpp4/2I2AcWP6wdoBpRz/RtA5aBx6LaNohHwSz3bd3FDrQbfm1VNzb8RZIbqPgP\
P2Z3+fPpJp+FDLJljAeR2PSXiYhoAgw9qzYgBTawdLKJntlKDTAiry7vFpFl35BotjRkLjKPoMACj\
8IeWB4ibRWUiwjj1kkXlHrT06W0hCa/YioOk/cbJ+83knaKLWsco1Psro/GE9UNHkF+VwAPKT/Uur\
nJeMCcC2t1gIwHzKuw8mDs/xmdYnDQo1OMA0qSzfFJyugU8/GwBievcZu7ByjpvE35G58XzJHdY8t\
+BJjTOSQH2T2WIVx3w/bR7DKaXcgUQGUmLS0FN612jqlLB521W9uWw2uertK27qkjOCJMFi8FLqlx\
6t2lwDF4q/4ul3vbhSt085fd0c8JU/dvbj7nYi/ZNBtNEsvVyodW3p9v0Nk+VoKPlAjM69cPjbTdq\
CfhrXs6jzMVingAvaISl13JlxTGylJbweukkgITEittRijp5SU9G8xdWUpSJ9giymdrKCe3DnvMxr\
fGpkgVRsovPnQJ19uxh7ODlikha3rKqAUtUAreKijLoybJbnXSQkJ2l0/ZuewqpGjiu5drUzTfzi+\
MFM1I0YRkIxBQ2FI0xQ+AiCFG8y9SOzkcIDIebTdidcrKU+HGijgwZDVgP4vAvU0A6RU3YOjdCBGs\
QxMoRWGIuPI4QFI12ohGc6BPlSuJE8K0RRwilkitzP+t8PIkEiuvz9h5WmU3Dzq/t8IXl9iZr8YyL\
r+btEEzHjVRcgPLMAQJ+85lN7g2kSS2jRL2TxuAtu9ps37LPseN/Hx+4ZTpXzvzkicMmOINUxvC44\
q57tEOMfDnkeuuko3AvIohaXB+ZypI3GXRQ29Jj1M3svyBot+M/1A9TfKVoPpJRZVMDr19uCSbd7k\
j9JROJhd/6E3yjfgP1ePkv1Gl0nJ3HNJp3ayGIkAtvnRvJRffOnGpJXjAWms6OayuxMictW4XoPE4\
TU0bfBWC13PzEIpc4PbK7SmC7lwuJeVjaAriOxBDhGq1+8MBBgRWgmRWg/N7t5oHtXy+DG/5eqF/R\
BpB7NKzCxke8/XcsKDKA3bW8zR0rBJnoUNlrW+cFt9Y157xzfzCqT0Du7cLRBMRItLoby4t0DHqKm\
PVKRGfATSVN2g8AxLY0ARCgBLRIx7YzpWd8NwDceUwjauQae+c03MB6ZS4t1dIxhOk2zl24spZM67\
elDgpTwdPWAkKAZ9uRFXB00RCXFoG2oFIE+rviLmo/0JXZPDOeBiw1Zs66egAPcY48OlGlMtxCVEv\
ss6i3+lrW9xNb+sTLu6+35DbVXF3fuerpBcWdw+/cj9H9r+aX2hRE8aqBIR+t1s/SzcAbxyIWBQed\
li/S4BdgOP6Bvyc8aaoJUDDj+kbIHt3NCnC+b2bU1Q/Qpv0ueLEhhSjxJArgZcNkCQgzDhZuPcqQI\
3UxdVp+2Ynn4jIUHlRiYiqLvOqRITetfV/O79wZXZgojpFxEjmzySIL881jAI2xPKqL4XKroA5krt\
fCk7/m2JFpHTKWJHRP+9dkcfVimTX2jv2re4MRWi1HsPB4loPlf2R7mX1vR6cvS88yyKlYsaySDtd\
+ctClkAh0P3FH32rDrM+0siyUfSWBXosrNOcSsEqc3X/UkTwyaGJ5IqIesTYjQI9nyBrUdJ3i/6yG\
HbLmjLvDkR72aZiO+N6tN0mYz0Y9wdBFOro5ulyKdK3xg3TQbwUXWopzaXoUkEZl0I0/OixrttyWT\
rVLmNZKDVN9rLo5Rl7LJE0WpEuVddYETatlb8ijLF6+rLk1BKJg5P0FckpI7JvlLZ+Q8xGaVC5Yl+\
WtqZKclnI9Ff6RskpWhGvSPoeyV+R6bginZ0RVbvA6LfzC0FnRJM1F403Z1jWzlWW1lIwulldbo0b\
toN9PbrcHzzrkdxAB16P6eZ6LIx9zHog2Entj8broVcc0dsaRlXVdff1bpYiyYDz7IoGCXfipSDwe\
7JXhNGEEygW9WUZisu4HjyRh572yikXEntZ6YpLekVUsldtJadtdZB4KRAbzvCZvvpW30vRdlfIlM\
6JVwQmyDor0n9yNyYSIVsWKbW/n2XhNyskzpZwgCi19XawHuluV043FvuypPte+cvSdeEwJo/CsyJ\
Sal9nRRhVV9Lmo5i3wbgebbfJWA/G/UFQdjGtB1mGq0tVNU6FjKWg2xXpCornrKeiGANd6JBl6VS7\
jGWh1DTZy6KXOaHrCbKuiOb0k7EibCuSrrXyV4QxVk9fljGPhm1FxjwavN8g0yvEvixtTZXkspDpr\
/SNkj/9hGxF0vdI/orsL473e7Z/X+7ZTke8qHE/T8cvO477QfDwuT3WFUQODFr4vN43Pr/MNjq8cB\
oYdFNCzp5tsbMMgvVd2Rvfbb1xCFsbYSuUmaWUFs3DWgrbH/oXti+GsK1kpmr0mnuCWq0mfWeT0aW\
zMwR5CHIrZdtAkJ+LBLmBjFo2V4ogf35PkA8L6xM0gwRXnEK2CjnlVMp3zje6lvBCF204Ga9iVxH3\
Zq712VMUhLNlT+HDY3iKDQXTudHQ3XJP97bcwSaefuoft9zPVlvunWeZEblEc9qlwgJkZ4wrYBcZm\
gG7DnZ6lhzYxMPKvK2A74j5up6RXfjjajKgBq+ofrsAP8p4pWU8rC3Vgw0U7/MCNcchAEVdFUd8OO\
faxLm8Ragm51IubJ3CnCZUURVYHcV9uC1sjb6UCiZQCyMUWIOmuFP98uWrCkuX5Nef4QpNL6/9ZH7\
tSikp3ZszfGZAOyEPj6IiDoLH2jRAHNCCB4iw84YVrIXS9gHyJWWjnKuwc2BC8g7PA7Fp3rh4WBcv\
YNPQHSmzsqHZO2H9Iab4nkvPRrCxh4MBhhkmNz7ohSfOGHMICN4hWAzSgrUeQCxnO6lieXONCBDRd\
EQUcRxDL8y+21x26Oc8feOHD99/M/+5RRCe7hUBU0u1Jk42B29YT27zn8umYjuliwxmOwUEpHvEIl\
v8CFAw6Wy8xbgANrKFSigb+SK3FZFL43CZWB8bU82V1nojNixL8C6LhdtMIaBHsKHx0ChTYhGrDDR\
TGQKE2GEEbTwh+kdUN6MtuahaPu+2y74Wk0kf17Ch8Y/RiKYjopGL9x/0Xubi/3T+82iIu+WD8PAY\
DXE+KFhryZUQy5eULSiIrT+64vA7B+tLcTmD4J0TBWUUxWMFBuYVW7c8VzU8X7UQQqHZRVtskm2zw\
476yJi6bmnaBMEuC7Rch9ABu+BR4X5SFb4/cjUFIFTKaFa37JQtNo2y5OlxPyeWtlZIPfvrSOIevl\
Ew9/t+Q2ZuD/n87fznU+6XZg6Caj7ZVHThGq2impUNQc0vgTSod6A70tNqnLpDr3ghqzsGamkFku5\
8oEddDWNYTZlf7mgo70VtpGtoOrXRpR2kUxuDsp5yDiwzmoppZLAJxA8ImzFkSRdv6BlJRuLpMq5O\
XNEXLv5oe/GS6/4SEhmHEscaTT3xhs64roDdpWRDYYuG7G8An4mtlO8nqQrrM/Uegk3PjiAEGmYDQ\
ijzb/EeKCdl+oYsD8p7NYExkUvP2gMbubDC5jeIruSQLGwer5cCdkCSj8ee2aNnYuJSHgQFcb2GSR\
6L4B2oo0CZxxTYKTO2pUrZgDjU/Pu8G9QjH8Ik1QN1mFQnm8WYoheLD8KjWSlg928fXa1h2sR5fGI\
K4mSJv/Q4nRW2lAdBAduvSwJ7cRGavHAwxOU/qr0VPm5Erup0ha3L5H2yaRAFrGQiZeN1rQplo+Va\
2aYgPx2/8cOHsZKkK7nXXeeePT523VjJxrvu2koemP1m/rvTCKG3G2/kjgN93rJVDrE86DrBrWtYg\
cWwpLJYAuYEkiWvDAvJNTwxIr+E1Sttc8o0G6jJENJ0NnEzn4vZwBQBH5vkU6Vlfga6dFDLBmuwtd\
lg9Q0Cup0NrYnKxIIe7CuLJWAnTa5HAHo1Vs14xqbYW01nw3aZOEkjBOU19IhI0qURaNmkNxdwbqd\
MH9i3T+0lb9p8lSwWrE1C8LZj4fZlMtnU+3npGX0gG6zyxSYkObGk52njdhIiKoBFk74t6j1cB8kD\
w7QMtoFMO2eFlZt662RQC7JsRJ29kH5MxgRELhbuBIQ2m0yvBs1mOrKh7F0ma8xavFbXgRVYjTXVj\
nxus0EG/VuPq2ANiyvGZaUY35lGfHjDC6bSPnT0SxMVjdgI9uSDhADlNnMOJ4nDSXr5pFX3+vxhr9\
/44cP3Xz1Uu1AI40dSWCPjkV5R4+oWJMklcBV28iXl1ZYy5MzyXfMmrRdt/cL8ncPVc0GSXeJKHYI\
1iTIUmDqxijVXqiJ/+wSoE8TO8alXjg5RPR7TkYd5VscnuQjw/caaryLAuSNA/CT6zeC97LC68lLf\
HTpwWOplsK+31OXrqJe0eVyv40/n/8uakek8ZEA4ggG6cIRQQTz0oic9H5CWB2yvE5RszuLJAh0ek\
W/MZUNjgmmwBFhibDbWB8XUwMNVDYgRGXwPEon36SPjaT76lJvRo24+QlgnmNwEdx0Vs2nr9TJ1i3\
xnjubd3SLzv1NNO9hmVi7TR386/7lFZmJUeH1Q9NI1onUqeSh6gTnX0ZD9QMGG5cBObsZdBDNChg9\
W1rfYvgAuKDS7SIANTPeaDkLo1RJ8fsvoJ2HkUeGDYlSKPBaENrEm+OqnlmRqWh/0uKklO0rwIaZX\
yyb4aCw0ExbZuVFoLNMRy0gHPzClg9uKRkSzhjXC4OGBzQQZeIyjgzn5vYIHyJeU2n6bUVjyQRk1l\
AGl1w5pRijyhSWse0XVC6tXdItjQ+aGUhUkyRJ8o8wUmxiebkKfFpuVO/k5aglhIuNuFpbaTj7oIT\
nh9HwAJ5a2HjBTTtjTIuyYC6eaE35cy8w4mQwyVW03GEncjeUxTiarpyBoipQkPGoPgO0otCY7HJc\
bWtPYYaao+qLdqsD29x9Vc5UdmUJr2VuqfbztvTPKIoPuKwqwTqLx9bjx5xab6chm5B4eyvvR/nAc\
ZPjysae8xLTxRgob5AuMKO8RseKhveqj5AHCrpq4v4+1tvDd2yj+cD6g8tvVTsY2go0M4+DRyK0gy\
SCNjFokD9lkGo1a5UoY0WhXLiyi7ZNY35Arqt0PlAp/Qjvj2nYXuRQBLRtsikiVTaDPoYrI7NNgwx\
gfGVMxg1sl57KhiR69yTU6LJm5ekosNHEfJZ18FTOKX3lsmmwoxCMAXZoIyQkroZgUAxDRdERkLoV\
81+MlX/M7X39q95d8ueeypK/k48aW7qxyHfAA2KJ1VOm9Qu1a17f7/bSuLr+8FjmhftRLB49Gnrn5\
M5XrpbuqH8PW0ppH4LwPLb2szokFYW3aaqhqXyqdR3pyksb6MvUX1I8yaOttg/eOZk0LvIGsUKJS8\
F4bYRJ3WpFJ98Z9ZAxZyBodQ+Ni8CLKN1E+uRwTZfKwZDqnaCwdKBtKyWFKdF9NcB6qMUVFjcVaep\
OwitnbdTXk+/ldr4nb2rP7MHua28VxkKszNog4uBc2Uk4MOs4WdWLY/d6eHTzupnVVNlwqUwIR4jm\
smhPYwxTiCPu0D0GHV9BsTl0X+osN4dmekKHbGmYJm4ac3JaT8hbCwztGGw0o097WLdpF74hsRDqK\
vpsuFeMWgukVogregNJP7mIcL7oeO5SdDqkakafoEW61Tv/y4SE2A4/oaKvwEwwSzQgF6zyVQ0GY8\
oIHyFf6TQoRbR8gX1IYG2TTPQNGJximY626T1SdYP0kLihcbSqiu6iiaMGhWkYDfrNcTG5TKRYL1q\
XwQSHol9gjFtivT09osreRYBRMVAqvrYV2LS8tG6xR1WaTaZ18m5WqbW23bGCPkF4ykD2zQYwlPaw\
h3kmGR4B5fL4tOg6F5WHJVDCUWMJCHL++8Jx4mv/dzkuuL5902YRXNL7rzfnP++v5hSsl3LIW0N1U\
XTxY2qqTPWFBtB9FlqM8WJK6stixwLxbgpLUZys6B90siSjspCZoX8nSiRMg2aoVmxmnESAJOjDb5\
SjW5HvGTHSeA5UPwu/xeclWY9KIzQ469UFYfI9AUASl3FUu/cCOKL0kyowo0E0RJ0WSl/EBMlV3Gi\
Hqt1x6fsKKT2Gr0+m3eFpHhyuaJIWUr6HRVUNt9YOmc2a/PkY4Q5rzNluqIsSTAP1FtzjV+9YIpWT\
XrMyketdNzZJomf4RGlGwf6SouRvIEY0niSbVb4fV/N7ajvgwK+5fzuWDBixmhf1t84zT8Rm77nt7\
v7GS28PnBLesFehFp17JEla1Si5X/tQZaBG11+86v652641vt944RmEmC5tjymULYXtnE7bDxl8/m\
UXUlh5df4K8NZlJz/rBRXWxTOxzVdFKZ6wkZtf95OFCizEcezfnBbDHNyt4FNk7FR5cZ07B+TVfR1\
A2FK5+IOwGwja4xJ35R8h8L+fai9mkK0liNv02sVyw+cQ1f4WKDcJE+ZKpMIH0Vo0hctMLGzLXBgF\
9jACoxDIdsRhC6cOPKYuHtSNwWy7l9I0fPnz/9fznFvF5W9EgcbWw+Qop1/Pw3QGTbAoUExiKVaK5\
jNhIWtRIChYKjUk38/B5T5pCEtPjIycrjswWEMuZyBS7FAY2vWRv9NwtYjY7ymx9HJmtq2yKTVS/e\
yrk+kHRzFY9m34zW84e43xVg8YyHbGMzNZD+eDHQ2viAfav5787pbTYZviQmAXKw0ckCZ24U0cVa4\
yJTq2IQg4cY3OZPjam6JftwDFJukdiUkZuP1O95KTTCUv+8I05UKeD9a5zW+IoHR6u3KrEaWum9DN\
IgEQTQi0GraTHRUA6EhoIwT4QEU2UFJuXJj2OCdTVkTuuX6XUbMIKLOhOT+UHzbn2PUR6Mr8LqxaM\
6LT9+I6ymrQqszAxkYIODwtRSqIqO3L4/t4R9WvaOhk9i4YUrLLRpRsRcerUrtX0zYRFtX6Ky2k9r\
iaYsL3iX87lM0YtZoW8t3nQ6figqAlm2s07jxuyHkprTKG5tXMCelwLdmg+FL9+RhTASJqiaJo2SZ\
pZsDxE88lVp9bT9SAQyxiQYU1ljWMEwWxk0+rtogtMzx8BIu4gE9MQRkUHbVcktle6m7YVI87vLRv\
OShFKv9+Q2cBB8NjFsgI9JV5aJFHWaYHb7yscg32hx1Sk7O5pq1cp++aSIc8AIcNn0g4Q6jKrwuXP\
goXEKtEB+Te9fFOApGBP3wEjBrJcHCzQsa4hjdWhERPlFCU6ohRNUaKxKKfhsD3qaJEZxY9mGUlMS\
ikAS1sx4cLC7crB9lFIYajnohlN8BxhjOJEBquBtdlg1XD3bGB7irJQli8yaCzTEQvyskxXtpsiTf\
64lprDW+tS4YEJBCqfsOBWFK7IkM394fLghmrKUk0cVzlXyJd1W3tEoGFTgLaU2Oq8dbD/m4eHMY7\
z3h6hPEVPUgmUmOJhcNTGOM6mUYzdR2MbjEeSxA8RGt8jALeUlU4vw/Coh5Ua9pVs9prSpHNlJMe4\
Nyep019JznyDZk3G6Jc7qRO+8eRMOe8x9cUEqaupL8A8ZfcDTeb3VjS/hImBfzmDn7HCLW3zjNPxG\
XeX+QwdSfLv5xeupEWLbHHbfYPLd7T1ossSEBV4k1AglgyGd8MbaC3CBWpRa90q8lEKjBE8YCWMHW\
jhtinbMLwd7WZGvEnSCzNIPsfc1GyFFeJB+eFaFm+v1g59SpVMbWRqUG2BVtEd6HpnLeqO1DQ76o6\
8ZnTJ7Ax1QcN0qq7uADWFAhmomaSac3JIz8LdD3GE5i72iBFGsq2P06r5QwE1j+sXh5pfAsHJkO6l\
mscf0ZZqqYyIG7WKWaRzROKIS6lXRuIUmlvR2Y4jLqVsGYlTeBIwPT7dxDJ1Q5wnItkLcR5vuQvin\
eZLgcSxdWCKLWP4TF+LufdWDQXKyaUKF2XGskKSDSgQiSHQOb62tlwrRvAh4p2kW/cJm19jx/h7bl\
1SrGmTdMkgLmXbugCv6FRQgNdzDn3qxR5lE0t5W+JsaWpOKW8rkRFpKv96LO5trEGmWE1pSI6rQ8H\
xjMCNCMXHJSm5FIfGM+7b+b3VpzN3qfFeyQWU9GVHmwbgS9qwPlfTutbYDZtpY9FteyhyNGqJAGA7\
JwVmFLOr1ekbuCLhg1B8Ddw7VpMh4h0jtu/+YozGViTXO8sFOB0Bdj3I72lDTC6vMHkV+dAhf//b/\
MJpyN9aL3jm7iYlxRF1PHTE+riC7Z4DPYgbiZ/PBAbB1gMTeLY4f9D5HpjHaRY98N5p5pHgh8SXgQ\
/S7AgzSsfcnuDQ9l/otIwdfIhJpeNj18LU6NP1sCr6ONtKp5PtdpCff7r8c3UqWvmzBq+G7cRTe/V\
2KoL0TDGYpLiAH3ZSpOoDAzTUZAI+mK+Ya6dlKuqh2aUo7bTMAJ+UIvCBt3vUewPPlkdRN69YxaCK\
Pk7Z8wQ29iiSH7yiD0jBPyQ3SeeMUKAn9uyl9JiV+DOzlk8KE0SIJ/nyvkZKYE7ZDl62to1lDlTok\
cLOowp6Ai+lgynAyybh6TzSSOZJci7MnFKzy5exxRX8jviz6Xn5DiZddc8l9freTYH3138NKkjceX\
JXnTAfJb809IoBJgV6ymQwV/lDgb9i4EnBP2AaBqLuBJtpdWu9gycVIrIv6dxoBk+BRc26vlhkbdU\
iWMo4kGGVDzBObkMuQK/1N4+wHb5MFd4BPoSJwEb9fj8uWOwGt8hnBBoLInxtt2tg1MaBTzbozcbH\
Vb3IpUjrKsNMhynlkh6XDXIJJgOxJCzksNaiT3I04bsqQESyM0LdNZhVq+LnIdalKb4xKzlN/rg8i\
1yK1ZXKwHa1zD39HKES2+5pknDmKrf5b8MuLxjcguQtPQgs5/aRQd4UuFU4y20NLThqrk5E0SKDOd\
09IhOpXLSzB7ss/IS6If1VLprs213WfEIFr7/Ee5TgDXIBsYNI9vOV3FsPuTD5sEq08aqxwzsWv6f\
7G8o+31hdmhvKfjW/MD/t4YYylyD2nm5iKOiQ8FireMgD6OU6zqAgEmcF2jsfyqtTwaNJsMGo1VXg\
0SSd8yiI78D7xbp4AUoEoa1hRfWNiCI7hwJu1IiCkqRe5SVlf1CwUXluoxiXwHCxofHdHH6FD4opq\
UvjwnFhYQx/YJ6L1U9khJJeruWCQlhRhJUd9ogFG73klgFrd1LPJVJuLYOw1fYq3hmb4l619LQRkA\
2tqqESGb0oWJsNbDthO9xDVA1MbtBsNlp0+CbqZSJ61m+JsDQzvHyOSh/D06XUmn/HocVh/ltvu0J\
tn8PfzC+c+hzONmCBJODCc/4KTlmpjJExgkdbZanPmL++pM84SeaiGH9iqGkm6c5iWYhi3JHujGJM\
oSuS9DF6Aigj6kxXIA71nrUzupg6lLQMav4SLRi1PU9aq6t7c8XiUP+eQar59X+LLC4Fan793wI1h\
a7mz3N0gzrJAwlGTSGB/KY2BTW/XmVFTWEW2+6UmBY5beIwp4GReIFTr6K5Y3r64ojzK3A24o9r4s\
Cr3PXUOfQ2ZWLw6Vpd/xprPb1OzrxLzQ5lTjOoKaLC5V+PRrOt2sqSDrKA+ZE9T1PjGsccga/pSDW\
uKeC7w7c/O3Gjt3+YCw+54uBktxovMMndN8DpCFDhOMZ6rCTuyhrs3CsruddlehYcAbo+OvPySZcj\
QJ+O3+i+L2esZOyuu7aSB2a/nP+uxWhVqVYlqxWu4KGXUrZaMR4emb4A1xAqcGE9gEdSSEHLQ6rL1\
rp4ZPvF8LMrqhbp+4WsotClPlWWj13xSC/Hc87CxLpQsljSIw8fFFM7DtfsMbAlti4kIxSYuo2Cgv\
BRYD69pqTEaNwoNtiArXs2Fc4XppGTiI1sGwa3vkFAj2MDczusLioxm54r1QFyI8uGJscfETWFYMn\
UMmgs0xELakjiq/+hX4l9ee3w+UEl1z2FV2F9BkBfGWzZafJzaLV0hghmddDO/9DcWZr7i5UEvXzS\
qodm/lfi3VA317ysYWqnUnK30+ogJYdV/MXD0uyvFRTLMb70hol6LG2Nz56w6LWT1GPpsssmBAt2n\
qfjaGkcnczMGDZsOT92m6+AuehsnJsSUsY+G2XVBY3YdJnUiGNT4Ydg1HIworZby6Uk2BGlF5KZEQ\
X6KuKk8ks+6AqqhNbORcQWmDKX4Pl0tS4dmpCSGVK++kGXeSQ8olxELXcZ4kmArpBbjj5Wu42I/UZ\
RNRQoz/spLgtfUQ9asWv8a7p8UFcDSpi8t3nG6fiMo4rpr2IeVvFX89+1aF5KKl9i28C5erXNARb2\
KBvXwQfKGh2kA1m2QkfTagsuaBUZcQYtSyMm43jvtTBJ+9wHuilX+dwHmg1W64pup+ehZbaxjJ2EY\
4OtqeWW+eVPiAPZ0Pi9LvsxsLTJWgdg6bkDRNSN8Skte0kAG0NWqFwE7xAs+2nryE7ZMVfktTxfn0\
DGzVXouVeB1o2RxbKftg2tLB5Wy2jnHtBsRP087HaqwtKv8v0xCivqiyhsb5i8byTsi3h57dAq1qI\
BAquFcktzYy6bOX6oUKm5axyHiLH3LrtjtQ9EwFbVYdzuGLfHlQR9/80DpV3Lzwtw1SDAmWrr4tFk\
2UkyAWTykd7eSJPV0ecB2+tWHxI4AZC2uUYWC1Zacn1FWmmRxZKZJQ7u9SzwD/OzxB30wcq2G3HXv\
qnYfOI6tVJifOFJq2I2mSaKnU3PLUgBdmqHufL8vABvkjxfbti7J9LzSUA205GNIbt9eOOekuJPK8\
F5+aTted7H+SA/n/8clDdH5EVhdjMgwYOwB9g0AE2sni8fAXWVwaMybw5zc6yLN+oIIpnhtF4U+To\
CJxastCA84Okm74Vbyistslj6rSOgW4dlsXClH8Dum2btoBMobSXFJey0bNKLTXFsPo5i08O1BGcx\
mx0Vm4rZ7KjYVJwgwepibTaj2JTghKTvKTZPmKnYVM+m30Kc/XzK/O92V4gruFjX+vMWKbeX7/jl/\
EKL0h2iNJPuvdLkPQYPSg+eJrmc72Ecvpsr7MgXki0oyQVZEihYS1PMA+YKBRS9u2yKCAgo9E5Yck\
VZJO0Acfef7bEGnuTWY5NEem4sLY8kj83Hw7rHyTrQyKqXfBdwYrRrBJ1AO5FbyGxkpdu6dVw1Owl\
HpgtEPVc3zxDVX+Oa5rrG1vOQd92ij7J3AQmtO4o/2nvUTnS7oUt9Lqc6bJ/5pWwf9wjP7y0rNS7c\
Svna68trP5lfG+MB2wfNbQN+krwklseY69XQiBG4cDQpp0AHFKVUAgU+l05AZ5lsqqCWTc85AhpTz\
ZwQwM0T7yYdMHpZ2wzccfTPMImPHdEecgDT8RnN8XFhmPv6Rv3A+uWTLpuaD+vx7fx3wvE21ncS7Z\
CCOU0BQXfBb88XkiYdY4j2DpipDshUIdqhlDN3hrUsztzBIgGr4HEdENVPZ8IWtPt0JmLvVIQP6bq\
kwi6kiclWpk7K20THm3FNPaLVAaKrW8EeC1Hie0Bpm5tjqpSAOk+xdEg7mElkB0iH1vOFKZuQUgB2\
QyGgU7GB+TI+uYkok+TLTS8lpMQiiecKhh2WSb5YScLLJ63KJIeC09PxG/ka161ysq7vXJOas9LaY\
nuYhM3wj8pmEe1QIs8Kd3+5WryzGL7AhqjkwvKLZmeMi79HhXFmIS5AjhE8kpMV+owz97XPcJvy2Y\
yo9ersHtTdaue2O6VFwYBCqpMUCDohe4b6sVepxpbXTagf16iBExIG8U3hRqhsFWdvj6hhlgzdbyB\
LnMBNCyM+dDe02hcCW0+lQIdDcTJPVyqBzCGxTnJcEtE9YyranqH+JDJdtVgkYBtGG3WSbvJJtb2k\
HIBaJcgJRv37/qQ6pqmPiniycLMR302WKqYH0T4+LQ68nsRDwa97shRg++zcm/sffHtE3PzfrQN0H\
JvY+nhAtWwgt3EWRks6gEFDAL79bVjOMEFo33r6WatuMtxV0+HdNtjDtJCn01KeGhKnjTfyiJ1VJX\
JPE7Li6XIgrmfvL3LGd5qXT1piKIjbCuLuOKE3J5J/u1IQ9Wfe2m4uEmch5KDkwBKW84yclJJ/cLQ\
bLEX2tVjggZ0SLEIjS6fRNIx0AQJeUiGBCOZ1e7q/FO+SEkEEexKCxAe7HcsUoPPCwNherelYzYHe\
zrpo62Iqo2I7sQzY42zXYAOJpzHeoRURW6ge08ERRye92g+kU729AgMlTF9EsCKC5fcJ6tXsikidD\
lYR6dKhSdYEd5HXX3WcGRNAr+2RcBszhakuXt2JHDUIW5lIeb2jGFL5HoAvueJu3ueI87kQhThJMJ\
WNpROUYhSVnUiDhk4lAyEFGzTfVrP7eUBS635ENnPvB7jstYsav4vtuTQ8aMBiVoh6m2ecjs84Gie\
tjZNFLaw//oT/ML9wpauyyBYj2inb2ndESbvMS8MerEKgQCxZ1IRdldsSKdatonCgwBjBA1F+3vBj\
utTCbePaMLwd7WZGvEnSqzgamuaMdteUh7WrjO5DBFrF6LXdJK7i0g5s36AsrTHslAOUs1TYwCnQ/\
D6dy1xxwpbSpxSwRZVIN8TzT5aQMI8cQ1w8HqijzGhwV6NKyJg8RToFNb8EghMh3Us1j6+tLdWZ+e\
Q41Cpmkc75oxJuHvVKQVwvFyXbYI+GzeOj7QA2j+ugDrvTnGicldyFD9EF+PQskip4bIEBsYGSS0P\
Gjuq7R7Zao6YotMM8eu/RLwXh8xEBKqYh19H6OkS8kypmwrAD3MEC4vJeSRx4/qy3y1kbeqWN2fRD\
o7ytaRfI9JIZ/l0fh4wzKE4nhzXcMIkzmW0Duf4roVcXskq91XJL0nF74FZh+oCFRA58MM8WGEsQ4\
VOMgSnwyQe0FBRJvH8fPFPYm+7rVWzfnslhFV+f5GiiKFWA+erOF/nZU3Ec1gK2cwnwNdm5iKcE+i\
ok8ldGsSIyzU6oj7gN4zLP762diDQCj1eK05HiGPe3Ne7vaSVkL590eZH66070jAL8P+cXTqMA649\
pIgpybT1KmrQd55nYATtQstuCoam8cUp2p7AfV7BJ7kTtWJc8tyI+tHc08aHCe5DxTomHGM2CmDx1\
AWPHiAlJdvECDti8Wx7IPE5/D5Xy0IHF1NMrLSwmf9DDlS4O8lIGcwE5T7ef5MylzBwFc+IoP13BQ\
CdFErsuA/xe1Xsn4NcCrCDx0JkfcapGL8+tAB4h8emqRgF8l1nvwLlOLMKert4ddjWSeZeanZx5l0\
qdnHmX+pycuUG3IKoZ3QylFNLnBeu4S+Z69R5y5l3W2MiZK/rSnaBXdDUo0Gs3ZqBL+l2A1/Nn9ge\
eS+N0wn84OAvwzYpMw7PkBS+rcaD8ZZtnJvtnxlQ7vGOLhboIsMwdW8jOnLhvJt2lJBf2LplDhZ2N\
OVv3IjX6trqdy5VRUPFtK6xslTlq0TdoHTqtTIGesnGJq8mIXOunOySq6OO0vl5EBdQ51CcRBngFP\
1PTxScV/B3xZ2ui5PJzoKqHrZdyR+gpS4NcfqYC/579fCh/7M2DBTonwnr7ofEOjjZ/ZvpdemfcPj\
Jww3YBQLgh5I3ujBsRPmxAB5M9k80y4KMxEBHk7CYZSw7rTiKEGXhDCO6CC6xqn45PYZhIf3jHyyf\
TbDgS9XeV2/zel39ChozXiX1FxujE8jpj7bild1RmOGPt8KVrowxnLHTXDnx0xsLn6lk1jSg3WMav\
ITeaCABcJOhW1AILIekSJ1tCUiDHWXxAbNmy6o1DTLj6aHej+hDOXYN0W6hvDMu5SeOjCUIJKLqsC\
FccJQgwX/+lJc0Jgw2RckPjTZubessF2M52IB4VqPqaUpyOFMdd0D++Z/Vjv9jYpZd3QT+dVmT+7s\
OVztPGG3lsstW2cm8vKx7sMvjMe3UI91q4tu6LhU0o21CLMPjljRYtsRMFUXpZPMwOG0kfHn6xiie\
Ftd7v+e3IjsplgLq1bK4w1Xk/x7OvvXjXWB905tPxG935wkx7kKTs12rC6FIuxN8kpRax7EwiPx7d\
R6RE8nScuXTLmdlyRywWUUmRkq/uSckf9KXEZDhlRMltT2ll8K6mmj9MXAZlpOTwwn2Te+FzMgrWO\
kDy+iK1Tkz00v92tYJnqcoCDxFRZMBFa0Ubsd1nbqWDVRjDeJR8prWX5Izxp9xG2lQ5RjCeWjDubV\
8zMk6SY9i+ZmTckcxFMVaxeRT6x5pwE2WM4AHL3ovqY9i+ZmTc0b6mZYyQ40z7xMi4I90Zxbhbm9f\
WH3Q15zGqjCQ3uUAkWqDuVqqLSsn7kepMhUqMWsWvg+nq6SbqKRa1iq4uEAlW1BRSDVMgVKhVHOpg\
1AhvQarWUYz6VivJrauWIailUsXaqKWiZ2LU/BLIihoRwlDslLbm29idfuvGHRnUyV5NC9TFWPZZa\
ekGNb/+b4H69/0pEFdqKI54sSvMn+BjI/64Jj53meZfl0Mi6vpXFOkJeyDz7LFKEQlof9jCe2tDRD\
ZZhhtZvpKDm16el4MbTBcBXR0ifARl20x8Y2jXpoeNJZduBnPJ+bMhXNtLVv725RIvM/lYaB35w3H\
QOnLqGkHblye8hDYdoQUeSv98Y6FuTe1CnlWf6t/441P9xfzClYFe6QkrbMhikNcKHm2dA30eSQlN\
Wh4I+UjnsTZm2TcD5G+aDQecA0qmpNBCabsly6C8hnwj6rgmJCpdIpFDltN5wDaNVaL1bDBs02xcE\
lD+AG0dNZpMXBM2WAuRy4bG+Di8CR+Uq7ynBe8KLOlOFicWrIKBmWYTllq3NsljKXCVr66SWeuqVP\
xDoXzMDYBiTBGRwHTCxtNamE4HeHtlgP7FZtB8ZK5Cv15pYuuA0WaD1cYI6G42CEsF8/d80O39FwH\
BNkxu0L0p/j0V5tP7twhbPVps1vlP5xdOZeczSSmQ+NQ8Hlaj6+V5lfPeesURMvlQrov020jFsF9o\
0txNCs9tbQ0Nm63oOdkOc2V2seqlwpVgSkeVz+FId7N8ZEKSCpnbyQe98OAC43ZC8I6ImUm8Uko2I\
59QnE94+aSs/vaq/MTqG38+vzD62295Pjw80isMXGWAfCGhbdVNb60hy77AhKTIrI3sSwseSZYG5h\
dGFeYRm4a2dTnJ/MoLiR4UGiGhzlWSJVe02SS5sb59FNUaluTGYqGQubHpXbl6biyWB9em4Sp90Ka\
wqSpCCJHZY9UDu5MQvEdm/7xpzrf+EWtVFIzcfsaoxQxwBDgedKf1qKdreNGDlVr0t5a/8cen/p/m\
F071qoD7IIo/E+H3W4W18WcedpYo4+RiY1nME3BbT3JKPJXx1IJxb/uakTF/E0F+LiNAjgfjNWMVm\
0ehf6wRhCjj5AJZFWMVfZycB45l3NG+pmXM3w2gz7gj3RnFuFub19YfdNVvGFVGkptcIBItUBdfFc\
ovgayou1Ug2P5lWQWSabt2pkD2gbrbaAXmgUw3UU+xqFXMYoFIsKKmkGrssQ0W1CphYjBqCrMI06t\
2E7Yz4gROA5D445r43OPhmdnapag75sBawT8zg0+XeCj42hA+yVfhyZbcastbD5gJQC1V1tZGLZXp\
J0bNL4GsqIs3u5ReBfqDccSlBJGQOMgH1JNy7yUMBubnPmD+JRUkch7IHFLPofB6DJ9ZEJGdr/1V1\
MvzaqKok/OOLVAXY0FUKfl9+W5Q8/vyLVCrTENKOok4//flnwRwIysPynAjK0BxcNMr3HFwg+kidE\
2IA196oJOLb30wP1HROR4P6HRgyaWbQVly+3Lmlqk5LLSOPLk4aB25I42g7cuH4y0vi7ghwZXMvgF\
OR4CBc4ferxbt5ZMu78F4On6jua5xVV8kbH8r12nB9VMB12VD0AvVw79c38Nx26E6fdMiBrr5tlWJ\
xfrGt1tvZLjEtbE4Faieq371HTlFjuVaLFPZG3EDyTYUw0F40YphrCRm1331cKGgYIM6EWUQ2ouCi\
mySCg+uucjg3JWVNheUwD4kAxvsBqpIS1zFsvD9eEXGwAarCHxkTI1rZ2wQV6v2woZM1SCg29nQqp\
pcLGcigzCvvjoETBbdA9iL2WRuJ3Txp1YNZ+4pNJvpyMYQLh5+TNAYb4oo05YvOH3jhw/ffzv/mTU\
GTXe1yGJQZR4jR7GDHAVWPhA+Asx/qg3Bk9I1WB5cFzXlO0tRCQlEM49PUqKgjGxnEBRYB5NcmtPM\
o4CxvJA4UuLeI4tKsuJIiQOxjJT4tRzeczWbdJ+cmE2/KfFnXlWTi+VMZBDeei8p8WI2O0qJfxwp8\
atskqNqpj1Vb6L61Tf27tNdllLWDXsvn7QqpRyAwPRphetmNfBFS1i4EhpLeNFWv24ZnzbeT+GFWp\
XS2gfFtXpjU4FnT0GmbseWW35neQH6T1dbjqzACAuYRAuMgwdZcoeswJjJY8PipfMYBWieaIq21gr\
bNFbaXPmD/HwNraTAto8TSnKGkrMqT5a2zS24cqdtR9U1IVYOOWyT7pgTs+m36joOIoFEJtNv98ki\
VfUMtp3QlUXR7YTGMh2xoAtniingrUkXP51fC0ry9uIrJ0ecXL4yVhHJuoK0O6l7d2e4gt1tp9Hre\
4uNS9U4DCxm/mNwWyus06KiEGAw4MBL0S4QIW4w6iUGRaRJe2Ez4vMFmxGft8PCZW6BdKYjHVT/bk\
/5i5dPCmz8xZb6rUAXPkGPS3in8Teq43R0/xrx0OrykgcYW+6F9F/d2GuJEQFJeoOMR3pKgybFmS8\
fjB2uo+OXJxIP6PhF6A+sK40NkQePZns9LTdcq0awKjAXy2gN31hIrvIi2O5EQUkyPvKSMqC0dbFy\
S5TK1fkK/WKqTSpX59nZZBZX0TVtrgIi2IeJajZMyiVwQ0E4drCAMQpK21XdDxTfAwB9GE3VEmGL4\
rov09NHQDaizSzEWNJDPU4shl8v2y2HlRaYbkF3hHF5dt7GHU42mVoGzWY6skH1yk3eNxJ2fby8dv\
h8vrN+JHmOdgcFgIlKU1olKn6gi4MI1FLUcRMfe7sTNzR3luYuH9T5q4dGer3t/smve7yqTB4e6W1\
7XIUskgCHK/uTLymjgS8nfarXtXYGJblnCGxzrCIYAAWhY7HJAEZJgenYKChJNTxuKFifk6rvk8z/\
pGJD0SUA81qsQs7V1Jdvi0Y338b2nE7bU3vWDjub9Cw3MRuYpiRgQ9NBQdKlRdM6oc+jrXy4pJsRC\
9bFyMWi7L1U7CND4Urbe2FnA3uE9B5HIgvtiGY4saQHeXE7iez2FIQT7W6BKGaTnqgGspmObAwtDI\
c37qnz4YuV4Lx80qrz4eP5cDAeQ2OVLUu3y5CSW1Ky1dn4Z/NrrB0wbCXagi/bT4kWAUW+REshKWz\
VyGIoeyjRJm8f6jIkQmB6YSOVusIWl8YYDSSbfgtvxMdzTb+++KP3UDwgHgKQqYELTKkjraetgdnZ\
9Fs8GMMjbrGhtU6yWPotrFzspOK7qDJFJriwUswmPb0UxwZ27nZUB7irA3drSH+IqCFV+GJW8fMco\
L4vKjuRkrt3orwpBnIB+y/nF041qbV+KpM9RAaDJJarx9LW9nSDBSEt6dEtp7R0gKWtSSPJuHJigf\
nKVFgqHiGtPtWIDnaBc+l8tqJz8HP4BAihiqeb7F+d4edWiNLVBD+iJO3sS5FYnQRiNrD0kTSbGAU\
djAhbj8hFFGLhsdXhsKNlINmRpRNn3EXLxM2Me3pQzY+o34J6A0RccROQVI3C5goLmMUpP271bWVv\
AVVNH6HLy2cCdJItPX0UTKpecyMeB6iURsvCRU3Z1eoUJgb+5Qx+xgq3tM0zTsdn3FFvgOq2LF+rQ\
uQUa2Wbla99YnwfK2nryDkwWzfWYNuLEc0AMCeYa5IYONVV5J/A+qxlz2FixQSLxeGV70FagFi4xh\
2BK+RW+eY6khpRfJGDQqNzo05eDjZZbDDaV/7ELjo/x61vYI6viU2FM9NlbxUND+aGGLbDyxjVGyA\
yPffB0EaPCDG0lpnRZ7plsXArGAT0EJGB2VPYFmXZSQNLTwqGyNFl0i1jpH2KtHTSAKY13wnd1ITV\
u7JYAhw7mJZBs5mObErnRljfOJ3eqF/vf3nt8PktCvuZvg5vwpMrqQ30kkMR9XBqgM0C2XfDUOAcC\
vzlk640bH3z0EivIyrmsM1o9Ye5Kp8kUMiEJD15whWc5QvJVlcSBZR015MmF5afMRn9sIBN03Obo5\
6sYDscaawwjZgEqJQ9Ykm3mj4oo0MtmQ12O2mzwdZjZNuy2hrq0ZYl0B4QoGVki+HK1sknN9YMsGx\
bCbay+aP6KkqMF6apJ+8bCRPji4sXThnwdsUXoMOfa8kEZqMAAYE1N03YODTVuCsn80alsgEbO5WS\
grtyvn24buZAc1L1SpucWMgqnPnzB0kSTHETh/VKWcRsYNuJj41stY9NEdPQ2YjA+GQHgX26iX3hx\
sWMyd8xnZ6LXhmzhDWzQBJGrJnH6cgCNRi3nK+NRBBlpvTRJyaaD+3O9V2YSeXHlT4p9Z4KzI/ImH\
LSYz5+jBxxWSAgJFeNWixBH/CMAX20t58xquBZIeptHnQ6Puiotvgn2p++8Y8K8c/nP7c4XdfWOJK\
EXmQ80uMsmp6mfD84araqXmGFa64HSUUlQFKwpRTgbQLyh8qI2SRpGKxHzHXwA6G15KEwFU0uZrpI\
OaKx5TYtp5SdTc+FyIA91Qub5BtvuMqytWywhpaKDVmUUOKntE+Dc0cJ2mx6rk5jc3hYn54TS3qow\
4klU1rQdWdRaUFjmY5YDFWlwxv3VIx6XMvMn83/l7XSZBBSrAGk0TskRQQsj4LfTqLEyOQjvZ5CY5\
D0ecD2em4vZ4CYyGI5ixc/KeUZgnO+xWx2lA8vZrOjfDhiT/XCpsCV3l0+vJhNz/lwWq+mxAy3TlJ\
VjRbrNwsuO3GNfUhfem6EmA3WMGmz6bdMoC032KS4ttyg2UxHNqNg8FAzK8z6896c/7y/mF9oUYVo\
G8qS+KxkVZl0Hlw9tSQePFeTUr6PWptobht75AvJVoY5OegggUImJDB/KKDojTC/6YEuTbqLxBEfR\
e+bSrW4dTrJZ8VG+QG99ghNEgllzNBrPWEw3XQC6ZB5KbC9xFGEQlghn5di5UE5OJmrbhk3V3G/iM\
4hADuqOiOVa158nBxVGTW77tPagbMD8x1+bHkmZ5IpcHhIHKnTLhyDKJNHdlb4fgYdC51GGTXFMH0\
kZefjGuf3lpVpF1tRvm798trX82tBp91kh1vR9jHmYuEqsHIZ6oBJB7KJO65MOBcbmiQeV25hDA65\
7ulirRO2/sOGJTBZ1wGdXFXJRiffqfGpMHvekqbixqSAtZvsB5vWTmREHinfevOyYVKZwDRk2RkNT\
wqpq2zXyyddntI4rP8v57/jS4Lld3sGZL8KfntERs3AgysWJUmJiJ5AwfqcXM4POD6xriCX1wPWKV\
YoNDaHJgEiX3jhxII1FLnpslGPupYsq4810x0MIBtaLZMpMujpPRWeF0bLFLWTiFboHPmIqAodNpm\
VW72k9e4QW9SeGwvoAxDNm49bRK6zITZMmSKDxiK6k0IqUDDP1yeLVCOwYNsJW4EalctkuZFlw91Z\
49eqqyFlezgDMeqsF2/cqrN+sSHvqzrr7Nf/8HT8Rr7jRFYBNI7xO3xo2XIspO3ljRZR0ZKSu9X4+\
V8tVtEzM9GN+6/mF8awxVu5E4Zqgz4PROk/PQVNmz435ImJT0fBQqBcNoTdIn2xSdcHPjLoSh12O8\
GCGDQW7E6SxYIw1AbUvqRHVIkOFoYBtS5Hia6Xqi6iBVO0DIVuG6nYSQjeVJVL0VpUPRusBs5ko12\
LCmaDyJmI7qlR9jaJjNpkZd9OpTp6CVM22AKm7DwJYiz97iT0wJo9Ysl08iibI3pXuaPXCMmmX5sU\
0mvk21NFabfLp1w10yjMgmjzqGI9HY8b0hfYJPPV/AJr10Z64pPGLyPhcaZEPolMbQitCCVDcVSE4\
kZO8izu6/beYnNhTWC2bBxoG/PxQjL7mdENO5uRWqLbTuwBceZ2GgHx7qLE9xtLcqvzX2q5rECrY9\
7lOqxj3tvC8t3rdy3UhUFivtOSsrunkP4QcQoJe1rNynX+d4efUnkM7Z1N2E6yXSZqy7a+Icin73y\
6J8gH3CcuR0H2KJP12NN3G1/cTW4EnITydoClU25bHBmUg4mg02Ro2G1runuA/dkKdnbwByY+3cRy\
ERFxEpdSsV0QH+6IEfUzJWqpDdM9allbWU98eCd11Yx+FSyBmayCLaVi1WHzuyMuIsUf7T2dkQ677\
W4ZsEWMGSfztk7JjphzZU7Y7BsxeJj6HeB3aEuhVzJyRZxcyh0KniYW4lIv1MI+4iJt4g714p1UlA\
2eJq/lUC+qzAP8ddGDBjf6pZaWnFtbIFamMcDpCNDcN/bd4giVSsPZl5di4pkW01bP7SGlbF3shSr\
3Xg+gKJfljZA/m//cop9xyDJXD9iAHQibrvyszhyhTWDOLUVUQQY7XZsIw5bVJlDmXLUoEpWi3gum\
p1eoiacrF+8dH+rg031EVfA0bgsbmOKPZumkGcxHQ0dHFdd0LbO/WlRE2YNA7J+LxgOMhPf9ERaSN\
RjPFILD3qob48mlie5UF18+p8lMW4KNz/ewUBtjeNgoCc7W5r0sauNmgJ0aL9v93gdL8TcPD1fLtB\
6rZ/Cr1kYsPflk2BP1WAyPsEcsCGnBZsxkpaUDLNZvypNAR4DJiaWtBLJiqXgEYD00hA52gXPpbCS\
I+AQIoYqtDvxmDo1PirpAlKSdfaljq5NAzAZWz5BmE1P4DUZk+DosorALT/Lzz4FpohA6smVPFtmR\
Pa7FFnBFeD12OnGOYcX26gJRekIGhqjFfef9ClCDyIIr3CaVI65okhRSfhjvU0XenkQ1c+/DHkOHR\
guhITXX14jHAaoiN6mTlgKRQocKzDKVn6PGau4uctT0iHay3yI9SSykwMlKlJ3Vfoot2wKxVty/nM\
1bArHy3uZBp+ODuu5vLGwGdL6RphlwcQ1oXZs3SZUq7s55vQM+2mxEk5/nMfUPH7mO/FKxQciNrDN\
fy6bfPFVLzxTT+QCTSzsibp8W0y9ARQetO4F0yl3oQodW24V+3BAeT8DxJw9xbnfBXiVxO/R4wMzp\
u0oebc0RCY8A/wgBBdumwOVQdwKlrbEHZwOiQnYEFJikaEKJiVWKUq+iE7TCeo/ZJrrlhihNoqy0C\
B3dOCpQXgNuLZwA9Z4arMLSb1YwJJsMc1TRbEbCCyM5EsXx+b1lk8C0E3RbNe5v5tdaJNvabmYSJ5\
CrgJufYfK3BSFMCbhIbpVoLA+EfGDNNZl8wJRIAI+2a6nPA7bXCYreWDGRxTJS94DsGnYfNaPtyrt\
wFcC4clJcm4mLjZ7b4nPzR2GjCssobFxPRXHXCRHQQ3L26e5GnMiQLS9a34TsKqw2RngDcbWN9GQJ\
kM10ZBMx/l0vG267rPv0jR8+tGtMzfQB2MOvftmEnF0RDb/q2cAULgGbEYq1i1Ad2U3CK5tRdCK8I\
pPIw7Ao26fJ9cH7iDR02hKBGicXUUAzFdrSUgpQfs0Gq3i0D3VjdxWx8yeIhUnZQC99jOrcRGcTij\
96nHVvQ2c60hnJw63k4fsN4bm8O/IE58OH7381//mUPHy38f4UpY5rkoHZCLv2wFJObhuK6OZTpIz\
1k7PTRWSw0zsPobA3BscOVY0JvANQD33NizpdaXs7mGWJp2tudeIIzc1zGMwehNaiTtKyBVjAGyYO\
tZQEAj1AKuHmEUQK4tgAh+w0ZXZNitFMEnjIsuI9fJKHjfLHcEfoKEvJHTCiYRFpHvFTh92lEwKFP\
ZyQaOJ6Tgi2zwB626NexYYuoLHDFtUlaH+YmDi/v90b8S5VOLQZSrR+Q+cT2omTeSjpCoUVdpfamw\
82U98yMD36fL15c/7vQjKMnakHFGVdogsFt6eG1vVs2O9/Pv/fU7fqmf0r2H0qHkd+VvKMcfH3qDD\
OTEYGyLFKk9muGGfua5+BNyXAGVF3Wms4Q/2JIQJMkmp0VLkXZ4OgxPC4Rj07gsfjSoN4gHAP2NA4\
NUCTJCtYmoRJgH2U8oLDULOokF3AhkTlij5aHPHfi2gS2W4Qai+wS61y7piAYOvpFWhlQVvKhUs6j\
K6h4TOTM18tOkMoslRSAU/PXX0+ItZys6FwS4OMqZr+nYUc1ynECHx277UcX4Fa5JIUKooqTXCJas\
9zEcPoWNl6o6Fj5fBJ2yPYvv/Z/HctLm5AyLDhM7FzXQMmYhdswoiSr1Vr+oTEyl3KAeK6uoJJ+/N\
oknQeXPPjwTvHqreVLxyoIGOPffbSeY5VKOnZW+I7N9NdLB8Ze+TGcFLGoRqBWKIGoFfE/P5HXYeX\
nT/q/N6G9z1lugKGZ4xazAA7dvtBp+ODjuyGNbth+Alvzn/Cv59faDF2HhHAJfn7sF5/slOrbUOff\
Ly1GeikxAzFulk1tyhjlbL0ho3vUgtn5oR3oIVF8SZJr+LZPppmia4pD2vXIgEWgro3NUqMuiM1jU\
55M0p1p6iHWxfRY8aoOzJjtYE62noRE5fa810Q7yhlx345UBJqHlckDjW/BIIjdG3UUmHjUCDR1tF\
NHHFej2fPUxDXCyKFDxX1P3+HjbjeJOcdi3ffkR8Q/OMa/BjlEDXKAVv6RdiH5FyjsS+y7f0eSeWb\
5DCqBWoVCaRzwEPmZvCXFmIMJdVNQYN4oHgj9BM6Vxon3smTpdi8ZE4pb6tSrq5USqx55R+1GaLC9\
ahAuYVSTPWQsWdMr3Kb/7ZNcz/CH9gDtyTPdQ/cil2itmvh0Mqi3NINNwe3imcEZmQ58GFFhB4fTW\
qDy1XEkktXS7Lk9PINCtu0GBm2na0zZIHtJDImlTNFlS546fGRj1tdikRgyyKWJJ8cl7OaC3DkOPk\
3MMwn9mkGe+mBIwsA03++dSHBR6MECSg2sSKIpwTqv6YApyPAMR9uaz7c04Z8XZl+b/15b85/3t/N\
L5xmx631gqfhMqnsVhAggUtS9r1XDzsJDE/9LxK2imSntyfvSbIJYD+uYLs75fXq10DXMxK8lFhSg\
JfV5VjmjmMhZCp9MBeQ83TdQs68S30OZU7swST5oejzg3GuC4WX3g9xFRlPj4t2J+P9EO/SOQcGRJ\
GiPsCvwId46GuEvSl0e0GdE3bb3r4BmzsOChw242Fu4DOYjzkzN+ks7Rs/eCn12xP44bgYiUfGRcN\
76YG4rDltBn74MUngERrY8Jmybd7U4NP9GCj4kGiJTiNQoI+TeeGqJj//dPlX5S/b3ygbtgapez0T\
S848XcVDyz/8Kp6/XyBGt9uPLVGCl7et3oGf+ehJZN6xnOEyb4CElXkuZU8m8+vVyZR5e61iR8xjV\
DwFesqUGZcDuCvRR4RnLqebmnnbmghb/YJf3cDkk0DdkIt+ejDFlai3og9K4Az0W+iJWxB6duypwa\
e7OPsDz+XnKPDv2c/UN7ayLiY5+p69eyh6mrnuEQVH/1IvrzYiQ4ZtA0lHluRBV0RF/q3JfoEW1rf\
g4Ja0RdO50Wi1wCQDh8Rh02MIy2B1ikw3BWIFr8DrA+9Vq53GIkvqouscWYX2BkbU6eTa7s+YFDEH\
ufR4VpCcfHWiIcAAL7i/q3na4UuPybXxYWsIiHVpio/WV6En18HFKHQUy9LxTOEntOOGwwjDEgM+L\
dHgeplQIwzThb51IcEX8ahAN7opxYBLotAOG5UYIiqCHZXM5r+tvlzQgKyjHN8rMm6DQZroayJxu0\
xXtRM8WFhAYH048PXnJ1/btzhHD6vfp+NTGC6TPLxj8XuMb/uR6Z7uoPx8JRsvn7S6g/JNMck35z/\
v5/ML848+3EH5duMbjfu4bbBBoloreCBc33QeZ9pqxAMbUJI913wor+4FT9MgLBVizZOS8cj0ump5\
GH47IkKuSHdj90tSV5AyD865VwYstbYmyUuryB8YFrIWCkKhwBRsFJR0D8JHxpRu0jM+BQbeEb5ze\
bCEuVcGw8yVWA0wRBUig9Bb9qzpGZuPXNuJio2es0HMBqtvmNjwjcOFmW9TP1M9nX718TkdrROA6F\
6kAFsF0zkhfVq07UP+p/z7Sxex+1ra01rOi37HqR+q/G2rn/+r+YVTre2scF4gCSpp8vx0LSNjBI+\
2ylKfMUKOM9PsjIyTZC6K8af+Uuv55eZaxh3pzijGFLoiSR+jy3yMqDNdgTjUe9bO6LEvQ0lnof59\
bhVFUKrtCeQABYIw6R2gVpFAmEcWh5pCgRB4C3HEC55EUL3aLRmQ+OOaOMdscxJR17+CVE/YA5lzu\
Cn82VRXeY8RtWHDdICaQgL5vcwU1AgsSVKNRo0djM6Tz7AqupvtBhGDMbpENsYZXg8NAvC13akR+J\
rOJxjjHVLx7c9OXPFjVK6C4CNX7AGmP2WWwdhXR+Td6SLzv3pZkG/nv2sxJEQqC2/VvaLHT7HntwO\
OFJJlDjkkha6yQiQwdKl4K5sKjZukXHw+vVW+sTwq4pG0LRSARfa0f4DWhYWw6LJtwNE4Ubl55vFz\
A+vChqXkcncDmxUC2MBKdXaph7ERtU6+fWrPSNQewMVuJwT0wmwN4xCwTJEhNkyZ0nJxzJ9M+Wqzy\
fSBfQIJPuafr3x9vN2TIciGgmWyQWtgUZH50XcsmudeWP/oqeKymEvRorSCVUWCoUNgbi6XDnfmnC\
q6wt4piakABE+dg91AItuU3wsi4CGdmgCDK+nLFmdwqdPhO3LML3v5pMtunacT7pNLOW28kUdtWQW\
TW7NY8dBufv8mXja7ji18cwt/UbiFt37P/N/FknmmEJa/ccmsLlRl0islHA7vWHgRyhu5ZJdW3dW3\
q829ZZ8xTvw39dtQpTWsLD+BRYH42cV4+0WB7s08i08phlrBsLgzG8VYMoVcGwtdM7KbToG7kmp40\
DV2rNItHjQEKzS6k4LFdqNLpXuBpXj/dKl067HAVACwfEglNP3QSXbvXI9Q/NHuVp5kL4+cjspJcx\
9xe0GGy0qxlau4S8J2RIZMM22mt9A1v/2UfSzonUcNLEWnCq6/qFyYe359466y3aWlrFGNHtXomGp\
0gwKpRUsMBVGpIA7r9HT8RvNYYSYZrBOwdQXvmuhsbdcCKbWI5U4k8u64o4NEvkqMp0NifcFjRT64\
rYGISAAZNiJ3nzomg+VzK9JlxfCzfbG71UHB1lIQ1SWsw0YjHzTbhqvPoRssmVaiYgtd5b30hmoNE\
HYnIaDHscFuJ202bSOViIJVukUq4BFYijRgGdORBEUGoV7smWzlQQvsbNIDGSAbrJcni4U7zYDYp4\
XFwTE5akyOimOTGTT5BNLdOYSY3dcLm+SgKSIRETJxLFMNE2PJ9PPQWJStUwdsRLfTGFJ3BUtUo1+\
FL+9/1I3yf5dtPq9PuZf+hfcba7ndv7DqqCkacOCcD/Hjw/3N/MKp++Hdxu9Ncf1UOypMeWwyym3V\
Ow3lz1aUs2OZjgX6mRJ1l1Idgjq58QiMerqJeumI1aJGYJGSajtqrEUcAv2wEUSlE+lSlmWNIY9A2\
6uGjKjbZmFoUJPpjrYpQBrKogLdzVgkBblG2y9O2MMqGilXuXnDIJopM0aHXVpFTo863SoGTmZSkG\
t0hoITtkqOuq1QNGg6SKeM2CaGz4xt7Uin3FaWY2IXWdgw8aOA3X/hJSZajCMupWK7IM4fProcNE4\
VnuRoFywgG2xG8ZYyC/Z+TUbUUvZAG3W63w0dI8tIPN35Dhzc26+CtXqBrLClVKw67C69bWrF3aXL\
TU0cW2bJjXSu/KM9npOxXZT8uiARB2SWP+10QGYtz2VjcEcx0qeeHlfMDwf2B/iIdp0z8H9wgk+ym\
rIV4Qvwp78a4MESz6nepdbR29bDArtnlf48VHqOZnHG+WHxigG7wWMeVxcsvtN+2w7yMo2KHWMVm6\
L7VGpvarIIi5acfLUDOTHpjhKZOPxerygNGRw3g60kM2CuUEWFwopH2bmwCv1CXxguVCr77KEgtPK\
zhat0kdj92cMDfWIXplkIqvrC2RZh5sTJ9HRhhzYfEoNPl/hI8N6UV1vpRKTRuFpbqMtHMIlnBO8t\
H3Up8ZGqhqluly7xgZ39LHZVagN5e7pYYEttGnXYPbvqrMx79tKbFaalVC6B6aTuCOjZZ+m5I2AJs\
L9c+E821m1XBduy2r+9ZHNhaQqLNp+qijblMnjved46nqeloH55T1APi6ktqEJycljaU72pZIctat\
N1XVibO8zy6UtRppX33XfSVCpmz16qK5S799Jk30v0Ynu3+WZHappAJtcNTq3V9NLrpZXI4Tjoua9\
R3oXbcSCW97vdTQdqp28suKVtekjuVf3NpVjAJjsUbNiXzzQkGib7ZzoaMit4tP3t5s+EHXY/fPc6\
JbWHwTYG2rVQ2j5A/s7ZgoK4RB2hTiry9AHbp+0DgHWKE0qypMS0Y0axwRqMXDY0vkpMpZQDC1mJz\
rCGWB4IwwyzQVw8aLZNlL+C9UJ9ZAw1bueF8xGaFqZXTKV/bHC4RyywX5++ic67OSC+/+R6BKDytY\
p5QARdYVQxfUBRbLAOBxUbvSyJj8xV6MtkesCekh2sGbCndssG9gjpe6rKtcGaKFks6eFw3E4qtk6\
ZIuNzs+3nsQIsdy9skutJEdbJ3hNPU5CNiLm9RwXYAqhcNi6RYepEMvTq+Ndf5kHrRV3iUbNbnT7f\
2C0NBjm5unon53Nddjn99fxCUJeTXhaCJr9P4tvRxDMkHRo08tFNA0LPfRlrAw06KizbnsHlqZP0a\
HBFvPlWqAkUbDE1TcfUeizpWOKaWMgyR92zkW3ZUK6HsbPB7ilYWEDQ6jO5fj3QOkW1bKSzAbZs0C\
bwRwdUpTKgZdNzBxRtagaxT1k6EgaWhCQ1Jxas3pXFkp484cSCzT0gdmdc10pm3yB7R0+/coNWvnv\
E0u9OYj9FQ8UGcYRRtgmMO4ZUZROWjfT7bhsTprrsBczuG9sakVVM1p62RY4KJOhX+4v5hRb9am3N\
UmrP13SSEAZvURoFQiraelZluTgyqRBFwa8roouU/CqDsGyL2C7ERJIUCPu4irZJCPDWsSd/ubqIw\
DmNOCwIaYFtojgsmY5EHJZPuelw8CZyVwmKsfC7silYYJlZuzElptNWaMjpFCtLgp4NYjoEjkccHQ\
qfBrZbWQqTegbqwp1JXtSBpZVlcnSIu+kU2+103RtJx1eSTFeWdy7aqzhFzPSUN25Oe33KPhbUeFu\
t/JIqX8V0mk9SehXTsl5cdNWWu168kJmXN/5ifuFU9n238aiJnpZBKgtaYEjclHM3P51Il85gFWWp\
qMHaxhIYufYrfhSwP1vBzu7tNhMvUExsSb1a4kkyvmPiSakwH3GK5GOAjPM4a10Qh5UKgFauC/CK7\
gUFeJrIJ8bcqTNXdDEomDN66FL22Z4eZXRbktx9dtQjrUIo3IP4jTKggnjTWeAQ2EmSPWDTuw6E3Q\
QcYAiCSyjzgKiebvtTgMfazAJh7z9NSwTboVm8A1CzmXPFmDF9hQO8fZ/Uup999Uu9Xy3ayyet+qX\
md7r7pQ6P552uETWW46LN6r+fXwhqsyo2mEmBq+/Mn93WkFFuqzJoKHMVMTsW6JD865DqMNQqBRzs\
2AfOvhMpqbajJktudynQdInWLmWZKA8iKMv2rCEZZQLPAAib0RIS7HRi4kOTGFFzBi/p6gSalyXzQ\
9I1CRQ2o3jz++yszZUUSrut494N6qTk3pDqblCPNAi+W5jorEeqLKMpM6qNtpuEq0OYkzjMVaAg3r\
W+5moT7lxtdwQ7KR/ik2yCZjLZ9KrPg6AgTibeUsZAsCNY0ArIUu4yC0JHua3c0VAe3U1B8TlbB3v\
HqZA9lGBiKozaxGGuAgXxkQpJG5jemdpmg82oS9LzIXsS7/RUiLp4V5i1XMftyj9aXVJNNgpHECCN\
6yDC7iJHGnyM9ouN9Vodo/04XzvwdPzG4zFaCvxFvX6EB38X+6by4K9FVGqk5Kt7UvKHISVhx8MN8\
mRe7CGDu5ZBUlEqf+O9rdFIBn8yZJBHD5bL5XcLdEOgh0AHK9WFBLuEt+jyrgDDvoxdhvXXE1SPDC\
YFOIc3niYbmXYYhdjeDa8PyzjElsph8Erf0mlGC9aX9wRrv/rQIklZQlToA34ilb6h1vLUWrvgglC\
whlrjsJefjI6/XZEqSN/dO5gPS+KTjiKxi5COiixKg3hyvfAn5mW7ev4CgtFTpeVOh84w+TRrlM67\
6Kt/0diLcE3dYC8+j73YXPKXZrGrvXjm7q+FxoX9ZWXbumJmCXz9Woaf7Wr+9YuXg1LJI0w3H2Hpz\
LEq13YekiUvmhD2Pa6275kkFe83w2aAafza355prc5++6fSHVxkFYuNztUdfMPGFT9CW9Fx9OXVP0\
JbCXI9QrrbA8wpYoxn/5an/I0hReJDt8HJ8qxbhSGWh8KaGXTEYYMx8kBYSGUemd7OGY8C664lH04\
eye5HmWwXW7fDB5viqlosmVt+Z1hgPnwcFoRSIQhtGLEQhEuMWNpuzBZYirNxsIRidWw3v3crX4FU\
SXJPyb6IkN4MZ0mjUAx6aNvObJn15IfDo3SEO1lQvYiNSpN+u3KUTiEfUVG6inw4eajIhy/AsOegA\
9TIwEIepbuxIJIXMIXo83dZovRk25MSpfOboJQoHbayDeNX/zP6K6l6oTrvSkKaZ8sDY4lm1tc31o\
bKfzm/cIp4P1vDQ3isKl4wLIpmZMxv9vQZq8ixVZGfMVapyVPIsZPxnuUYHWcyos5UoQN1D9mTxzX\
q2eXznG0axJ3CPWADYV/MLO4wCwZW2tNN1NNVue4xszZQ96JAvKhBx34H7E25/r2ItkZ7DMTEpRTs\
IM7qqEGJNwpxhh43En8ODCr1lIvjut9w8F1q9b2CT1fuUPABAf56UciLLsWo7R1FjKj58zOudhxG1\
Pz+TwvUyeeTwBLYsMWIi5tch9a6GY1DOqxWN5ecvzjIFpiKyt++NF7oyM7Tlx3jhoiexLTDdOvWwo\
qeVYQXiA2bDNuH6+B0PpS3LaCkB8Neg2JgQ7aBsG6KVaUzuFjgWMfKI0Ch+B4gd+80YQNbXAI2Ffs\
o3V4AvXcadVuGBV3Dx2pdWSyM3hzMQlu3PdepQ7PKKgDtjURh6tb32wlyamey8lEu3+gog0XtI8P3\
yGYUz9iQhTGmGiejqrE6jwhbXaF/TYVOrGdXoWUQvO1YuKy1I5CJY1NsndKzjTA2z6oRgQ9LB4MxY\
dGpnQ1N6s6Rho0TGYQPLLqdnqvZ9KtqnBo4zIj4nxIz3Yf2Qesth8SjNqq4P24IPfWIn9o6/NfzC9\
SzadO93P2NUDRAoa3vjHI6F5aAnNEesYwiKV2wMoqkKVi4UiKdFEnTC19xxR1E4WuwaS34dn0QxYb\
nguH0dD3b4HCmRBrbRXlcbPpNMjZKSH2+AejyCMjrMyKzTou2lKCJ1Bfpql/ML7Ce/jBsVNqkTFsl\
o89jD5lMxILqQaFp3MnfNAEpzGIe6YkurlA63yVkPCYFExIr6ADNKlsTWbPxTDhKrxh5pxGlq1uyz\
mXDGnI1jILVrRMKWZ9SbhEtgI1sJY375Ls2m55LjYw+L6y0UJTqk/J5Cxg7eGwM8wI5d77nADp3HC\
LTS7VIyiyh2dCkXyIsUpzI7KjASNbsgYA+CoxdFhgn7xsv6oTlb/wRx7fzC9f64UfB5CSRDBYqnwd\
jwSQ9LuUyR6NgEhpdWEGT8RgFpJsomQpIoyQwhg+WsRklgQV05aEjoyQAMU8ONvk3czHROR8kkX+L\
EzMdjohglJOKeRQwpi4nVTSwmMQdhijA59tj3aTtdnL4q0As3GECQmTi6iaZcjPqJr6nHHWT7TfWz\
hH6k/mFoINZxb5ept2jPUOQHsgzQkmPUWncmF3UCWRT4npigs2GY3n0kgiXChjRyd4KkUk3nZxY0o\
0nEAujs9JWk8emMLtM6XIlFEjyugGZhAAX9Fq8XhvKhCl/60rdftB+00J7eMZGqa+711LP/yrnWuq\
oiUYXfcO/nl8Yg4luuVgM4Zk+j5EKDH8A7e7HJIWCrZgyetptNVUCFGz83n0mTJbNyISNTFgIFuwm\
ysXCmCCUT4jBQmmg1g1InsJyegRYag9CpYuM7DiRCo/dpCFptUx6y3AcG8RRKCwb2e0k20nNnYzJZ\
fP/s/duv5Ik13lvT/ZMT/dwKFrWxRIpypAlGxAO/DCNAxgScAA/DODHI/Dl6JUPJjAAQQI2Df/vBq\
d5mLWnamdWZVWtuHxrfd+KeCGG1bty7/ytFeseETSFO4/gl2rKHFtP8mNTHNDkXU4uG8NgCWUdm3m\
qUw82tIFwLBaH3El0Od2YGkTLIwsb2PhKgzupf9Xtfe95RzteE6a5d2v3naMBlg8HgG4HWC5IMw6w\
LLVfvJl8+Y/rB3dOzAsMWFSnaUzVVzLKfX3jpOynywSDMwfnPqREHa7QHylRp7QdnKhTGpDr7CWci\
EH5CgoMYMrLQ8rbpKKBMoIIwmxoU07qszhhJ/Va48Am8FtA2A7Rx/SLb7oEetM5uqFO6SFr58JZlH\
sSpyce7iupiQcVRXh8Ze0oTDjlcL2unW1Ew5ZSP/tK54Q97YeRMrrSp2c/aufGTbAZE5twI0JNXKV\
n0FczqiblGFEjFkzfdKDDUGI45b4K7RP0ycKGqd8AsHnMKjDCdoEtZVjVYfPbbJIghC6dkVomspTD\
44+KFEYWdnj8AYUt2g/DBiHUxKVM7CjEyfph9ULZXctDVuJwrG7Wq96/ctb0Rdh12py1P124fDuU2\
Parwt/49vqLP1s/uGy/ulr0iOg0OOINdaSnBcDImD+w0GesosdWQ37FuCBkmXpcyXhkPXbeR0iBOt\
KE+qGmsBwIrSYY8LhC/Y4BdaRBBaJ+t0e9Rtc1F9BP4pXKPWFDG+FXluRTvmox2D8uD1Evd/W6HLV\
KFDxR6xsQP9Qq+WL4oPMN6t8zoA53YcDZW+rgLxw8cOeES1hSTJw/1Okx9EyBmt//9kBNYcD7ajXX\
MAwncZgiUhAndpnhqg6czv3IDD5c46HguUZqwHFF8zzI+t3DLtgcRSrDR7P1wWc4kIPcWGv1QSSFc\
L75VuuAw29L7RdvZtjKv/hxDr89Xyqdn0k70BLEYw6/EerxHH7D6/Ecfqtb18CAhxF1pAmdqN1WuR\
/qObJSinp5iHrpiFrFd/GhRnQqKLSab2Tl/2TVajrUNf2ICdsMu1MHaBI3EuccU5Ey2tXDb8WpuRQ\
W+5p3I85iScKZz7k3ushyzr1Jzb0hyqo8Ggi03X7EpRSRkDho8kpPyx0nr1gilHA9n9NuvbR8Trtt\
C++R+Oa0WwC5sdZqz+RgSJ3rNO324UBh1wm4X/zyd9/99je/fLFJr6969vges3DV57kVfrHfLNw/r\
B9cZuHIbAEi4iVoUJNR7huP0lDmCqgSK7RszK+IOvXtIeZnorsmNNkETpe1Kavocng3SpEy3bkULI\
ZjwmaGTRAdAGE7xHgUFjvcL45wX0ga1CpaHR6HyKKmO52Myo5M4vTEw8MSKHG9WiqP7baPepJRDld\
p4IwnXfGJIHQAwhYtXfNIsXp2mQJ1uCUBTug3OUcpHbRaElbYKq3GvkpRNUZLRhmxTPomARko99Vl\
n3hPFjZM/QaAzWNRgcG1C2wpw0oBmzG8lloyc48DXSTCiTo8HAFuVOMkHh6TQInPmMRtHyZdTSQ8J\
hGGTdYKq5fH7jhlHg11rLDVK1y3bUU/OsC+21a0/tTrL/PcVlS4yWeTSr980bAByYyOYdPS+kNem5\
YSGZmttKdlroDWGhqHv2WdcTY1Ul0AYjMvBEB7/cYFICzcHAUg7D2BmWjXCIumW+E4tkPAbvjInms\
o3nGMqRdAY7T9/H6he6nRK2HCnIgga/l6/eCStYxwHhg46rWbrhEOAqOB/W4Hm+qYaQI6dU7AlIJd\
gb/80wQPHiKeGh8C3vNO49lFQ9zize9VycHX2viUGg8dryJ2ruEa7wl+2ngf8N2c69R4l6kJt25Q/\
VvuOtMkRauQfn5ECep0RO3frR/MxnnZuu82ndN3XcZDe5SndYOGfUFMw83qnkzsuHrmHoFPHw/D1j\
LyiFx6kaPxDDTr1YUdTDlU2CkPWKGLSoLOogwguvPC4jMmQMLtQ3XhSseEmGg6yGxLCwSBgsalbiL\
zfM4uNzdAmmUrMtTnVxfIzc4hUsm3GSFLspECINb3IiTTGSCt6xBgp5zp1ml1h50wlI0MjzJLZ3Zc\
leWKzoMuQLE+95NtaW53/ybqxm5DcK5ynRI52pYsaeDbid2QYUcndjDnNgC7scrqWTYsz023gkW6P\
gAl4twt6PB5zvWbcuczfWraUvy36wdznjMoDh43eZil88YMgivjFwyFuRL/AQEiPIZBKEHGb7vAuV\
RvJHKIJDZ8ZNREjrZaFzZU7MIuyMhhO7doaH1fEOyuWaBhA7qwVcqicLnZKadjDcvWVP9jCUxg2UT\
Y1D9vTCwIkKZLYbYIQa0dZ7tXQE6kv+OXVuRr7TibvHw1UN5qgIfP6AyQJkeriGtzs8tXOqaMVTwy\
jc7suCcqBADmPRxr/a5j/IFIG2DaSTKU42HESNOGTiN1WPtFmjY0s5OxX17DYF8fULw93O/9+ZeZj\
6xkAm3E4z6+tlx/0fCTH81P37i4xuG40weX4bjLY140xoDlwRGVV676ype0PftwhTz5o5fqB8+lF7\
z0inR8o0Csa7Zh6RUFwB9xi6NoTb8tfXrD0rONQL8uDULn0UGDW0/PDbiHqTiR6lvO8OjymtIWTti\
GnEQR9rsdbOTB+cXECejUxQ6mAvQV+Ms/TfAa9zBN8GXgPe9hCvakPqbGXjInBt/Xq5KDZ7Lx4Rqv\
cA9TSo1Pcg/T1HjEPUxT40vBJ9+871m5+rBDeVC5Gqxo7Fv9fVKfNRRkL7/JUhJdrpen9YufH31xK\
lsvZavWmZ59uGzK9tVUtrBmwlL7xRsd/dymo9vAYyryVOT+xrbQs39+/RunIhvdf52iGTS4YTuZVc\
nRfdbTOzi1Z280eLFp8P1JgGku5cxl6zRLdSJkNJcdLOFU5KnIz/UR7feHVuSTdMdRZLn5rNp6QVn\
xcmpksEaGDf5NjfzVj6ZG3tdIS7wporafPGOC0u0+U991Y4JPjAulrIibWd+/NOn75Zf9Ud//7BZa\
6e7E9ZmZjzXl4VFkEsh49LWTCMYVdd79bt7o4xzAi8ZKmxEKbOUQQaHbMmFlQ2NlabAc7C0m0hYE7\
1f3csT7JviqwxLpP4mxwP56bLsUh8XRDpheovjRVkXn9krdosWKTU3XJ7VonarMzgb2CjCL48GGK/\
ygRBSf99XpZeEpeLCoryBxqp1OwmDpt6piwzQ2zeHyK0A6y5mO7yRb0RfL7oNsG348F4APquYMqTh\
JfEnGIzymnAVg/gJweK2zxNRuZo052ooaZvymj7c/1YrMbE0zTmbGueo+Zih14ac16nco+BQ7uPCK\
9XT4fR1+3xQ0fuVwdarMPLB1kBkVikCBmROrWnNVQuOXj4M5QaycOvNqXZLYjrcej+XMw5xfFp1gc\
fq59X/+mAEupb9PN+d8OivtshEQ64MezjjXFi+mcj1XrqdHl9/Upa1/5Wdvrrj89frBpRLy+cEv5s\
5feIKY2u6cAmWeqMiFchCRujgAOPwwVboWNvRwUSxsRL26IQOKnhMgg41NNyds1yWvzjzczALniKE\
W/Isd8+iJULAZpxhoYiQOs+WTeJBBTwFeMVOxgp9WPUMJpeW0eZWkk6SOMgJqrmJKO/EgRaRzClQ6\
Pssq9MQz11bYiHMl+9TgFZ0dBXi9poRsuk8HO3NthQg2V3bPylwxeFZnjvWaCGHasVjmpV5+WfpRq\
Q8HGgIalSoButmo91/Xn7tMWH1x8PcGpvWGZ5JtTTJZO4NQr8u14aLoi838zIYNUf1E8W4niugUKf\
HSeOA72OWRcn3wyCO4C4RYc1X1CBZ5qNgrdEWURR4U6wNmr/TkEVzdn/LgsldsA5uyYiEIiaLFgk0\
MKRxJeKBlDHzJcvSUMRaFKChWRbg7pxDFjKx0RREeVEF3ZChKJDyeyi4RhOfgKeza27AEogiOfaYo\
aLCBbR+PKPg1eBhRSNl1YDWERyJSiqwjEdFuB8/is8qDpzs7IysueUyf7igPfl0eSx5Sth5YJiETi\
5RKjyOWoGgLUaisW4H2AxRY5KHSARlFHsHro6oyPoBYgpeJpFhSV32rnLCwRKTM/hAS4XcmJM6don\
U74ywaUeiFWNCNxwQS0Yuu4iXCmIuEO3R9sUiZ/XHEsmfep+Ao5ao6xL1b6ykqDx5H1VkeDf7dIIp\
ibFLOiUcU/BZlGFEgVoVUbMAjCn67riWK/L7bZ1SOZ4UEGas6bR5CIvyeXKYlNYwXkZTILGMd1Ev0\
xSIVH+mIBevjEVEXj5fqfOaonih43FNnUTgkJLOC5SgPfrMyljxmLYtLHvy2XkseqV15ReUkpl2bw\
GLVafM4YuF37DKjQGP5E0mxkJV/w8sn0hKRio90JLKcJTJvbvnu/fk3nm9uKQ4iDKKrs7dW51Ajyd\
NPXi6NeTjNd/WbNu7ONARY9MWbVaKibD+ayrZTts39RA4myabIT4v+str33qR9l99YcEnVlSyrxfQ\
POzHRXLvmkWTWu/a92tJAc7NJpoTDxG4fg0YffeEB0B6NugA0aCDZkS71eB+lP9GqZ35mw6krLOT0\
6pEtrqInOcNqRZQMseGriRzWyZLd3cCyUGGqASzyqwEkK/ELWTqyKnwvcrTpRNh6ZWGHDb3qyLWlY\
p3YhYetwuxgr8hcAujpKRQnEawLhsXV0jWnqQAqdvepAEb63jrb0KGK56yBE6Df5KJIHdkvcsamVc\
LswlPSaHZcdQIPy9d5ExxW+WBGr04oPOwijR4Fu/qFyzQ6Yxiw0tIk9p7O1kHQVOvifTELtGJNg2U\
eLND6asUg0GD2h7lx6Kdwudlx1zNJQ7OeAMMdoS5Amdg278z104n/U2ivPfFvEq0V/ut3CncTLddf\
PInRZfNKmdqW7XD5qKXvtj0GF1kV7DG4UYyf7OSLbXrvl0Kk27dXPIF+iww2LESggM0VgYKLtRTEa\
dS7Il+C3gs/jJZXjD2ogtcr4WEtC/QkSdr+GKYSQ8GcuwBhsCyjgp9xeRnxj5TEMwfnbMS5rDo1+M\
zuFAqeJl7k8qSszDNHL3zMuYaVgbHdwzL8pt9gKOxuolHB88N+vFOT02dlnRyVVNr8zFfhX4rzaB1\
v7Y4WpkuUp1ulX2lPW0unTt4Fzh8X4M92SkgTuJifyXPWjX09klEOt4GKlHn0jiKZ4mpNIKTIFtZz\
beEcIZFi1HGYnU1BvK8+TuICc+QV3ZoU4GFqmR08WTAeHrRAZzTIYIfbcmHYnFtaopkzxohBkf5if\
2ZVmZERdcpSigtqHg0kqKegO8gzse8Fe2aYXLBloxIo8/yukq33z0WcLUoGgtfLMNFxMrGW5w4rRt\
ByLuZ8w2759Zx6gtmg7A0RY6xdvztQtBU7d1thAICw9zQ8GF0WMgFczgDnxN7RxN5XO/16edLj605\
PT9+PjWJHsB1ORnE4uuct6i32g9yUk/D17rjTATWGxWt/uvaC3w/DWxa86Jq+pxiGH2nWt2qnMxWV\
TFGxVq9EwU4PrbmuvZux3GjrVNTXP3aE8+OqDVrxCW9lul12DNzHsi9uVXnqe+Emn8tvLLyjfver/\
nmnPbQnsyBWpr3+ZVhUDhtlhQfVDAC5jzKI1L8HoUAPfExKCO3WDEMxbim311SZOMZpY1MXcBCEJl\
WcDaYqgOu/v7zWbC+F4svbXALjc5z9o6c4vUgEwOzu40l3uJlcXs+BJpfXaeDIDeIvTABn9kajhrE\
BbvGjux6d56WGaGMfS3HGLuVRX4ch7LzRC55d3viFQu9ys+PelzUAQIMGToBjLmHjQDnt3qfc7PIu\
XPhOkFk9aNbBWTpwRojNEuLSXsdAcG8xFTLqu+S2UQ4jufB82oVc32WLkEaFmTaRo4n5wAvVKg1Fa\
LA12hUa90RLWOTIonWcZ9gSsAvXu2h2XGEJzcJl8bHYIKKOnCnXY1E+WPxaJxkrQONORW63OwBA2H\
uGL2EngHltIBygo7M0vW7xo63Wh8UU7nU1XBE7dNgkMhCEUDpUliUykNzs8s60UOjdZBfpc7MijI/\
76vS6QyfNb+nCZgrqhMLAjis7jUY458CjOSJaRkxrmaeElRvgcgaY+vSmDzs1eXnS4yvarX/l6Yvr\
v5a93KaF8/LF/7R+cDn06YuDvzckqxHsTHcobGzDbzJR9DVYWqJ4txNFtLdEJMJa8tBbGnTd+LlCP\
Fop6mKZPt0oD+MZXozySOnYjfJocCTTp8+lwTjeOfwKybgdSDv4rStkcRdTEwS/BaIeUiwpVwv0Ar\
+kHgW7UKQlglgjhmcWdDAQmuPVlwsXBWLBGZ5J0a0nEwViVcC8UW5R9NVgLVE4BFXBxh0cFpDJg9/\
Ca8mDzFT1XW4+rancEoGFPzoSye9DJGcr87uSIcWSsowVL5ZZxmKTCONCkXJVnSd8GeUh5aMGkEfK\
qpawPPrqspY8sInirGr5iILfwmuJgtFKhVe1Ynq27GKBBUI6YkntQ3zG5Xgkwu9KRpNIylpWvEQYK\
7/hBa14sSxnsaTeIv3+wBzstkivP/X6Gwu3SO9+1U/XDy57nefJYYdab8A5Tw4LYgd7RcODKXb+zp\
PD6tkpn/mSAiAs0pwA1ZewcVKf5pIPJuXDs8u7cJHsfAp4Kgi9Tq4ba/vrPAGwZFpmcuzDcf33l+f\
koBhT6nql6HAwalY17Oqhx9TBXBYRyNGkih/n8dqF7O73xrQy5DrJMJyxHZ/lDcBOVO94LpQSVb55\
oDY7QJpCDQVHh0i67j2Xh++5jWSjEc5Iug/H5cwx9QDIh4MFdzsActHvlgEQ6xeX6y/+dv3gMjlCN\
lMIC74IVsqTaubLn9ggj75hw5SHgzwaEglDZAM9tFtWLNj0xBDUTLH4Jz1TLB497wqEUzpzZP1IKH\
Fd5T5CSRmMDSAU2YhMXTbhYRl0HkhbNuGx2ZQNfYA2RTRWgBZ31jujTZtCyRGgAa2YumzCAzTNEgD\
LupmycZeN4zDC2CKi6QaQhAHAgBktj5RhWW55yEZkwmIJD8amWCjjsCkW5hBsSscrBDM8s2B3MUkY\
UbUdNlwUfbGZn0l4SkheDQb2HzpLxKEKhhCLcPXGRSxBaSP2hIohxNJwQB7G4IwjnRl4GeVhPM+FU\
R4poy8eefDoMkEIxiOWYLPFVhqQFUt4CDaEWGRDsHjpkNVaws1YvHfRK7nI5vYUEtHzKdISmYUWNo\
mEO3jNmSWKpTIFwxwXCzvm4kd3PpKXq54/pcO8dkiKvHFDrHRhGdd6kRZMyqUSN2xEJxG2qlW0YFp\
dyx59q26DJU5gwUxH+zMKBeaxVIRCY8JInEq0PLgWCVdnN1o2NGtlmMgYLZaUfp7rCp9weYS7+Gh5\
zDoLoVBoFgmXi48WC9daGSatB8tmoHkhQas2UE9RUDqJA+XoWxrJ5BEeKEfLg8v5kwTK0UKhWSQ+b\
iq1WIaJw6Klw2XJuKIwXdkMEyjriihxtBzT1ecWSnjIHC0UmpYYSbQcLQ+uRcIVMkfLhmatcMXK0W\
LhWjL5nf2TUiXzCF9mdy8pltm87CsdWPw0pSM+Lj4F4+wSpmCYVgxJehlXGPNZKrLOJV4wDq5f1pD\
FS4emi5k/v9SUSObU0smCpfT48WKhWSizmsy8XmZRucOyuYt+KMvz8DnM5UicHzI88639mX0T9m2c\
LSqPAnbgcG3Ko16XgXUAMrEEqTQ2WNMXi2G1FIslPEqbYnF1AFMszH5gHOkoemkd6dAUVfLXgzUlk\
rkerCYRrlajtGAUk4whBMPvVUgKYQ9ql9qi4EmBpiiqsAGbYjwSCVJkOqeUVSJciaL0UpnVyBEkkr\
kQqSYRH2esIxiHmVQ6x2zNFuNdi2hvWLbsJSyWzNVISbHMWch/vbWlq3T+5bf/+7//D8t3Pm5EaPj\
iphZX+8WP330q+OIPv2z3x36908GXJ73/4//84pe/++63v/nlr08/9d3782/89ttKbTKIri5qsUZa\
Bq7rz53+lDJxbMKjly+a1Ov03+sv+5df/6//+fq7XsRw9wnr/z5cQ/tZxre7xz7567YxiunpJX/0X\
Ho3S++DaeldgJ+XnqMi/9NOR8l2ThqeWWBWwNmBPYQ3rTya3cUIbOZn1nkNHlFIaTBFfkuwOHgUWU\
ciDoNjiIVCV+TkWSgIhw5bKDoScVgoM85647cfcgZbXPKQ0mWKKhzLMuFRaR2x6KUm2IgrXiKM/j0\
87IoXi14gjI6Oih/Nc0obf8wlKRFR04UVS/wpYPkzlCHFYlgte8q8MV2dqO1RtqmjyCiPpFmPSR40\
w+GJl4banH7iVUEhCkTlN3ilVWWbBKJQMVDoegyBKChWBUENhkAUCGyK5TBFUcDsut3FTomwBT3RE\
mGsWUktPqs8nDY88LMjiax45EGxPsJ9Oo88ZowlLo/wQAu6vVhWLOHR1hBiQXgTnsKuvb3FIo/gyG\
jKg4sd2BSSyYNfl8eSh5StBxZRyMQipdI6YtHrivAsPqsoKNq2M8aiEcV05z6i4NfgYUQhZdeBtRI\
eiUgp8hASCYqnEDXKunXHc+Z8EDaeeEpKFMGroqoUnlsiwYtDUiL567pVXlddLFJmfxyx8LsVEg/P\
07WdEReXPPTCLv2TzfmXiaRYyPKTcP8uLREpsz+ERILWCPY48LvQtobNRHY5kx37nOr1m6+/seCc6\
tMX138te7lNG/7li/+4fnA5p/pzqL431MEjzdDHCrrfvPxNDTxhr214MLrzVs1zb4+jI/wyAyoClc\
MhhS/6B27sM8sPrf/+8u4OxTRRxg+CsELGVSrMhQIW6jJoMhPqmKzCQ6GnvXiO17HFIUq5h704y6t\
BjQ0ciqt+4TlKG1niXvYkq7k7UoVsX6sYT/ZxNU2dbF/bXVG7SEu2r4UJJcvYreUtsLvjDYq/sOU3\
HrwI7YUZB3+8ema3TnGtBich2Wt2d1PTTc9KATCXZagYTZmUpes3rVWynpTDk9chKGPtMkJ8EZRpZ\
nm42sY8agwLX2Hrw6svlMVY1IkvgrKosRgCcGR1EWsnTK1hAv0dHm+OSYi4m/FcUGe3Fk/uU3NknN\
dk9GMsP6IWdzOgj98b1lAQBcYT8PR3tTGF8J7UrJRbt2vk1WX7do0NT+k9RejSRDVP5T1FtFDLv5h\
ye+f6U1XbOy9hb9nLbSz0yxc/rh9ctnfSHJ3I1GN6Mu9esPHZIcVD3+0jQNmhJy2qyU/q8y6MmdQ5\
5mRUD6MxuCaz7fQSpWza6WWsbThE0bKTQuXRW6fUxKC6E6rSAAXLGRIRmjoeVOxpPLCiREaeBv0cj\
ydNL4jEhrTFrAm6bOjqRD/AMylApV68XTYSybXlXLx4mUxFa2bbyRaH6xrMSvQEzKXGJOUIU9FFFm\
94YYIHb99yAolh58E7VghRjJdmnwvY7FrVgIJs32ID2OJKkcW69btx0zYkyg0Y69gn4MHOjSEji4g\
UsGVjqUAMe9peHeO2uqQ75cjEahzKMBjhhTMmyjC3lIoyTSxRxaH40VYDRwEY6/4n4PgybR3etjYc\
mQZPwLxnKiIkJwY4vFgrAdghVsMmukNQDi8nDEE5UpfrEhrFcwoidVmHMtfmZJIm3XKGQrjVu+DNm\
dYBKU29NmcYzZRNY2bdlO1jMqvoeFBFN/mgQ6gInhyumIxn+RfnSS7bv3JjfRrPcvlv6wfzLJdHZY\
S2U0Y+2zxnnuXiQdmhiCCqyW0HjPRhzKTOtGe53DcaqqiBlsMeh2ywvvzhyvNndTaokzl++kPrv7+\
8u/L02SiM8zaMGRjTFBVUUM84mZZydr/X45C4Zrx5XR4F3rzeLhjvII6uH+UcaTQ0t6NS6NhsofjR\
Xnfw+Ss02ksJoPaqC8lq9TfmutAFakO3jwkq9A6+UaFC7W8l1Bw2AGpuK8nOyjAyJMuwM3kcyjNfx\
lKeaXMx7FkhTsNZOLZgNB5JYbfd/Z0PNe3FyfethypqmvTkwdx879xkD11mJLltiHC7umgP6BgYL0\
2crELZoYghqslt45k9Gee1FgyMK0xGRWQ1UZeYjAIUJLXUtjyPHW94EZUHb99cAyGyihpWP7w0OQf\
YLlhFlpYszCRkIyu7tZzH5mLtY2wvRYpyvjOc3SlHhlLjUIbBIOgKMlB2tKHATmmiyHjQGRa/evwE\
PPfTUALmCmfzco4v1dStEK9ZldlV8qbsMHmFzhgkOOcYB0oPO7uBbptvoywlM1nmYLw0YZwKZS+rL\
OsCyRQ6qe9TscqiTq9t0njmJCqMB3F//VDP5E9LoZO6PwbUg/tAotJnTgc4UA1fh/NM/9SUekwP2M\
B5xs8HsJczonmhyA+/bPfHvj9YqbsLRdZvvv7GkAtF/sv6wfonnC4UqTr1KXtEYtrg10Du7fMXnOT\
GNLEmgPWOKvvKNe2za8WXd/mC8VWs4bSbPR3WcMFbmp9JsNGQkZzBJCQg1zeRjC8c2mfMacJk8EK1\
SkMRGmyNCkHDbocEOms0O6wBF2DnEBTn3ovLFZbQALT7WAeAons7jVdKcS/hAQDC3tMay6oDDE8Go\
gFioz9RdsYNDhLtO5OqFD/aarkJdFB0Jy9+/YaXkITZwV4RZvt42Bn0brKLdBkCCB0yD1EdhMcuiH\
opUzONRwNzAxTNPOrMQuet1XMUyJkdV20pGmGOWzyUOWa3g6ZttjTtXiYriCPH1WOMBehlAWU9iZ8\
aJnUhBBZQ1HeY9qjO/DcI3yBexERxpiI0apjUi+DUMLsXqboOV6sQHRpHz1IWOztRvTNu0J7Fg3p2\
s/cRoXwzcu6jgzOA7q6KY0bPUnOApOHMVo6zqFCvj1uO07s0qqL92JnNg+MOgfn6QN67Q2DWn/ru/\
fk3ng+B6WzlCbYyWuFvrGn52TanF208Euf0k+tzTkfiXB7zIr+Hf/YTGjeRhfGxRYvj7e7Bmzd69h\
flW3ofni29z95EnL/UQ0e/2ekoTY0wvnzxauiKxPjDuWQ0IN2suyENsq/6G57KBVj0JHA11HeNUA2\
aKlrgMR2XZXKGrYzzFtEYGM/MvBD1PGm6LGH3w5vXUATjHaRkQqHEiCTC8EzsBti2lJyYrMHkqJB1\
CIULUMTnLPZqHEsUXIAiXns7422wC30beyQVDB7FteqCil0gwxvk1VTwYuMFhEPDpigUZPtSAPuyb\
GQbPHpsbYgCMNaxhwFO7dS4GkA8lLFuHqPLVgNHYSzC46g6vKaWG48aRxqLOvF1Pl0hsxqHVnzZrH\
HO7oXXTqDMdmI5YzEPPyWYKkFrbTXUudWvL0+uKR1wT80qqDab+nbzQ6KdH+ZCmTPe0aplPfHOYmS\
09g5akXRW4kl5ju4hsrNOgMMdvgRgrlhChPImn6CxxpMyjzVOltB9nEMPomTHzTOayM4MTsMaVKQV\
0Xe3EqjuBDyj3rvxmPEKEhfK4W5egjJNBCECuDCtIAoksgJezoAVzi35cqcNuNPzsMGgldzGGtUei\
tIgq5IvHsnq/cHKvT1jRvt4pzEkOeqqqzjBKFxWc9VlkeR+1d2T5InZ363/djnz6u3BF/vFpAWRjT\
kMW+zPrNBDLA/tRqxonQOIZT/tF12dQCzLMiifO0FB2BVYencE5fvYrdQ01cIubGAaT8CmwfCGqwx\
6vyIjFlioe5f3Jv7kiea4sDh4JOxhKTA2H5vZYMM7bTZ5Tc0Nm+KIzPAKS9UrAJ22Vdex2ZIsFofl\
hGUD3LTOlUlWeVlaNtjkT5sNdk0hXNSjAZP9nUkOeiPLBpspYGspnFjCS0ycWCJzp7rVacVyfUmMT\
NpEjCWvO9LOJuug20eUuHoGXGxEl5PLVBtjkh2LhTuR1GaTeUjUoZ4naoFvPDeieStqb+ru3yoak8\
o0mLX5rG0Cy7FJbeoG1IXNBh2sN9lcfXzKvIKmp8/u+POmF87qo3k3VD9EiPewWukK9oVnQ7R6McR\
CsBc5Z5DEESS9PGk3vb4+7PU3fvvty3XwrEPssJjAukjIeITXurnmv0hqUFzd0XhNeXUUDLXW+LjT\
a7wAYU5gK4drjxBJVZKr5Ay2JMpQYObEqtZceXj88nEwJ4iVU2deOaZn9XgsZx6GVO70jaKTMzgyw\
A8HMt9lgGvPRXwn+sPkvWyzurKonx46cBL1NtnXE3W5HPWKNu/2cvyT9f+yVmSSpwyIQNDBFs4Uyo\
mHXvakFwO6ZpOfShMnbGEttvHXyqavw6Fh4+B3sLXHOiimRuiVyhT4fo94AqMy+IkbklirjoypRSy\
6nOp4U83VwlTGefQI4Z2woam23siyWc5skKeFqtYebAdXbmtIf7b+N2t5whrNwXwDGY85MFIHBesk\
ubx8vKbMgRFA9pByYES07S0PRa8uzgiFrfhJFk5QFT/JjjY0sCE+nTlcb/zYIFIW2aI5l7tmqpy3b\
4XOXDnHNi2x0VgdFEPRvP3cm8jlVAcdvG0uXmWwxc8mLH0jYKaasMM2wvXnZk14VnLezEqOQmg4Dh\
T5okVwb3McKLOS01FhYE7I8GBlewuLMAmh0KwiATYw22uaeqTJqsBxC0e9ZvKYZb3w0LwOCsEsrGi\
NRvYGAedRT7J+E2KJ2st63D2VSL1pZ5PX1NSUgysOh1MtB7/bKc7cnvxc3Rh8OckYFpbH3J6sXsek\
CfL0ecDWOt+QVYENJyl3A9nQuGAaLHPD9r3Spcst1Q0RFkZlrKufmw1Cb6pnz8jOhkBAr06tEd4Jp\
jfOZYdiNn2j3ll2kCk7PJ1C+8P5IMOXx15KEsvBFymMbV1AR3lJhhUP7T0WJS/gdtXE83WstYSf3k\
bxh+sDKv9yt5Kxg6SzuDh5dAor9ItHs5hGVjACzkfSmFWmyojskWRoLIzTtOEDXqIz6fJQGuKJ2NE\
3rlVUZQho2WCbuqpsHGMOVUTmmAabxtSRMY2WcpvkWDY02WNtcY0OS+R0DSUWmryPkk68icE2eOax\
vI/YdFlQiFcAhjQemuPWQjEZBiCi5YwI1Qp5/eLHstvBXHso68PYgrAi84I+hqWqc+7fBtteybdva\
F/1gxkriVZzMbvaz39Pg0kueYHUS852hNHlT/3jkvvJbsl9fvD9kHKCR38Bk5XYHfkX1ZZBtdevTr\
yvPk7ig1qVilFuKuJ0dJaHj371zNSqHq6WwDYIVONpghYfZacoQjQwV3R4VubCej4Dlwf7N2aUyAo\
7PFzhGh4QVPCBmHNlQ1yukxq8ovkVB08zQ+DSEL79oZdStFO/aJOQlLX8NikeS6Pp5bMfr5+xHtdk\
eGbDLgurI+ThUdTEQfBwGFNGnNnU4HMMEuQaoozXlIN2rsLKgSmJw15EvYPOHBbNPLGpd8qJ4P3qZ\
x8nnOxHEyHY2MupDo4Zpjd10O25VcNyCo8tOLEYtAXrPYBY6g8k4nIiQETLGZHbySfWLy61X/Q/mW\
h7rMmfr//dIwkPj4pGPJYgDAvXoS9cWBx2fXKO9ziwCdcbYjayrScHNrLdIawZDlcZyiNz5ScioZr\
DZTTr2Jh6rtx+HLFqwVtkPWwOgrffrmqD1otWN3ruG05a3UCvKlFjgy4XymLhzhciV1ILG5paAmUR\
3kPKwMA4QoEQK4xicHA5I5q1+PqN3tta/J+t/z0H4h5ZBB4ecyCuDgo2pOCqE8ZryhEUxNKfU3H4l\
YPN/LlKF+CV4wUlc1OcUWH6Wir5/ma8aSGEQrOKjtgE++YKP1pHxjR1SzMmCA5ZHBq9fW3AEDwawk\
+qWYnvuWYlECZlDqtbVsoRm07dp/C8nxNLXy/E1D6wn3FcXf1df+70GwVrvx8OdOZ2Dvvyp3777a/\
+8/rfl9ov9rSVgqWoWk82eWCuc/hUq7IuqPk1kAb1ALaDoKzGaDv0mheytmOiljYg4cEH0YF6iZ0h\
0RF6qSmPYjbCLTSd2UjpB+nMxqSsZ5yriBQ/enn46OXy6Ka0MKkpBcJmTFnC1Rt6eQEj8XAdVyeuG\
AsXP9o+y891RDKJjkOJY52mnnpD7+VogJ1Ss6GwRVP2zwDPRHfKRVHzzJnW7jEPr44gFBrmA1wo8y\
/xDJSDKn1TlyflCF0O9n4+SQtVvMFjTymIp3aIVcUhWdg8US8FbIciH48/s2fPxMSlIggK4nrBCY9\
HqD1QR4EyjyuwU2aM/aR8gB9q/nWeBvWshzBp9UT9Jr9H9Ol3pTchdTqYgji/f6waDdMmzhMTUxAn\
K/yF5+mssKUiCF3YjiOKCCNeeCbE7Q+FXQg/zMEKtkN1L3/qt99Waq5BUbB6WySQipM1wiX5bifJl\
89O378cgrG8uZW1piApT1i32kLuQ9Ct8h1sPb2cQHPnPBlIbYBuFta6SltPYFScE65kI3VcGvHplN\
jCDwKLvVHbqjKRbHx7oNElMaaUat7Y44oIFlRGF+SqjLJbsBpd1LHGpdU1Ce0Q+suD9dXtTh69BpJ\
V66RmMZV5INpd2AoINkZGlOxpecBkaY2ZgFeqYtVkRCwIbxOZfbRa1yDvS8sDls0QFGZas+y+OQB4\
7VjtHyMU2AKyQumSLQJ9hEndaVUmPBqvIwOuctKEGLyI4l1UnV6Cy1Txqwpd4KRJn7PWfWPzGTbNY\
ZoVgUyUVV+brli9/epABW7v3Hl//o2pR8NuCvgWZRlET8pHCE/fmD0AUJrQ13MPUfiWnSeaFauDFP\
76BAKOJQSzK0TlhwklT02mfRVF1vOx+ZH9ts7155r2hihGhEdzHz9988Z3fhrRjmuIEwwazQgFGzy\
VQ0G48oIXiDf6b3tA6fsC8ZrC2N0PjwwYg2CYjbXaPlFzgo2TuKBw1dhFV1HDyDmHaZnTQ91qMbEd\
cdoRTdgCMk2Z0BY0ZbHA/vrwgib7JkCMgfEq4fX10MONnA3LJtI71S1Wv1mz8LIRMRvYK4S3DGQHz\
oixhKc1xCvJ8ApzojWgPM2JJdLAUGJxS3Hq7UXNuOb6c4O3XF+edDuEV3R812fXf95/WD+408ItGw\
EdputSg6WvORkJC2L8yLMdVYMlaCoLi+Xg4G2QyshOfrpozsB0wnXHracZ76NodOckUT/jI9vTY4v\
9mJo113OzfLoTSefwUg2hcLAuSra62k5sBpjUB2GpewWCJijlqqqynuyIwluizIgcIzlxUtl7gU5h\
kGjvqwedvJ3BNjpc2SQQkp9DE7VBpMkGU+vQU4vGRURjktCknO224tlKTq4fZrLRowzaYSOazpUp+\
t7DFCmusjY98lgRy8M3WTb2wk+d2j0bwijZI2IgqbwTVut3Wyfi3RZMvTi3L+ogzAZV7/OOy/kdU8\
+9fTiQ5KiHFHaR5KfL6YaXSb+S2czry2fvfe3mHB3LF29MPduQ5fowXOSNNSlWoBvplWnZ29ovuor\
wxl7s18Jy8H0pY7J3fdI+/vUtYMMQc8l5nQ97+Y1/XHLUd8RZVRSmjg08iiKOyaOKB3asFsujr0WM\
53Hg8cJ5hE8+kvHouwYreHCdHwFeNFbaDpvcEZ4GO/DAqCmw5VMJpViqQTalTlPqhlWjofi0nyvZf\
C93Xo8fm3kmzQX6PJMGyQZrbxDQ7Wyw+SE24iBWmci4vU4Xa2cHtJYTeq5CdDmhsSxnLIZa7kufqK\
ggq10CProQgscu4Mr1hY1xClnZyvXojvqUZETj5S/X/56Nl/6F9b4OSp8HQj/C8zsy/VDmMRsvFEV\
S7sbL7DHAX4CzxxCcj3P2GCigGP52LBSa6oSZRwFjeSXhakTR6MrsQRGUDQxFc5crcYdlk7cH9Q2v\
qYnFwpUBMPWgXO6wz8IGkeWJsrnpXZKNHiGgV7MhGz2KZbOc2aAbmIqtlKMG5tfrZ6zNkvBAcxbD9\
zy4ouNZwjK8tqE6ATzRlTZlMFQn5q2NARn4TXjzaVYn7rIhMzUI6HNCtq/KINxrliyzmM1AWWaxGY\
5cUzPLJMsy/2T9zCnLxMbK2i2r2c5LFxTOdt4jNlWmxieFDo8NWzTHI/S3mp3aPJ2g5ym6rpqSrcw\
5KLcLp2JTnFDkbZO7tPSysJGqeaETUdGaFyUWJgcLPQR8OdNB7dbNV7/giUWKVhfyuGUKWXFs852S\
dDjS+CTJE7M/X/+NdWQFFmh7jWj0dd8kUMiUJLzixhVTxyvJW1YokZryGqwyFHriiwBcA03gRWN1A\
9zNB0xDz8pGT1fq1o5VCWm8MI2aOJiUEbGEe806KKYWu/JuM2wfUHu3GTubzJM3NI6aa+hm9r4PS/\
OzyYtjk7fJ2zRKkreHab8DsbodtdR+kbAwvrlb8lIBr59idwz4VcdHuYI4SstNkzZOSxVqqb7aadD\
Lk7LdYvxQ5mX92kG1xNboPUlxf5Dz3kCVqVDi1iYnFrIOZw2WoB4ntsD0xQ7LaUWCVEavlUXMBrac\
+NjIdvvYDDENnYMMjE93ENiXh9g3YVwHOuO0vEC+XLaxc2WaL0F+dX6Vtgok4cS6RZwVVaCPvRCFh\
//8iCJL+uitfs2IuGIXZlLxeWWdltbu/4vPyJhq0oClFhvqkeoRlwcCQqrqUYsV6B3e0WGO9vE7ej\
U8G1S9z4su5xed3ZbGbXV/s/5bj211fb2iOaHARss0I4IkxXLa2cDYInADFmzOPLHUYsEc7XXkpYN\
vcgCnktZlzzVCalZCWAbpdf5hktZStMLQWJgceqPNJknLjW1NwQJfExuaOX5wdRM/XO2R22F8U1EF\
g0FXfEyvAxZsKBbboKZNkxBqaN+aQLuIELxdsMB8BiwmYsEiuoiajgrNa1vaT5cNL0xzqkxeA4NeS\
SNiicwW61Zn7dgB27kbCOjgaYN4u4vG4uCTZOedljMb1BnUy+WL+v3+l89Oz+/R2I+MA3kLnlxFbW\
BileCEAHQM1O8ojtjVMA14lAF/t9OgX/3Fm062u6/rjo/B5lDWPRvFUPoiiUPJ9AMWPznw6CtLfR6\
wtR4bIMlP67lt8IfciJ0lfSpmM1BqKXXxIXqWxmFNZWFTEEp79GBiJyVa2cwpEjoXVSBD77mAvA3w\
OVzTvdhJUhshZoN1TNps8k4IaOsNtq+prTdoNsuZjaHyf/riSA0D2xW4l9/47be/+nfrf7P2FMIjU\
DIe4aEnTXxIkvBzOTGSxhOX9yLpLnDvLwwbU/FSmGHZBFmYhjI6h9lF+GZsrnYFRSrYcu66SAVe7G\
wG6kgh1lQWNmSnSUSyuRn9DD7Lh6sj1comc7eOO0soiVPg49RkWYI2m7zNu7lxtT+W8FSHE0uktmC\
7LrLagsaynLHMZtSblssdrX/eZ9d/3s/WD3q0r/pmsSTRGFn7KpwHV8pKEpZy5RzxA1OvsQJPozO8\
/sg1AUcChUxJYPGQNYkjc7/hU5c0s9ckgThNbsU5E1BcCQ2KWV3bmIjSuXpvd1562vtK2HDXCaRDF\
qXA1pLVnOt5obooxcrjix0PkpvuudpynRBl7lw2I7qGYBi7G/TiaS73UsfJ0ItR9+t1Vtvee5Cw2w\
j2jogqjBJwFtiP1GUVzpuDg+9Yboj9TP1uIKl+R0TCPFw9xYHu112/W9am3SxFwb71Vztxvjxp17d\
ea1LfvT//Rr6Fb10uxob76aFl4tjE6C9ftKiKlpa8O9ASR6Bfrx+wDj6E97TJBh/CeTicOlZgr8CJ\
R+WwdTAUn/pHJRse4QJzAI4CsugMOlGfwSN7qC1iRW/greg9ErOJbGrWKaT9nBvR5YQtVGkvJzSbK\
pVhykrzZYlPZ+BPqSCZcytS5aJyUOHtHRoi/MN1Oej09Du5OeUcidWfO9Q4GzoDVjzKFnIuudcldy\
L9tw/WWmAsSZLukfEIr4PRBNXx+tE6kR00GzgUD1hOYQ0n9OwHNpTW6yso85A9tK8BC9YExmLhKvf\
F14O8jvwpeAGw3/GCEuR85DVlQukbYoXZW/nTxLATotqnibGziWzLOZ/sGHzSGuckDQUUmGfygoII\
7GAJoxeUvlIdB0rdCwBjGE3TwjRa5BLDyLLBVqZEJ65kz3EkxmL460Vn0NDaArMt2DmrdrsbaWDY2\
URaGTSb5cym9JRT6xeX2i8STn28fHZ6vtN4R4E9Iqlz9Nt4CixUmsoqXvkDXR5EYJYEti+bgrhpua\
Msd/m1sz9/08mu910/8X2PV5PJwyN8bI+rkUWS4HBVf+I1ZQ7wxZRP9abWrqAEzwyBfY5VBR2gIGw\
sthjAqCkwG+sFJaiHxw0FG3NSzX2SxZ9UbCimBGBRi1XJuYb64n3RnOY7WJ7LZXm2nwoQnrcQswmv\
chOzgVlKAjY0ExQkU1o0oxP6PPrqR5V2M2LBhhixWJSjl4Z1ZGhcaUcv7GxgrxA+40jkoSuyGU4s4\
Ume30pCXKwmO5nVyia8UA1ks5zZoO84V5x84Dgr3uHoryOQNwXSqSX2yca/WD9jnYBha9EW/LJxWr\
QIKPItWgpNYetGFkMZoUUbvHyo25AIhcnCRqp0hW0uzWM0kGzyNt6It+ea/vriR4/QPCA+BCDSAhe\
40oqynrYFZmeTt3kwD494xIbWO8liydtYuVlJxffIRaqMc2OlmE14ecmPDWzf7ewOcHcHnvaQ/uDR\
Q2qIxazqV7OB+rmqDKIlT+9E+awYyA3sv1k/uPSk9vapTPcQFQySXK4dS1/fkwYLQlvCs1tObUmAp\
a9LI6m4cmKBxcpUWBpeIaw/1YkOVsCxdL7Y0TnFOXwKhDDFy0P2r8HwN70QhZsJfkRB1rmuRGINEo\
jZwMpH0mx8DLQzImw/IhaRi4fHdofdtpaBdEeWjp9zF20Td3Pu4Uk1P6K8DfUOiLjyJiCpFoPNlRY\
wq1N83lq3lGsbqGr2CN1evlKgi27p2SNnUu2WG/E6QKM0RxZuespVo05ualAvTud3bAhL+7zjcn7H\
gWYDXj77N+tnTvtLZbf2YCcaZbEoz9ujvevc1WNmgzhiRJYN7Ux5bHmS1jHBAhtT9t+AJXONzcExN\
awkbTZ59WbuXOmJpSJUrfAfWejEBh1AOl6lIKynBd4ap+2t0DVXh+2nsmyWMxtz0aqw9vT6Rf1q18\
uTbnfCnOT40/Xf+IpgHhNLVvsIi4oK/vb4+YkuZS/EBCPMHFmjEwcnVvAC8SvHC0qB9wKXQ6wS5HL\
pYJtihULjc2jSNvnGCycWrKOITfJptQXBe3nIexPzzzbdXTbt+WV43AVkQxP3+1gZqwngil9GatNh\
sRAfTBjpnerWqUsLMzy/k8Ui2opCj0eILqL2i2mwxjdSZbRDvDq98Ws9hdemidlEril2Nnnbci1s3\
NK/etP6r7sci3v0oc9bzj7r5otVfdbTuZSvEik6cbDwvT67fq+/XT/o0dnt65BIIlKaOrI+D0RTN7\
woTVtQN1QAife9wILbWDaEcwC52ITbgzoy6GYDdjnBwlM0FuxKksUSNH1Vl856NRhgpSig1Z09qcQ\
qgzAv9i6DclnUmQ0iyRNtNcymHUhl8ra/iYdsIlVGe98P5YbD+FSpThftfRfRVIkYS2SIh+7Sidpd\
3uZlfHTHzmacpvc8gdR9F7OoxZE9cwONReDchPpX3c1KJD9gsnSKhGKm4/2BSI5vkdyZeuOsy+mLt\
SMyrbM1f7d+MPf6P0pAGcLi+MqPV6u/GArMO1nrPlw9/viVcwQFMYKPMCfYAIkrZQLbFCsUGp9T0a\
cFbmrnWkA0k0Nd2GSexqPp74O9s1W/aerg8T6IiweNuXXAIjqHiO4LjIglsrCLnUOcJ9nfZ8Ne9MY\
YX6/hu76BS5Xq07LBBhzabCI9d91ipRraHJZN5CQI8dAm1gzLYglP+fxWkl6dGsZmnrRyzWbOmz3F\
wh0IU7EpNjV52dyYGqmqJOVElVvtoN7ZvBzv0dpYlHnRQc4T2gZXy/lVHUedPhysljvXhOhRtwLdN\
OrKx6u6jXPtp7Ief28zULdZFwYts0/iuWrZ1SFJFNFtUUXEqGWnhzYe6mT94vEoZWIt+8qkZe/Pv9\
E8oa9t0iomRnuYtM9tyvYa0xSp2na0YipyZkXu6mJrrOZUZKAin6iNochNQWaf4f+3papclrYoaOS\
PBtBIU16tobafPC3wNwn1/elWpkvmddb3/W2gnx9831hk7JuYIYq64M53bVstnHLf8vCk7Ezks4dE\
bpwAHey+Hb8RYH+xgx3dRwQTXx5i2YQdzMSlTGwK4jMcMaL+SIlaasGkRy3rK9uJz+ikbTAur4Elc\
JNNsKVMrDps/nCkKkorfnTtQGAg7Ar7WnuSeTRzrsSyYvmrgqdRdoRrqLK1nLD7RoNskRuxZYFpJE\
VgQQx+Bi6lE+mMxMMN+kDEuaw6NfjM7hQKnqbGwuVJWZlnjl5YmRv0XPSEgwejo1vLRpNTegzLdWa\
3nNn57tYo+uIP43LWL+LGKk+flc1PznJ/g6mtmQUeQy/Lxx9/sv53j/FHhC7DXBiFLtPEUyMYDtpA\
CtNNUWcePiGgypyrg0VixqFdMUbi4bZcnTjd+NEo4PVUXX16bxL3Ji5rXFiHy/raFTarW/xolkkQ2\
ZI+9UBCuLKr9lK4fOlA4KusjEfThAL8w97K1Qb/WfU+qnrvj11Ra8SczNL+uIeGtaKi0l3OuaQIz9\
heFhoXGV7WS4OBQjW9ZxYNZpkIGNR5fdlDjQwR0t7FFSmRNfRCntO4lVXRF13b6yfrgD5Na0oy4sr\
7f/OmOUwzx5p7WYUXHa0ujGHWLp5HY3AQn5DUBTEOUBCa0hd0hb1lhAKrdFmhYM0rYuVgnTKXkjju\
M1HSFcdc3UFlwkOKOjKmks0Vm+Jwy6A3omxc7loalg3WDCOgV7NBXI7dYIup2CCygQJd9FhTtSMIb\
KENArqdDW1oE4tlOWNB30CkWNk6qif/eP2sR+2q75ogCRhmLW/Pg8sizzKN4bUNGXhtB9FqtBndFL\
CxWq4yCJ3PkkkVswk3ksRsBsoyP80s8y4bhIsSzTJd9CYLG7LQBgHdzoY2tInFspyxzAz8zZMM/OV\
Jt4dwnGD/+/Xf7py+AZpj1stHD/ZtqM14w9Z4JzZYGWP6w1ZE7asqfJqojo2p/+xic9QHLmqwhBd8\
3GYLQEtKlk4nmxyuQMDSGKVL55rf8fPssojYfBdX+VkiNIT5+Io5MJACidK5rgtN3Xl6TgyfBUKwd\
0REk0j6lu6Rm8dkD0roYY/ydjgOj5WJryCmRJS339EWEdFYazSk7n4N8TpAkx2jTrGpArM6ZXduTq\
5f1GinSEXoEQ1ijW5IXX6rJCngQY4tczNuKVs9xZ4nOmFjnHpxdj/NCavvfV50Ob8oagZn00ASHN5\
5d6DrrrTmXp1HK8dhV3vBCo2HUm+fEe1BkqEomqFNkmEWLA/ZDg522chimdsIECF/9uq6CxvZ8kO/\
7AIzt0WAiDvJxIzyUNFB+xWJ5RUeph3liOt3yw5npUilvU42xiYTVnKvhkBxzxLHycZTkl67z07Mf\
r7+2yw1gUpNff1JfDreWCZPXG9yyHxkd9+R1eJgiY5VhjRWlkZNlEuU6NEs0RIlGotyGQ49gD1V5r\
A2o1zVxqqMdlWbnQ2sqgR02lY7wNWM52JDE/dWORFGLH1TxzRYwrVF9mBR2Q49NodsMLkI3izzHLJ\
YuEp2FbUBYjZ5Z120k2w0G1ELjJ3hmPdVzJXkOLoR77kpR6KyLyd0nCeLZTljQW1VWWq/SDgX8fLZ\
aa9jjwEIrIWObc0pz/U65w8NniZWxn6IYFOAssO9LfEhEyLorvTp3Aqc28uTbsc3T5L86ZtOPq9v5\
E3SgaZJ7OPrSw7jSsU8sHFWOA/EkGxDTILl0VeW+jxSjsaSrZfwXISmpAO2pw48guypsn4MxQMbOx\
nydcw+XC41SYMlPPOogyI4wwj2xF7DiwgoMHPrBQURo8Biek1N8bG4w4wAa7NpCL5iJzsd2MiOd3L\
bGwR0PzawsMMaohKziSw21ykk1eFUsmxoavxz+irlmFFhX/Q1/tDvxL58dnq+U8t1pPTKIzRBx8rO\
MzRh9Tm0Weo3iRUb/E/LHWW5v9pp0MuTbg/O0j4C7aHMy05JG1RLbMernaT412+2bn9voEBXGOkNT\
LRj6et8RsKiN07SjiXllI0LFtkj6NgsL1Pa4nQHuiydL3Z0SK7WI0ncO7FJWdTwY9MQh2DMsjOivk\
urykiwIwpvJDMjcoxVxEnFt3zQHVQJqx2LiC0xZW7B89lqXTo0KSUzpHjzg27zSEREsYh6rjLEmwB\
DoWo9+r45bESsN4quoUB7vp5ixA3gDaumXqbO17k36Hufd1zO7zi7mEddzKfXfV26mGer+Ffrfzsd\
lVRgCkgiHuxMV8Hf7tHNwfJI2eXGrpfJo7Fd0Ncm1YYnUjOhtDxgsiToZGPVZEQsWG2BJQKm9JlWW\
2SxZJ4DoQlRuLBwbTgkmW7g2tmcBEpfTeHqPXMpzHBs6hQ/vNt8Y32/B6ypLMcEFLOJjPHY2WQecr\
liU1w8wvopbTbjTG+wxTeI9MPaJG3PEvLOI/wQOBk7aqcvjtSIe7dTnF/9+fp/nbpss2vQmHHCbLJ\
VeDR1TxIjRqYfyl2U2VXyTCQN7RPgqRy0fQJZLFhtQYRzy0PerzEW+va9EbHk7Sq1HMuTvbXEnlCb\
XqH40URF8SxsPs2i+N01VcxmoKJ4MZuBiuIIP5Wl8FvMZhbFOfUGW/h1udpdls1yZjOL4m9aztiz/\
nmbOdSX39HtGtS+2RtJhEbWeZg8yKJUmtpYfGfq9Lu55k3ileQISnC/kQQK1tMg8hZsfY3M84b3uB\
0SCr3GLleWRdLN9DsKZcSNYUFhPbYQohfG0vIIitjqeFjXuN4ATZ0zruu08J3FhbGuHnQc/YShWcd\
/6mbfsI6rLyURyKRAlLmD1/1Et7DQlfmESa4JGhFIsUlQ8YNrt73MAxQPIFVOBrqts3qAYxwpuH63\
rNW4CSsFe68fDiS5672ehA6LErBStgK9KHaZHG6azKcv7pvMj7+3GQzYlDoNqmafKKDQsqd3LZ4kg\
L5rkUfZquzFRm02evJc3V5NmsWGDaKRT2dOXu0e9SZNWH7hMBqQsuHL2LuCKYlVo7lGA0kaelyt34\
okVnYzHmIB1eXeVhnSeB0aNXHAMuLmxHD/CcTiYHCxw1OyKqPXCqZxQI6FciwW7PRHLBbuUA62jio\
6K5DYX5YNTfLM1dvlyqGZu7nRqfRwbGBrCtu7JQrwmFra9qJ1ddV+E38Itgff7bXmoOPQ2gUGFhCo\
YsKC4xe4MkO28IcrgpumibanfNo1PmhPGTLfoqgltj5vG+x/+2brFds3EfQNi0iyaL/BeL1OoMREv\
CFQA061umzNSdLZEFpXWPc593M9ouNndZLU9edGLsgupb6mh6si2YyIxgs7k7r809yqFLfsYNMMdZ\
bJZ6NSvFHC1rz7buOKzQqAkLpb7tgMwU2dSrpubia73vTebJ/Alqsb1KBenM7v2BCW9nnH5fyOw1U\
+Xbcn/dP6wZ2yaJEv7rtucPWOvlF0WQGiAW8QCoTIYHgPooHeKlxgFrXk1lCPUmCM4AFrYQxghfuW\
bN3wJlrNjHiDtBfmkOoCc9OwFVaJJ+U396p4o3o79C5VMrMRaUG1FVrFdqD7na2oE5lpdtSJomZ0y\
+wKNeK+OqlcjVirgwKFEVEHaTXnySGZlTsP8eCbRlUK/L2GPxRQ84R+fqj5NRBcDEmv1TzxiLZWS1\
VEqlGruEW6QMSPuJR5ZSROYbkVg20/4lLGlpE4RSQBs+PLQyxLGuI8GckoxHmi5RTEk9ZLgcSxfWC\
KJWN4Zt2Iuf3YEj3Kwa2KKsqMbYUgH1CgElOhY2Jtbb1WzOBd1DvIto4Jm99i+8R71bak2NIG2ZJJ\
XMq3pQCvGFRQgNcLDuvMiz3LJtbyvsTZytScWt5XIz3KVPXy2F6R24BMsZvSkRzXhELFOwIXIhQfl\
6bEUpwWz7hu1+82784c0uK9knNo6csebeqAL2jB1oWaVlljF2ykj0WP7aHI0ZglAoD9ghSYU4zuVo\
cv4IaCD8LwdQjvWF2GSHSMWL7j5RidvUhsdBYLcDkDTH2Q3/sDNbm96OZV5V0P+ft/1w8uh/zt7UL\
NubtBRXFEHw+bsX5zdTdb9TnQk7iR+HX/If7QbRowMA9zfQ4zSMH1mNceqm3y6n6WRQ88tFHdCfy0\
MqXg261Mbj7Fj7bWOZwMPCKCoTPw9tqSduhIt47s4F0iSDo+9miPX+fD+UMjP37+4X5WlT9nImVYT\
jy9V2vxskdQgwATlBegYWtHMw1tNoy18tTyoBJBnUYmYS5lBZIwT2lboLfKUZbC5NMlRqeKMDYFoR\
FX35tU8Sf4II2XT1DJvKyssSdHn9nPJrE6iACzztzbi1b84PtCAmdTmcD31Xi2Dh0/f8WUn4I/W22\
YrVFBjV4xBaJAT5ldCbpw+wA9cYDTN1vIRnw2RXhVfYJ/cCKPkLLTOWlP5kF6PpmrBBn26V1q5oq2\
lwK9X4mAziZQ8JcdOJCtB/Mx5zI3UPSUmarPQAYFf5pzRMzPhB1n9UjUfufDIaLvcGRcZ66AVc0qZ\
AdufaMwsL4RccOaIeBIQx98WAuX7zzCLuQi7bg2OYR3wNZX6qM3P2WbyMgqSrUVjXBy4cmZLDnZKl\
ogOcdoix4gdxwM8xWmogpH+jXxRfkNhFyo8GGdR2J8NPk6HcWy0rxPG8PAsS69tQ84ctjCureEuZI\
Ox/0KxNCRiudsBhGvCgyj4/WPK2ATBPiygPsqH0licxfZ+q9kVzwMgQyhZeH5nwHZlX9AqMUI3BC3\
1Rd4BHDC3FyS4uYGCxHTchNpX3TxDEM2frzCkHzti35Ldsjuj5fi5Su8uyrexOeVSojU6u6tW1zFq\
UFTrLptvGDs9I3N35P+XrIvD0T84/Wz9ZecrgN7u/sJhYyyIYazLi6GAjbYwluFh+WhPZzLsGwqVB\
wYhmKxaAfRcz7qDp36OCR/FNzKBltNQkAvzBAYXDXXsIhXWI/2JZSI4tUHPargpT7qcwjYIYPwnXn\
L+R3N+XHhNdUbWQkm1l8dqMDuwu8Tyffn31g9iheuJftCwWOdefgju7nBK/ti+OLHqZElpZ4DjXy9\
gv4vbwXLkMqSRPOtwUHfEDC+LOZQBir42+OV5GBMLjovIyksNShJ34AxftG08jDIsriW3NcwVQQUV\
4sGMcI2VIEdJtD0BXbE2mlIaMNtSYNfCFOTeyMA8SfcMtXRvmm2uuGxFowNUb8KHLEQtWLUoQx16q\
ELnfDxSTc60QuKq+9LG/nCjI1LcwprbBDQqdjITnwq602WpmZg2262SW6+aGiT/M36fy+tkKtssmD\
FqlQe4lsUV4yLf48K48i2h4MeI3gEp4b6jCPXdZ07NVUPGVHrdTUrUMfXOgTnDJaHsDdhF+ktYX2N\
SIUW1p4tJsw8fOU7Ms8b8sFWjhU1p6sMikrQddEr1O+yanW4oyS9fCo1cQeTrZJBjog6PAaE7mRkJ\
B4eAXoSR4QlwSGEx6yCqUV2hfoTwxVuUsUSO+phwhKfmQprO+8bR/DBQQobeEbjEiTFOjtub1k7oF\
aJwJ1R/z6fVvsMflER17PcI90fje0q1kOjvD/abQbJPjP/mJzDuZZY7QAmDQ74xluwnEGT0LqtmR5\
8OU2zcnZwqKHDp6eFnM5meH8R5WUgcTn4Io/aWU0i92lCVjxYMdQZz6IimEHpNwMBBSezPLcS00A8\
NhBPD2/57ELyH3YGon33Vd/FRRIsuGzZm1jcKkCe51LEb2EkwdJpb32Rky3WeuBsm4vmhNMBnuHhs\
q4GpoPVHVjAbWpiseuOOp2+8Q1TpeOmS8npuCIV6KZQVoso7xrrhgj2JuELrRsiw0LjaStbVd5vhU\
02kHwak1m4IXJMlDBTSVZSbEUNn86/Hx3FuYhUhgjh46396g7BNFPIUmuGTKRalhoTJODVK91yM1h\
HLXzFXY9q8Tk0dTpYh6ZLh6a0joZ0ZYO+l3ZpjhdlqYVGdXUV+24IbUPNTIepEui5oQYdXdctNbu9\
YCaVfcV5FvVlEe3nEdncff0y3M7aeR12ip25NLyogzAbDGafd1zO7zgHJ62Dk0Vzrj8855/XD+5MV\
fYuTBTPDfb1WYjmdlmsj91YhUCBEJnXCbsqd9NRyK2hcaDAGMED0X4+iGNSWuG+1RE3vIlWMyPeIO\
1VPBqaZo92asrT2zVm97Wo4yd7ScBAR5P0THVwulfVphog3piUpY2RnbKDQ5RK1TgVmj+OrgoROGF\
L2VMK2KJGJA/x4uOBElVGnWesVFLG4FOkQ1DzayC4EJJeq3niPm2tjqwn+6FWcYt0gQiVcvOYVwri\
enWRNGPjCppdF6MNAJsndFCHnbQ+5+clh4ghUoDPXUXiNC+Jeux1zrhpn0Rv1BRNX1hEb0dN1lBQz\
HGmXnvbaxf15m8Bs8F2CAcLiMtHJX7g+aveVcHatCt93GY9NMrbmoZAplfMqF/1fsg4k+JwcljHDd\
M4k9s2kMvfCb0ryCbz1sotyMaNwK3B9QEbiRz4YJEtMJcgwqeYA1Pgk09oKSiSRP918Expb3is17B\
8M5PDGr6c5GiyKFWA8eauLvMrPDEs3FvAVi4Bvi4rF/GWwFiFRP/KKDZkptEF9Zm3YULm9butJyLN\
xOOV4nKmOI/7Ozru7/1OyV6edHtP8utKrDkK8P9bP7gcBdh+HgeiIdc3oiQp212f8cty+MmE7ajZf\
cGQdN5YNTsp7Hc72CQ3Nya2JR97EZ/W25v4NOEZdDwpcRenWZCThwoQO4giHKEUCzAFbP7gpCp0o2\
bOH57kYx4UoAgzJ44Mw5UdWDfuBj6llVEAn9LUKICXiqgHAz/TozcJsn+9HEmduGwAyVp2IdDI4kd\
bR196JEpJrYA6c2E7AETvF7HvTZFCqlQhU/uInZ9T1WuqKYBHaLyiFXMHn7LFBgXvUvvVM++OB/dN\
y67BPKVRJ2ee0p6TMzfYFkS5Ed3MV2eud572UMy5ygIKsXpKOwO17dplAayxSQJ+Fn+DygITPL+p4\
fKxCvzDcx1V/rIjkYv9mT6pq3X3P+vo72TuqedsI1zU6Puq+0DoKdt8bJVEfv6KppmCP1uRmC36o0\
afu9TCb3VSBvZAd6s+I0znQkYBT9edcgcfnltxtajEFX+YBMupO6tncxzv/5r51PU0O7+5UdRPCv5\
sw30+npYgqSJtjbNNzLipPuQ22QLF9wib6slRXn4BbpRbZWFAdqVqxeEXght2CqMPN6yq0c0qc5DD\
ps4wjTMFaeVrNdgteOCze2MHfNhwBqHWXS9peFuzbt3WmBWf8Vj60zdensy16kgM4V1463dbb6UYM\
Yh95UYWxPIGY12QwV6PORjrQi7cBkUEY17LdJJj8gl1YZ3VtOghg9W0OyLjivbBvZiMqubYauLQON\
lOXR98zU0H+VEILV3k7FomN4KI4K5Dkc0rLIbV11TJ0SScBADrbR5XCqVKMd7+hVXJWdMOkSYDYg3\
Hlt5iKXZxJYi3BBrBrgCXM8B5F/QPr7f76lcH+rW7C3r9qe/eXySy/u7Tlc7LwRd5vLPVyzrEGA3L\
y4oHK4Y6H9+cwr22q63rYlMMKFtQGz9Su/Z/+I0WK6FlIJ5eFn8yEHU6UuSCjeI4vXwPKV4s3d5Qx\
E/PVnQ7Hey0ZXG52dznxSHJtfjls7V4spmv2uZqM3/+YNH0TjsLfKp5BTbMBlgjZYYeMwmPfV4DeY\
HiZ2IHSMqhUMxZRUKpH1bEWRJsa8/q1ngsSXIe2LgMESw7GBGEtcb2g1qhIDSl72oMgBJkXuU1ZTw\
osDIZQaeUS2G42NDEblxtYZoQjgsLY/oDi1yscSIjlPChYS4oPja3qKEC20EzIhZs9hI7Qdm6kjJP\
l3JbGYSvto+fXbH5nmtCPpYNramhUhm9LBjI5mBYLr7RzDQs942H+sAsDnqQ0MEai+pNpTWWmJC6C\
YJU5hj2M0XlcwcvR3pUjiu0zjn8/frBZc7hynAXaAIuPefv4JS1yhgZI3j0NZb6jPn7S/qMg3TOi/\
Enhp5mkO0s1gUvxolspxdjClsRZI/RhzYxoo4MBfxQj2yd0c3UaaRlUPO3aMGoq+ukCLsqFYoBUb/\
bowbekRQciFR4svFuP0UYcDbwe+MSfyGYR0/H4ODImfMHKtzMv/s9Q7witXLszSdG1FILpho1RRTO\
X8FOg7qvBrKiptBAhAGBTWf4oea3q6yoKdxieFLpeQ8dBXFY0MBIvKBco2K5q4qlxMT5DTgb8YYjg\
vWaifXyoLxsRAdZ60Gs4e9Y/ODCvQZYfNjAKDYQdcCHjXLS4xvPT/S6Ono8d8FZNBFaso6lkNwAlz\
NAhe0Y+2MlXz5bv+p1mmOdxIAtY6uV4zpVyqfNSMRGNmh32K6Xhc0MtzeLVflAAmz7t4WNT+EYppd\
2RFVe3EPKVncFrGW60EHbTiAda1y6ibtqb0Op/iJNCP3ypNtbEk64//7NNrLemy2hmUNsgNGOpa+9\
TYMlZTmNU1sSYNGbszDw5sQSmbf4YaHbHWA16WwmhotOp+Orwk1DHSBToc3vhK/REQVZ57pKrTVII\
GYDm5J2ZgObiyXoVFCqj0/hra5hAVKgJO2c+H16PtVDPgsk2te5rs/zKRACu51OswJx5QOkesQV7p\
JCIil1wuhct5j54qDIBZbiKGoRRJHljjr1rD5jQLHcgUbk58nQsR2zHjGRgnbo2SvUkYtN3edjJ4P\
a6NBkHmhIzqYIO0oFNNo3pC4GcBrtJxd3NEwtIiJi66J7OA22+RHa2cN6cW7f0UuYDfre50WX84uW\
3p1h/aL2MOC7A12vofWn6wdOe3D0ppv0eMDCw88befQNrkh4OGyWQEDBFsW4dtckgZJy4IQRSvikC\
RcUrvkJrP+RHQ1oVZnwOKuOjCmx7pIUYrTe6juAdARqA8ClhVOg/MVubGoEC9t9q9xsxzXEsnGoz6\
G9CaXmSFT21u9u3ED6Ap1tt+5JGH+5/luPGlzfekh8bNhY8UZYVPDkmtVKO0T8xVBgmkIEpUHVY3v\
W3EclheVX9X3DUOPi0IZkzHhi0/CrJSTVzUIPemBVRhSL9kFj6JINTZzr46iJarnYOjcxm77emqsH\
gF1OouX/JscUPl0AxMJtZWLZiMYy2JXUfqAs1vhGqkx7nBdparBVf7QFFm2GtFvgyNSgThddeouRV\
gbdP1vOWJ60MTax+Egj0UdXDKwdly6tlfDUAZhWsY/IqCadXPUW7WwiS9iMPTNe8biVLENowMNW5u\
gMKpZmahdAt8vO2PFh7Pj+YH3dTuu8v+C+hJTLwRd5zJZ17XKvHSseWvtYv4hr5uYGXcJfFS7ho79\
n/d/a7ceFzD47fPW2VJXJrpRwOH2jYcct00IuWaWnb2z+nrm47y3uD6bFfYFzPgSkSP/alu/f75bv\
5wd/rzEZ7qvB5mcW+GePpN2U7JJRLjKNOpQPziQKR51Soduv455azYS6GIsBdUGTAYz6NVx7VtZoR\
Y3AIqXVdtRYjzgV+s1BwTqcSEpdlnWGPAptb+Axou47/EODmsx29J08y0A5SJfpds/5WQ8po2r3X+\
Oot5QAa+cSwimndIjtYd70iokVmm6/fXq9Fh6SIlNv/oJKh2GrcMqIZWJ4Zt04iyzlvrrsk8DIwoa\
pHwXs/I0Xn2zRj7iUiU1BnD995B4BD1fvvgkkG2xG9ZZyC/a5fUbUUv5AG3V43O15hxsF8fDgG0o8\
9XyITz3KBbaUiVWHnTLapjbcKUNuVvXGtlliid/5oX+9tTrpt8jYtrC+CsRjb8w3R6ew7I3Hbr8Od\
9zH026rnc1hgZ258/vN1d2sFZd4C2okMAasBv99Jfip8W2zDpO5x71kV8p++adpZcDKPs37ffBQja\
/KgdzyFQN2Q8T8caY0BUd6nBKU9+ffaF6ATDph5bpRkRc4p5/cnxdyT2sMR8zcKNamsmP4ov2AKW2\
NtCXZl9/4R43801sx6ZVx0HXhBizYDllsENOAxRBdyGJRPm4UPdTkwIauI2eVZyubvhG7Y3QNZeNT\
iyBAhLXG2i0Yhsarh5OyY+E2NqpsmAIR6A5f0UQBa2xkbwZBb+yswuLouGPp5DA36ufLozOf4kfzn\
S+Ptp5ARMsZkfn82sIqnnbd8Ohuoj9fP+tRGTSY2ILFRxJEOMTPBS9ghgLLV15XOUP4A05rrRpNk5\
J7FM/CeZC1o7E8+spSnwdsrQOHaTjURBaLgwtGxCXYLJ4rLuFKwVrZ5O3ltrPpu5i42OiFLXVhPke\
nacAeJUlOW0cGXOPM3oprMi/h4YafypCJF21vXFYV1hojooHaHalsk0axbJYzm1kNP6qGf9ipzsuT\
bue6L3C+/fZXP1//+1IrT32wgkdptWLMMpyIXkFOkTJM79D1LEXYssVDE2zGQ0Kklow9BHZAPe01L\
+pwow0d6GYkHm651YkHzxp4FHoNFYZ2JxlkZQuwgBeMH2opDQRGgFTKzaOIKYgH6ThnS8pEnKwWRR\
AhjwNbyiPUdj1mOEJHWUrvgBkNi0rzqB8F7BmEHNZDOdU7ZRAyEmzDM9Fzn8WPrt16FwiGxIxQ3+s\
TZEvQ8TAxcf54OxvxlCZc/bIIPTvOellEShPOCjul9Sa1JUwzy9BD8O/80OY2j5dfZRxPPaEoGxXd\
RKsjTbXuz3j41V+t//cysnqluAVLUCXsiC9NXjEu/j0qjCMrkg56rDJpNhTjyHVd5+BNrXhG1CkbD\
j3uiElkn9Hx5ZVef2LIuYNMCLoeO0pkF67V1DfvTOLaVSWSsZAeFzamtLPzwsawWMJN2SG+M1jVSY\
qyN2EKIiKcJvwItZAl0YcNKfrpeUvooShXxH8vYklkx945bbfhmcGVrx4NRorCiVREwjKlwKN81na\
zoXFLg4ypm/7gytxXclxbET3w2d1LOb4Cs8ilKVQUVSbhAs1ezYFqc2Ll6IuGiZXTk25vMz6J/yfr\
v7FeVmJ4JvdlJVK5uQHKq9WsUxIrd6kAiOt0dCbrz2NJwnlwnTgLXjlWu6188HcDGXvuM8r4Odagy\
JZtOeyK7Nn5WB/UoDII3nYs9SrjlvPXv+o+vUz+qut3G6yjm8OzmvfH7+glTAc/9vhFl/OLzuqGtb\
ph+BM+u/4T/mn9oMfZ84gELijeh836k21d7Zv6xONtrUAHFWYo5Ga13KKMVdrSBz4+pRWOrAkPYIV\
F8QZpr+LePpphidSUp7frUQBzQZ3NjBKjTmSm0SVvRq1OinqGdR4zZoy2IzJXm6i9vRcxcak1T0H8\
3S1xoS1leTanqmQ2weX+qlazKGqeGNAPNb8Ggksj2qil8vVpQLzDkmriiI2SPGuegrhe9i68myv/y\
SRsxPXO0R5YvXOn3JxanqhTVmem/K6cCGrfBEfzPVCraCBdHOhybgZ/a8HHXs/La3iJ63lIdMnOT7\
2DT5ZiC9Y4tbyvSbkrqZCU584P9TlEhetVgXoLpRgaIWP3mN7ltv5rn+F+RDwwAregyHUEbsUhUV9\
ZVFhlUW7hjpuDW8M7AguDHPiwKkKPj6a0wRUqYsmFmyVZcnr1BoVlWowMO1WVDJnjVIOMS+UsUYUr\
Xnh+VMetrUQisGQRIoknxxWsxgKcNU7+BQyLiessg731wFEFgNm/OrmQ4KMxggQUu3gRxFsC7V9Xg\
MsZ4Dwf7uh8uPcH+rU7/f7ULXtdKzVnx/1i/eBydtzeLtTs4gtquxUkSOCWlHXtOV2kigDD0//zhK\
2i2eFz4SNpdgrYQZotO3/vpOCT+Y75ux3z6mMGVMx4uM+kPthBavm4E1fR8XDvOZyO5yGeMmipOC6\
GUdUneBWNx3ZQk4CXMsQU4Dlz0nDmjgffTT3XYN63ESkYqlsb6k6FrmLYfWf7Jux01sSTuYHPZL5j\
rp3/Cx9e2gm8lPnNBB6mnQSBneOpvdPYaHhWqZh6HObCNRJq9OFBnyp6v7BG1rsq8J9lGSNxz+5GM\
XGp5GAU4nR2yx38rNKUgp/xu3ee2oO5lPmlYE45KSAfPVr3LHnWxib/I/6cXae+vqPKMAzHvK/vmM\
wZTEwS9H3D94HQU/Za2UJAfv4w0zz5M0++08m09hD5GdFLoU+p7o53JsQzl2//2dFrl+axGRXUzlC\
W5rlie3I7nzmsVFD9WTlLAd7H2VLwZ+sKctmc4W6dMzwz6LaU9X9f3oeRG3Z0gINbkHNrSJLqV+qW\
G80Jsx7hdTiyoNUZjozLqjlW18I1DluoQTgFa2Tkcklg3/gPvGCtftqBW9Bk1wjcsKlexFUfrMvVp\
3ZMhC+8wqaKj6tfF0uxuejFFGRAS77huUa+u4+6kAuvd8iSw1aqESLpSo47+qPHNy/dilu5hheE1Q\
nqdLrDRTNe3gK2aOtEEk/O4y2B0XJXgF435aEjCyqK38++2aNsbf1Xxrtp2Qt9r9xoHQZpja+fxg1\
ZpOqieLAglsD7hJPLFx2/kntbQ85NP6wabbj98PLKm7/H+LUfcI5+/STG4P75+t+XSyir1BEXrkSG\
jlgUiD8bEQ2KokAfkLd3eNHD2eAYpLDtwhBBgeNZO5ErRSnWdYSiwNZPNZbi9RNpDYmxYNMQYP7Lo\
jR56HwSKTehezutWFJaGhcsdIcUV9NR2SpSF8zYD9Hg8tpcrRQ2A1zlQ2B02OwwGx2HMqBL7nf7Q/\
cb2rh+LMG8iLxAn7zlHaMnKtIn2rtzHkVF68La8+sXh6p2f3WwWNYK+C9++bvvfvubX/769FPfvb8\
I81KuXg6+SKF41gBwbyZwy6euhWZ4i30PSLWJZTDo1nWxsRe1a/+HJWyxEoMYiC+fGYiTnF51pEhO\
PwD5+Zs3fRphfZejR7ptWHqtGXF4vQAzmVwf6+F0BZZHWt1B6iayLw+Ya49dNlxd5TRYIr1EwxK6y\
3sb6LQ6IOxKguUQLmywy0mbTd/cxKPSG+6RCng4NlENWBzWUUPkZVJ3WjbhGUwdGXvxkHHHAoJ39U\
QC2XaEWDa0FjgSS7u3zrucXKI80eVU2T/NbmW0l1NdxmEf1xBVGTQW5Ty7TherZ1iCd0JTswnOs5l\
MDdo7jYglMpZBY1FOmyhVRmLSYLm8pd9QVfirzvmFDvMLP/yOv1o/YJ1fgOVCVi2naTaS8HDYlziH\
XNpMbjwUh+mWYh7hfVwyHrCgzIFH3ygevF6soGnqSkPwkB0a5KqzxWfVhA14sIH1ghIeQdSRMY076\
DmfAgfPOaVR9wIE0z00jpl5sAd0k6fsaE87nbzjGi7NQlE27c3CgUZZ9AJVYjYDzbMg2MDWlHPbEG\
FvZtswKq6fvbQ7R+OW/R2nNtv6r+Vf2/0N+73CV8euF2iCSpk8vlzLyBjBo6+x1GeM0OPIMjsj4yC\
d82JcfNRYIttZrAtejBPZTi/GFLYiyB6j23yMqCNDAT/UI1tn9N73aaTdUL/bo16zxPhmAcmah970\
vddxUPtKb/E7Mv/u9/nO1ABL0V7xdvCWCIOSALWKBvL4g2rUFAYk3E0Cbwe5IV7wJoLm1R62DWa5+\
aupVe09RtSGBZMANYUG8jveENQILEFajUa9n50IV2hsKFLvOymvfNZBdrWgpQb561agPVpywNd3pX\
rgKxxwwuLru2qHwzeen7gTx6hcpsdHrjgCDH/LKIcx1kTkj3dq8vKk4+uTytojZQJ32EV8BHL9X8O\
P7LoiNSOf1i++ql/D3V+fHt7/87bifSgU9UfPFPUkTG1F9deTk4T2B//0XCgbr21ZLWVf3KpyPn3/\
+pm+j2GYNWzu6xdtaymv2n4wqe2F3VltPfZfFMr3RqP+cSdfbNmvOFzXSxFNwz9klIscuQ5lh/rEV\
Og3XQoaU6uZUKu0G9Hzgg5lOpV2Ixo1WbsxpUI3NXWnLntQDvKDPLpsrXbTxdAEkQEQNqMnJFjpxM\
SnJTGi5kxews0JcLcMXRwSbkmgsBnVmz9mrxiaGcdo9w3c06AOKu5NrU6DepZB8LONTZT5rWkGyvz\
G2SdBl4UNCxAoYOdvwfhUQ/yI85ttNuJkBgUWm9nz6MHUGxZBUBAnU28pj8CyiRQRlfB4AVnKKasg\
dJT76h0N5fyhNUl+7rIJcZZC3jDajvBSSEW/SxY2LECggJ3fXvu0c6fZzks8ZT2E1YRLBWvqsLGBR\
GTM9mAT49bq0Bz5JMiOK3QQAXhjE1R20O7vKHt50u1BBxf9KNxB27wV9nRswF+vHzhthZ1ViDdzFk\
OBclA5t44IQU5MFBSMAJsrigAnZ8tDLNvgiph4kI4PTJy/l8qVE7MR95l/owBPEw76zGNRMGesKIe\
X3KjnvRRDOgrwDeZFMcSgYM4YoUuZrNkbTIh6llUIlXsS5+wM6npglp73hC0+IyZbTJnTHCqww4tW\
0BuaOZkrBhAUzLlSHa50nhq8YmBBAZ7Gjd61Ta2RZxWWfKNSXx0Iejcq9b3+HRlWrhtHVX6PxekdG\
q+/sKhKiJaMcJNKtZZYZv78VKn1ChZaHXxqqQbSwX7iLndWz7Q+Wk9GsFW5TE4+HbTbqpfHXubAl4\
Mv6mlmVcZW9hZ1kb7hLV7xYMWwVL2AIaHdv0DpDV3PrcQ0EB4GYn2YuJPS8j8XE2zyrbSKtd/6FHX\
Pn5vof/h9/3knwauqYYGlVem64VqxVg8pyhjGo+SZ1qr0FeNPDGM/QXqMYLz0YJxtXTMyDtJj2Lpm\
ZJxI57wYq/g8CvtjTVxFGQePvDUxVrHHsHXNyDjRuqZljNDjSP/EyDiR7fRinNbn9Y0HK+YPbwbKK\
ExGUJhcoBI9UKfV6qKWzDhaHWlQiVGrxHUwW708RL34olax1QUqwYqaQqthBoQKtUpA7YwaES1I9T\
qKUT+aNXt47zMCtVSpWBu1VPZMjJpfA2lQv9ujXqc6yiafVJLGiqzD8UAuEPPg7JGbOSRfp3ALsJV\
TvYNUBXVwCN8DdTGWMduKaVDzBzs9UP8+nwGpqoP6ES/O+1LGI57EVY7yC9xj9/IjDtzIqsky3Mjq\
lRzc9Oq8HNxgtgho/YnwEbRtI/HNs3QOgw4suXA3GEuuPkHkWl6y+jdWSLyt5GOhJYqH/aAlCuo6Q\
RsrEt5CW87QHDelf3kgqNvjUF5fE73lvM+xAT9bP9gfG1CnjEGF74aY26CvDTz6Bgf6PIIKmrQ8EP\
oRzmPvzKJvgYtfNAcBOAeUSE2hhdJ3SZZBeU35ZtZxT0lUGueeh9OF84AtGqtG6/lg2KL5vMei6Ru\
o0VTiurDBeohYNjTOpyKaqINyl/ey4d2AJTzI4sSCNTAw12zC0hrWBkUsBaHyXSmZra5Kx98TSs3I\
evg4V+29MOUq831seujjqImW07BsIiOZBntzF/r9ThPbBIw2G6y9QUCvZoOwxbB4rw66ff7CIdmG6\
Q16NqV+TbnF9PVLhK0f7XRI+vpzPc46/5P1g0vb+UpTCjQ+tI6Hteh6dV7lurdec4RMP5T7InkHqR\
jWC02Zu0vjua+voWFzlD0H+2Guyi7WvDSEElQFl+KjCcLDrDoyLkWFyOVUB71w4wLjckLw9siZSaJ\
SSjaznlBcT3h5Urf5ds+72HZf/Kv1gznf/ijy4eER3mHgagPEKwntqG74aA1Z9QWmJEVubVZfevAI\
8jSwuNCrMY9YNLSjy0HuV15J9KDQKAl1rZKsuKLNJiiMrVtHXqNhQWEsFgpZGBs+lasXxmJ5cC0ar\
tYHbQmbqiOEUJkRux7YlYTgPSv710NzdfL3kFVRMvL4Hb2E6RAIcLzo7EeF96OW9i/+8Fb/Yf2gRz\
/KKl+esCQ8HRlqxjNlVb1902RfNamIvCs2TTpoSzgW9OnGjDv40w/C6nVkuKrK8V5IvgOBMbeEupK\
LTbjeEHdnsL4aZn0NU/bfSO9RZ2eDtTewtMCFTXifAniWinKfghNLuLYQt2/6pgVVxoCWDTaSj2VD\
W3xArNNHlfPtHrBveIsPmbE0GF8EbxcsWLsriyW8eALEwp1kI5aodaQAvZJGxJJ3AMWl7JCFTfHxb\
5GOKYHeyLKh7RpEWmDtkybRc4AO43Hhw1QtRkPsVWPmxt7fw4s+d6DpXMTWubL/e/3gMlf2xZ5BgU\
FAGBmVeYGyapQoYxgPRNxzxbj4dKm+Pi1UjxGMlx6Ms61rRsZBehw8MEunx5PxnrGKz6OwP9Z2jij\
j4LHGJsYq9hi2rhkZJ1rXtIwRehzpnxgZJ7KdXozT+ry+8WDV4BijyQgKkwtUogfq3zNYjjFQpzUg\
2JkwWQMS6bsGMyBJUb/bo157KqDtxXpBQ+0+MdNAMjH4cLWEgh8lP4ctHyvqdpfJjwWRlrKiptBqm\
G2iQq1SGHFGTREIhocltVu0ZYmHxyOOxOPP9iGpbdRu2TPtIGlnnjIddGQu0+/mWTlW1O1VQf4YeS\
TUUh0tYtT8GsiKunixS9lVYBToR1xKERmJI/o5FN7A8MyCjOxa9ndRb/c3iaIOrsL0QF2MBdGl5I9\
x0qDmj3F6oFY5szVoJ+L6vy8/4sCNrFkiw42sHM/BTa+NwcENZovQFXIOfIqJTkd8+435gYau4vWA\
QQeWXLgblCU3VjC3LVlgoSWK5PygJQpHOkEbK4bjbbuJhCHOHZ7cAJczwLBzh+Bsi04zKjxdaPPLo\
s4z+tn6weU8o7c1bEMLubDGVQOKvhGxNIqgmjPMkpNphSgKfltRMVlJdBZyBiJBloOYSJABGetKIf\
DSsY6LuNxCxTMS5YcFoS3hA3RsB6unwRJkW7D1ckW3XGdWqg+YDxbqxNIrvKgokFXTKR4zDHen1HR\
SWpqbewlUdvOyY+mrLVWJDDGdcDvsSafYS/WN8qoCVWI64V4KSqcqFGaafvmmfPql8iqU8Fc1DfrI\
C/TBW/ZJbZle9oH2MvaZ189+8cvffffb3/zy16ef2hA09ntP71XbJvbqL7+9/o0/WT+4c+1NzXEGi\
MJKUFepYLioaoFwwu4LhqYyxgkbltxYZ2GAIRgrc5gyUjB/t2NefRqklMldHtJZpMBLmV9G8N/jNH\
6a9102Qww+s43vcdBbSmUHNj1YmYfrOZT5lYG55K4zlvG17LXgZyzTCH5G7z4df8/bC/Q0Hgq+an/\
gXZytXvUu0+K33G3l4a2Ff3WA/7YW/v78G83LgUlCVq7NRfzWWvxJsPstW49/4QPFWv/96vU3/SST\
0hZ98fOjLzoq8geTItcpmkGDsZuGy1WxYvfg6R167FZ8rsE3IwAqWjbNZUdzWaijG1dZZC47WMJ8i\
vzlM0X+7EztrMh/dkubZ7eT4ZkN+/WtYTQPj6K1TsZDr05mAO2w6QuRWGLDGkYosJVDBEX76BIGK0\
uDxeHsApijQFetGrBE+k9iLNgWH8zq4rA42gFModaq6NxeqVu0eOhwjqBv67YOW7SHZQN7BZjF8WD\
DFX5QIorP++r0ErzByaOXi+BdvSuuYVXFhmlsmsPlV4B0ljMd1FGNm9rvZsMvbb/sXAA+KLczpOIk\
8SUZj/CYchaA+QvA4bXOElPboz1t+MmaMRxmM37Tx/v6zTTj04xbeXDVfcxQ6sJPa9TvUPApdnDhF\
evp8Ps6/L4paPzK4epUmXlg6yAzKhSBAjMnVrXmqoTGLx8Hc4JYOXXm1boksR1vPR7LmYc5vyxK5E\
4/t/5Py2UtS8kfSpFz/uhAy/yHoLE+6PnU81QuiHI9PZzrJIDLO56VC705YvfFv14/uJRQqnawhSY\
+PNGP/ZQPPco84dSkfMgRMzXhAjtI/eqiNXXYiEpMXyvNNWBABxubp07YrktenbmiT6Ngvj+BKXqU\
FGzGCSahOInDbPkkHmRcUoBXDJ5TgOe36iQllOsjDGVQ84T7E3WTiXI8E1WmP0rnFFSJcyVC1Ko+6\
1kZiGcuarER93F2FOAbKluK7s6aAzle5KcQKMqWWOhgZ65nEcH2seAUzLnjcoRE7dUmy9DUyy9TmZ\
f6cLDCCOaleuzW+6/rB5cxqy8OXjQwtzc8k2xjk8nkGbTh2sKEi6IvNvMzG7ZT9RPFu50ooo194qX\
x5IpiZnmkXB888ghuBSHWXFXFk0UeKvYKW53jkQfF+oDZKz15BFeapzy47BVb40xWLAQhUbRYsIkh\
hSMJD7SMgS9Zjp4yxqIQBcWqCHfnFKKYkZWuKMKDKujAgKJEwuOp7BJBeA6ewq59soNAFMGxzxQFD\
Taw7eMRBb8GDyMKKbsOrIbwSERKkXUkItrt4Fl89gE3FnnMyIpLHtOnO8qDX5fHkoeUrQeWScjEIq\
XS44glKNpCFCrrVmCHuXZneah0QEaRR/D6qKqMDyCW4GUiKZbUVd8qJywsESmzP4RE+J0JiXOnaN3\
OOItGFHohFvQsAwKJ6EVX8RJhzEXCHbq+WKTM/jhi2TPvU3CUclWdT2wQlQePo+osjwb/bhBFMTYp\
58QjCn6LMowoEKtCKjbgEQW/XdcSRX7f7TMqx7NCgoxVnTYPIRF+Ty7TkhrGi0hKZJaxDuol+mKRi\
o90xIL18Yioi8dLdagoaouCxz11FoVDQjIrWI7y4DcrY8lj1rK45MFv67XkkdqVV1ROYtq1CSxWnT\
aPIxZ+xy4zCjSWP5EUC1n5N7x8Ii0RqfhIRyLLWSIKN7e8P1Af0M0tP1k/uNykQnMpE8I6sRViyWD\
DHOmE3RiPq17g3sA8PAdSZe5wxRtdpzgF+PA8ZlTwMwUqDbgdVF3WuLPeBpzZvFAr+8yLMhDPnBw1\
2ZWU3nMg9fZpD1GAp9FynyYDBfN6Zb+LNps9eFi+3pwEaKjubkKisgu2KareX+90ZVfZTuOMzM98l\
fulOI+On1uXaeFqMmjXZQU0XhfftUOkvcietpbWn6pqLd1Q/9lOe2m8r/mZPOft2hcyGeVw46lImU\
fvKOppDvVdBHHhahpXKwO86kchXkcHaAFSgJ+hiRF1e91rxidMqHk0kCBI4VTuvlJkK1oyEg8PUtS\
JywYpUPBkSX24XYFacr3cXjbTpNPscPvNCntm9FyajfWT0NvtOZmHF1BUmXOF4Wx0ih89583Tgw8K\
XBb7M9lGcGkCFy4tZ2WeUsHnZGJE5UOWeUOwGGvGDeM9xIF2bnawVzQ8GD1SY2K3nNmlHtHbz8G+P\
Ol2RO/9+TeaZ2Q9BG4wja8WoOa8CsNPBs2X7ud0X+X38C9+uELuKL/hsU9ny2+W3lVCY/qLTE+XWn\
of5tKzarlBrfcaW7N+LV+8iRdVlO2rYmV7aGf0NPHI8CDe4i3qLfabc3BiaAhcS14g1BffxGz5Fvy\
Pixe86Jo2uoXw2K8qR5iK6qSoPFbv9NAyLalTXou2TkV9/eqPninqSXraFtXfoJ0k5BDoP6j6dMkG\
BtT3BBFEib77bg62LYmBtW8ga+scnHqZ5Gpr+8CWy+q77Rjmy29sOYa52lf/dKcYtCeuIpZ0h+bSV\
vG55npqC1HCAA0aOAGGb4YR4FhlBd2CkLvveRNvSqqi2RiKjnk8COydjeEEOOawDI8G5gZIO5WZm1\
3eMBDJjsnCx9z2lAph3A3wL8+RBxh341gSgHFn3p4F2C8dTsrRODWdg2P8FYLKAfXbqgd3UMTtQhA\
NqNXZRQbUuuxoSqoUCL18SN3LLg9fdmvDoznOsDBQFc2upE4LYbLpEMf4uRLREMbITrnHSQFwOQNM\
MQByGrdzHQBZrr/4X9YPegyADBlir//78ttngO1KbobXrwCVJ4/CnEo/fHmXLxhfxRquPeaOniLW8\
Ra8oPmZ2PERgg57MTSDIdCG1jdDjU+nH61g5uFe8Bq1ikSWHGyhdiVHe0pWrJ9m0TosQGCy4gIwXA\
OjAdLEJjSrl8rbYmOKOnyGDhRyB0N85I/u3mm73dzsYK8YvmYpxsUnu0jHiJktsJobArO319Bw9bN\
OK8zdbo0AefYaTYB+lT2mJcyjgRNguB9OzTE+FqzT8E698DliFQ6QK2ON5jhndWMQIvpGTMuYoo6V\
m910whULd/33hs2r2Zet377p8WYhXwHO4IVGDccLXbwsoKjvMB18wDUvxGT/wPgG8SIsp2/IOhBnN\
UzqRVxsYWRROjQW5Bw+ZTKDFDe15mY3XXGgDg7ijIc6wkmZ4+C5nfiUUWhKMhub4QAHccjGK5lnkb\
rKkWwdGfvAKr0Wip0E8+FA3rcnwVyMVeFJMCcujfdLWr/49vqL/2n9YGV1OkDmi4MXNfqnvjEMIoE\
3+1HCqeRwUfQNP7RE8W4niug6FCKe1pKH3tKg2yw7V0i9WJaH7LYpi7pYpk83ysM4mMYoj5SOvWpQ\
UEGNeZzTXBp4x16R/w+/QtAnOAhLhN99yLSVEgS/BaIeUiwpV0v85Wx6HgW7UKQlglgjhmcWdDAQm\
oNrLJGJArHgDM+k6PGRiQKxKmDeKLco+mqwligcgqpg4w4OC8jkwW/hteRBZqr6Ljef1lRuicDCHx\
2J5PchPs1CMrHwu5IhxZKyjBUvllnGYpMI40KRclWdJ3wZ5SHlowaQR8qqlrA8+uqyljywieKsavm\
Igt/Ca4mC0UqFV7VierbsYoEFQjpiSe1DfMbleCTC70pGk0jKWla8RBgrv+EFrXixLGexKGyRfn+w\
qm+3SF9+Y8EW6Y3tatzr/M/rB5e9zqKHmYTuwHx5jsORTll35r08R/lkwNDdQq34mJQwbitJJorAp\
Wwan+50nk5ShDx3rWRdy8dZ1bzE0KSD67+7ndU78Xkl9kwBjfO1F4YqKeZcNgKK8l4kxhE3AszuPn\
A3DmT3HGhyeZ2G3y0XSf0F1S0Xsk6D5bIVdIBb/OhOJxvPy1aC7/zJXk3lORe/YcxgAICwHrQKwBn\
LBOrgINEMjzHMmc85GsMJcObFsRqYGyC2ECgaylDckZSbXY5UOK6g4LN+92qqEBLdhbbVUDJo4WEQ\
GlrfdYoQRIXnNkHjqreA16hVJLLkYAtVjVyDOTKUboB3obkAxNpzAYC0PfKwuqELO6xLjK25ErCDx\
WB1QnkUue0HVrXXbG52sFcMr+/j2YWnANHsHCI9UYDGfZfszUiTqhQ/2mqvWXRQtAfktIjDq0fqAP\
M20Xg0cAIM9yUCHOdk3wE7ZCgT38itiy87nycr2silYKecg9RZBOghSVoTpVgNhAPkKjVFc5zbO5o\
RLmeECuc4fTiQ9+05ThcNLTjHadOJKjvHaan94tvrL/52/eByABTZ0YCwYJVgpVScihTo7qY8HOTR\
kHhh8uEBxILN6UwV+CkW72B9ikW8mZNYOu920pGZ58P6/ZirlPoJJWUwNoBQZCMyddmEh2XQ4wu1Z\
RMem03Z0AdoU0RjBWgxJWVWmzaFkiNAA1oxddmEB2iaJQCWdTNl4y4bH/szRcTTDSAJA2LOISRsA0\
x5OMhDNiITFkt4MDbFQhmHTbEwh2CJpcOVXZqfWbBBgSSWMN4mxSiPvuzMzwzbwOMsDx5dJojtjGK\
hCcEQUubyUBQSQawR2YiOQiIILzLXiJM+T4mwWa1hhgIolsoUDHNArBd+xd9CzCiWcP8yhFg4D96U\
kA5ZhNxX2CR1r6orwMNFkbLkRSEKHg0mqHYZJcLlRfIXWJzEMnN6VbHIxlzx0knt6Llm8NSiYLYcI\
lowojk9Op+IFgtNFZ/N/kcLhmu9cEknbtSbM1qe0ukrnT36PgUT2HokEMuTC51fnsMoFNgyVBEKTb\
hMEpBFy4Nrkfi0i1VkQ7NWZmrZSSwp/XxM6kIrj3AXHy0PrkSSxM9HC4VmkXC5+GixcK0VrrReVzb\
DTD1GiyjB7sjExo3G55AEyjF1Slp5hAfK0fLgcv4kgXK0UGgWCdesnaRYhonDoqXDZcm4ojBd2QwT\
KOuKKHG0HHO2C7dQwkPmaKHQtMRIouVoeXAtEq6QOVo2NGuFK1YWFktKPx/Xzu8wkpzSycdLhCufJ\
PH18WKhWShcTeR4wXCtl2GSe/yySWnI4vqSPpuQZsYSZshgsVPuxMVJOjN/6ZpPMoslcxIjKRYuT6\
MvncxxQLx0aEJmrhBAWjCZYzNRwdxFP1R56+FzSCtguPKA4Zlv7c/sK61tMqQnigJsYIvJI4ogbHS\
hGY9E+BeHT/VfSiLFa0QxSs4tEcXwOKtEfCzMEIIJN/1cI8mdBcNVY8xfkRcWS+aKvKRY5hBLX+ko\
pn3cvV/etZO4/PWg3ptAHjxp0ZQHZexNJpYglaZzVGRimSWxYcSSuS4mKRauGoy+dBS9tI509Dphs\
lUYTYlkroupSYSr6CItGMUkQ0cwy1kw//Lb//3f/8f972zKbN99ugQGRV/8uIkonn/xh1+2++rXB1\
r0/o//84tf/u673/7ml78+/dR378+/8dtvK5XCIIG6QMMaHBm4rj93+lOKqG4jmrIvvr3+okm9Tv+\
9/pX/8uv/9T9ff9eL/O4+Yf3fh2toP8v4dvfYJ3/ddl2bnl7yRxcVoqWW3nvT0rv8xvPSc1Tkf9ip\
2ucHf29IGuPhxOo9xv72JxpobgbZkPlVXWjK1vRDALS3/FwAGjSw4D3jhWL3f1yqZ35mndZRkQsqE\
we5ip7kDKu1oFiBsAAVsbuJHNbJIkxcQ1eCZaHCVMNaRKidqhUCiFivdTGjVdos5Mhaib3I0aYTYe\
uVhR029Koj15aKdWIXHrYKs8M252FxXT92XHmYj9GzLhgWV9vgFk2Kog0wfERJHWCk762zDR2qeM4\
aOAHGzTEgJNMZIDZyxqZVwuzCU9Jodlx1Ag/L1/ngJ6zywYxenVB42EUaPQp29QuXaW6o1zANjSax\
93S2DoKmWhfvi1mgFWsaLPNggdZXKwaBBrM/zI1DP4XLzY67nkkamvUEGO4IdQHKxLZ5tzt82Anv5\
Um7metTaH8J3gNmrq1ffHv9xX9aP7gMa9Mckh4aki/2Z1ZUsSguFELElwXYwGEJjyikNBjdnaaQiJ\
Qi60jk3U4i0f1a8SY6xUJBOHRslUJCIg4LZcZZb+xNh1Z5zGCLSx5Sumz179BzQFmWCY9K64hFLzX\
BRlzxEmH07+FhV7xY9AJhdHRU/OgOxz93kgh/zCUpEVHThRVL/D2M+TOUIcViWC0FncvUyY+po8go\
j6RZT0XHO1wUKZcG/tDHuSqURIGo/AavtKpsk0AUKgYKXY8hEAXFqiCowRCIAoFNsRymKAqYXbe72\
CkRtqAnWiKMNSupxWeVh+TVJYkjKx55UKyPcJ/OI48ZY4nLIzzQgl5wLiuW8GhrCLEgvAlPYdfe3m\
KRR3BkNOXBxQ5sCsnkwa/LY8lDytYDiyhkYpFSaR2x6HVFeBafVRQUbdsZY9GIYrpzH1Hwa/AwopC\
y68BaCY9EpBR5CIkExVOIGmXduuuw1UC7kc4TT0mJInhVVJXCc0skeHFISiR/XbfK66qLRcrsjyMW\
frdC4uF5urYz4uKSh17YFbOhc6xlIikWsvwk3L9LS0TK7OtIhNGjwAqOVjt7l9yrdRv3sOrLbyw4r\
HpTyy0/rrrHKdffrB9cDqumudXao+VhXUhFYvz48hfRgKx9aWDgU8PT4bIEB00Cesp2qIHercITwc\
KDBwWZk5W3+0GamG7ivQvQ0GQFXrQjQJkrDGZi/CDQdWac11owMPaZy0iEmqzXanhmw5ROfWRsvOG\
JmCysHOFP1sHNkQ381WcfAXj7oojX3s54G+yCdanF2ZqKZJtHca26oGIXyPAGeTUVvHoT7Ng8hYJs\
UL+O+RZTP7J08/hSgLGOPQxwaqfG1QDioYx18xhdtho4CmMRHkfV4TW13HjUONJY1ImvUw9jBDUOb\
RKxWWPRFkZPyqJTJWg7sZyxmIefEkyVoLW2GmqDkma2Ap2UtPeiLy41GJ7JXGrYRnGzPKZJdrTyWC\
eys/CoYQ24ZtQoAIdXdiUAz1m9e+HXk+EmV8rhbl6CMk0EIQJ4sfwQZSCRFTCXNU6WvMlO7GlkcGx\
z/8mSDbZ6+cTLltDRTpI4K/GkPCPho0CttavWCXC4w5cAzBVLiFAuzDfYQoqslJcz5XluyYlL2fEj\
G9db9sW311/8x/UDp3NLsJvYih/8KL7odDJEA0/YaxseLHLShpYHpIXKnX7Ervy24G3995d3p+3ZR\
eJt7XO84q1XYS4etGlIoyYzUY45EtFNoafRsPafiCcp1J2ez4b6gmyXJEehKLYZKEyyNGTDDQ0F2b\
5WMZ4sT28DQbav7a6oXaQl29fChJLl6maATYJVbjx4g+IvbPmNBy9Ce2HGwR+vntmtU1yrwUlI1mf\
OxB8wl2UwRvON9+qkpDxo/cZ5FmJS9gjVGuwyQnwRlEXn/3QAO5hkWG5btz4UhwAjjUWd+MRmWSON\
hQ5grvKEiLFY//1JID0Nsi9j+XGImKETD8rZDYVpkITA2w2PN8d0WszclLPLG9ZaPLXYM7DwpjydX\
nlMQZTkTcDN2zUyq/FyZmPesaW9pwhdmqjmqbyniBaq9YvJt3deotfG2+XL5fDDFz+uH1y2d4oe3x\
7aAnkyl7X1iQ61IOy9IhW1IH/KDj1pUU1mvOU3Up1rB1lcUU+bXI63KFOZ9qLSJhft9JonR9wvmfL\
d/jB5FvCMzJpZDo1w1s/xeCpXIdJCNWjq6FB7K2lBRYvEmrRFqgn6EeiaRD/AMxVAJVy83WESybVl\
Wrx4mUwFyQBwuK4BowYKwAgDAYvIrNkjquseTja8HEFBtm8RgcSSU5AdK1woJusQLhTkwGBja9UFH\
rx9Swxgi6uHF+vW74ZM25xpAMpYFz8ph1riuhDCuvCk8CLiCGwBWSVCwx60V4e3reLgCTgyxRoCMI\
wDc82MzERMwGQRhONEnlQggXX6k3J8ULFUPbhDlZ1Rlydl6TN5wjpGjLo8KauefDQE4PByQnbAkRp\
cl9/Eb+uW0WAdwNjNFHrtuuXMw3GvfN+XZtJ+PpB6Hc4IkClbxaQaKduuJFXM8Xgqb+hBR0phUDkc\
MBlU6xeTn9WyMSdRp7X8t/WDeVpLZaHgJPlHz9lPqc/TWjwoz6LtPcZtR4j0YcykzrSntWxRV0XJg\
1C2hyAboi9/+GwGV1pi0xkt80p5FcZDNoLdGNNUFlRQy4fIUG8XSjm73zMdSIDGm9flUeDN6+2C8Q\
7i6PpRnhm0lkLHZgvFj+4wQ0Kq0GgvJYDaoSQkrNDLmY75pPzTy9Y3+pjIQvV3aLLQy8gqycobAqC\
6VkOdyTGo9iC+7XgIwHkT5HDAg6TIPTnPJDkhbNkwjc6CJI3c2i7xTkWZ9gbkLWX5LISmHPFg8rh3\
HrKHLjR0/NAGP5mr2pqvuaWQD29FiFzhhxJRdphiE9XktgHMnozzWgsGxjRZtQpqmiPTSEqmbTkdM\
dnwWikF2b7JBUJaFaWqfmS5AgiwSbDKLTdemF1IiVd2GzmF9cVaytgOigrgfOcwewKOjKKGAAzjQN\
D3CwbsaC+BbdBs8fCgAyrOJbVJeW4NJafMFc4mhx1fualbK17DKX75iGizg0ONuRIICdhzCIhdqQe\
2zeu/P8lhpmXmxksTxqlQnt5PS6HH831UVlnU6bXNF/M2UZlsMgPjQdxfP9QONlnW8zEqdFL3F6zQ\
2d0f0zV0eR0gB+VBXGD4hV6DOEFOpU7qBsMvURvGeCxnOqlvC3l/oAO3t4VcVOt8W0jn5Ygd4LVy3\
VjLsmtKPm//Yrskj0zn6fvrLzldl7K8uZW1piApvbDV8HC7N6t806+nLw9k9ZPdetpLsyjF6auJ5r\
TJYQMVD48idUbw2MdX0QNt8UrylhVKpKbQQoGF4NYwosGcGP72ggoSeOVYQTfwMCh4MQ/YorHyaF0\
02FUfmxe3solc/HXBqz2xd2AjW552WFMDsuGyDRKIEO+xPHyPpYV9Yfl2jjjF0Qk8LKCsHLkxBk7X\
LVPUXfZ1zF99vf7fHiWXGe5FhXsGNphj8T7nZwOzVSY/h11OdX4IqDJWE9DFCwEtgkG2bHQ8lAaxl\
uxRUYL0AIvoI7iiJ1qQuJ7DgCTdsFWFzShv2Hw/izV32XyaxZoea4rGGqMRLWdE5jy0LLkTz0O/2m\
nQy5N2k1HrT333/vwbJSejLLWHqSeP9eTpBN1JTy7v+Ec9OU2W9Chp9DUi8QMCr8kND4/wKRLsVE1\
BYBgfiDuMBSD0AxZ8O6Tj440FYA1gWC20dYTE8Ctkk4WSQOX0xZHim6t+zM/f+AUvBess3hg7zGgV\
O+vwwcYZvMzgJY4Hwn5gndwM5jx5yPb7aeI4sFm1rnE9swozI1w8aJYNl7fx6LEtD3lvchJeIyuLB\
fbXa88MhYffQCytzViEX4aF99Zlz9Wh5oRCNu6B8dBebPquoipDQMsGG5Vqs4kM7xqsDXgwMT7GY2\
cDewVYREOlN7JsaAowFVkwJ5bwmgnxSorMm+qWKHjHX7yBwbak50ZsDBu3kkG95ajZKbr+3HBzCfv\
zuV6edDt3WXRg2WfX7/X36weXYYe93pVN/SYe2OTEEp61tGNJOQGxP0n5tMxAKoNoY2JdAjGb8EmA\
9uWUeSDAT3NkZ187IQrXIiAiNk9Os8acPVeSJiifBUJgt9K53pPKZ3zU6eSduuhBJ6/daaPj6GRM7\
1L86LoeKcj87LUsXIXsNXqJCBrB3oro+hIk0gg6BaK8bWVPLRoXEVfiBCSlHRbVKai9UZZgqfn2Ek\
F0ZDutVwp0WXl6hsiZlIvJBlYC1VecqD1ycmii9sgzdpRF5FwKUbRBgAAb8TrLw9dZWkQQo04Ik21\
PFdwgpRtIW7/b8WBs2FqpF+f2Hb2E2aDvfV50Ob9o6jHBecHxkSQLT+ikkOS7g4V5+v5lQHN5cytr\
TUFK21d54zniekp00Y7bhBTbTp7YMj83G5hZN2Vo2OVUZw2BKlMUpbb6O6BFMA29wej0y0TCjKb2h\
tOGdRWJZV60Y2o9aO1o923LzIt2HrCZF+10WVM0TgqNaDkjwl/4qpiH7jfyvnz2k/WzHsloX8tKMu\
NJxiN8oLPVr/cNTeKVpEupAgElUlNooURG3PVZOCLqA68cK2hsUlnMA7ZorDwc0qZZEE6Xbrffa9v\
XuDDlBC53/g7Ihss2SCBCvMfy8D2WFvZ2RA6zSnUGlGJkzYFO0LTaaZ6naCxmYwxGqruMcMFxuQp8\
sxkseqIsg+jJvOCYpnqH4BFevcNWMwt8dHxG5lCOQehHXRzkwGOWY+qUBFuOGeFiPKZ00d6BXH+u6\
SBhxfjm3V5n5gXHcbXxYmcd3lCawcsMXuJ4IOwH1snNYM6Th2xbjSaOA5tV6xrXM6swM8LFg2bZcH\
kbri4TrZGVxQL767EdAzSW8PAbiKV1CB7hl2HhvXXZc+0M4IRCts0G46G92PRdRT4zG0R6MyybyPC\
uwdqYxmS451O12cBeARbRUOmNLBuaAkxFFsyJJbxmQrySIvOmuiUKnrSMNzDYlvQcgMewcSsZ1FuO\
kAuOFecSoBccf5wXHFduL2bBEp61tGNJOQHR6YzyvlE0eCVZoROzCZ8E8GMjO93ZCVH44AQQUbtRD\
qczLzj2p3NQY+YzPgjsy0Psy2bJsq8sdTp5Rwqc7sWWpeMX+YgikrnVxyTu4kdb7aZEBF3iqnsX6j\
1vhBwdUd7GaYp7RekRcaUGQFIucbWoHvW4DzJvE9EprhZtI3qaaVlEznH1vNuYoFQhok6xUTAppPh\
Mvw68ffYjQWztOx4zXRr4buOkfu2G1MX86eVocyCtwfHNC44V7+g0vOhyftHUY4JfH6js4+MZT0+/\
DP0tB98PicMqAheGP7sqB9nbGaKtJ/YM4b2jFrmM4zAeEGD661uVKVwA15sk2LbwubyCQQp1OYk9M\
3eQAvoVsHYI+9d/BNsh9F9v2HZQcxlexaHsTXtFhrp872n0uH5zRo9M0aOLt8RGjx9n9EgSt8zokU\
EKM3pkiGBm9Ejx14df1TKjR2v0+PRqmM/OOM/R44/fvGE8XZ2r59WAJdyVcWIJ1xbOs5LDtYUTi/V\
X1GFB8F4e8t54p4nlOKV2OI5mqXoFGBt7p2eyuV/HaGUDSxtgi7V20I8oIUzAJq/ezKPBMGzEJrGW\
84vOzPso836304Nf/en6f3uk1QbVKPDVJHFjq0Ex/B5sp8oByvcADzShtLkecO3CKsErKIibHwpeg\
MTHX0H5PYOmwMo5lVCKl09fqXJCaQjZgAU1U+2o+NFW9q6IaivUpjoSDFFVTEdTkUWXqLzoYLob6C\
JVFzqIAB64rjxKMWWI6iJXu5SBiOQVCLih2a8mg1WgFIiCylanMYf6rqPEO67fnaU5Q2nu6VDMaUP\
e+xKSn13/eae/91Lv8zt2Aqt75Ti+2XgA5VVXsjJextNOT/Yyqw3O2Uq1/OUdhN7gcXHvPc1vnPn9\
ZprfvTea5nea32l+p/m9fPXDgVo83lB42oLoNBJe3JEsWkQI9SfjgZ0YNvBwGJxCNCPrTJnVN3BNa\
MZrSn0pZk7BtEDRG/jAmlf5sYbguVT5Dn7oVBA2bXCAgjAnsOXjYE4QK6fOvEKnFkJngbA8ljMPc8\
756eEW59Pz1v8pOFnn9TuK+eWPDjTq+FZk3UKcoc84FalVkcrPzexWqNBLL0yjUeMlGCxY9LSlcig\
tsaKw7SX1SDNMk1vjJRomLGSpRriiNFmUlDqCJkKWfplmHIdKSE1EGL1OOBa2Teg0WIofbR8yX87E\
S6dxyr/YdqTwTKIvX/1yt0oeVWPqxfvv1g/GTLsNS2u8pLsciso2bteGjcqG/9mw6ebhsTz0Ip7iR\
VPWUoj3EHVs7CHbFzs6J5MCQoSdevBD9IdiRFU1Z0VSfmP06IqlkjrBjKup+ECqTtnN0rxDt4RO4u\
3KA7yot0yxSZzpVauCeDfH0Ostk+vu+t2OR/9QKu3rOwqcodHnRR2EGaiw3mfqBOqt49k4gUo7Vjv\
Ddp/Nqzhcu1U/Wz+49EH2iWBNAK/XDsGUPuwp5bsd84rkOzF4aGvYRdnpFHN5+Ogb68yKPlw1VdH7\
mRs605CJf2b9h1p9Snfrw5+igt6JP3YaJDF/thDfx/QnQZ9Z6x1j/eh5ZKa+1DeWjk4rvrxtPRd82\
GAbYU864Fv//aiMT+SrSBXvldw0e8SKJ7pkP4LJwVRDg5yDrxC1eGB8jjUQeopVy9etyRpbwnNWQ8\
RSJsiGWWxhTlfimPbmBjhTjxB22DqXALuZuAUDzFuxMgJczgBTz2Z92KnJy5PmwfL1/pqMh3VaEca\
jdSN9X4GSONdWKH1fIF5TXtMxhkgzPvKfR1A8dO/zYPlulqRvmAy2JMpQYObEqtYOUBDmBLZ8HMwJ\
YuXUmVfrkmzg0VeWJDyWM4+y88BLvrbLAC1JplZ+OQ+Wf9W1qUgNivT0YHlcoUIvvTC1bsdLMFiw6\
GnLPFj+lsh4aYZp7mC8RMOEhSzVCFeUebC8NxGy9Ms0fjNUQmoiwuh1wrHMg+XvYCl+tL2JvpyJsx\
8sX/K15Ek09GD5CintgMwT6ZH1e70krBzKPJHeCQpZcG11aaOE1lgeeqFS8aKZ5xr3PvU5fFKCmk5\
kdFG3rux5wtUg8rzN4Cmi8iNhqurXiqRallrFTGIdIlOtT0mdYI45uoZRn1SJzR8M8KLtBVI3A1Gv\
vvtXrQri3RZ3r7dMrrvrd+eJ9En01lWYgQrr7UAD9bapOSujtJLtjKcHy5/aGa9UabtVu984T6Q3z\
ekB04J3O+YkR+SSgHfMXPkqacC6immIjBo9zI0DbYIVPVTr/cyNrOor8M9sehT4Y6cRMPztc3/8/G\
EJDtD+U1Sh2UJ8LtUnR5/Z6jj2Xnp7WtlecHEzp7e2ZiY3z9O8h4/lNPXM+BrWLdbBR65bHLlBhmL\
AK3eQqRk/NUSsYoKAjsACivoOlpPARR0IwXUc+ULmuWQfknti7HxS3NzspsELBogtbAkAnD4jhF3e\
EpWR3XJmpzCCtd9Rvjnzj3Ujt3VaDmbWWjdy97UtYCjWNUemJDD7XTSrycDDsQ1rwMK1dnxGuIjYw\
AxjnULahyda2UQ6DXY2sLCKIFNtZZM+CZ3p0ROVgYkXbRaAiKx5yiakKEtw3tZ+kSKlerqr5TTPcP\
mN3377q79Y/7tHwhVZ86lzoFR+Dma02NlE1mx42dAMIKARVVkcD+uwPHyFpQU7leERTT5cjm0dlk1\
k8oG1OC56I8tGNDEjxpI3vNFeSbPEoYYlfXN3Dil3L6V62ARgouCsQLExK6UCZe9ToGMbUf/NdikI\
kz1mP84qtkXhcLmJdovi6T0ipxbFSf5/u/6bU2+iodQTG3c5lHoK7El8BkM47AMOIrygwLwycDqMS\
GFk2WAHCmGBM7btg67wyGJRbsugCwDYlVQQM4PdtFWGNDx8DK4DFmxKHouFu92AyQK82GAjdpPjoG\
WDLeXEsqHtxwAnbxxUJu/8xE2AV3xHZN75iRs2eoUTYjZ5JynQbXHZMTbaQDhSW7R7U8SjWpHFqjp\
dZBlHksWiHOfxTt3EW2DKea34EI8YS955CZfIV3Ql3cQyiGxSVG9qJkkK7w/TniR5t1Odl8GStmkR\
mskOnY2JiPdYHr7H0sIenJJzpc/EwWHeKKjnxaZhcx9oRA6LC9vLh06QypsesvnaoaIi28W27y+4L\
xHTcvBFnnDAqpjc24SseGgXf/0i3t6lM5fwwyX8wbSEL87ofOuYEegJTu0F1T9Q+fud5fj84O81xo\
H8Y23gLlttzhZOuW/hhYZy69HnQcqHEN9U6D5EgKWk9HotXEDiuoVCUIr2Qhcj6pT+kehmi8SuUVa\
hsf4Reke3nl6jN3JxwkZodt+aD7jBUdujCaeMWCaGZ/oOd4RTRugybMZClnJfvaOh7BB2BBtSRNQY\
gprfmtKgJrMdsA4TsM4kCxsWIFDAzm+vfYp602znJc5f2+Oe7QtXb1gEQQGbUb2l3IJ9cIwRtZQ/0\
EadsjLCibqvBtKgxuY2szLSTJnfmtJQZjQb4ZUR6Nw6I3FYqEBBPLW99unpTrNNCZvRloQXRUZS7/\
CiCB/suzhzlYw+3t+msf771Sai1Ptk9ldJvHz2J+tnbacACMb9BoV/1S8eK2Z4pueWQY6/HRg6W7E\
47O5vYBMb1bWywSa5sMXkwgYWtBOwoTG9jsPABuKtKoOdSo+NsB3YYMMNSjY0rlYHUazlpETkYZkR\
ntA+mVDlsLgMqDYdh9TnKENf/7fsmI7NYh3pmI6Cmyz/cv031qoEzFVZLQBX2kASV3IFf/FQWus1e\
u1Th+wJ0eYMzzquoBQfKdw3qAOvHKsKOpiTCWXWgLGrCGZvrSEQWeQGa7lbeXAvIJimsBTDycYGOB\
SmIbjAWFwrmwbjgjUE2h0Cqy1D2JiGxVRTvyQbSURAr2WzOyl1eM25HrGqoRNeIaGmA3uJ8N6b7LW\
MlA2T+ECeEotMp2QX/sxeyZs7vZKvDpTgtlfy/vwbzcaWTk/2TZ57WnPVX9tEtiZlM/yQ/Z6MQTXy\
qnv3NzvhXe2vKHBJKsUvRIRb5uKvGBf/HhXGkY04Bz0OLlpOxmzrus5xm0pvjKj1+uw1qD8xzGQEa\
TW6cjpKsIFt99ag/j1DT0bKVtvLrw4GJHixs6L+PwxaLeUWa1GDmgoT9qFeF1tr/uWeBrWUE0P3+l\
mUm0cRKYi/2xNfq4DTgEMbhX7E9YwL8O65buCl1JICvEPWo5LL1y0fe1+ZsULFH3H2QE3RqiHIu4m\
JSykiIfGcgWGVS4Mxv/aWoAhlMnc8yJAnkPjs+YMfQdvO6dAgc5t2MjVTDORazykN1w6gL3PAN96C\
7dVTDX/LKMWrmWc9/cVlk3wbOzLS0OHTMdj1p05jsFfTpMvBFynUzmpi3u4XJOwwqjpvaniL/bm6l\
Gci9TKe1pWxqak9GV6+WIlpIB4biKdnCp0MxInkf9wZCJfdbsXBQtG6QiwkTizYGrgLlr6WjCRZOo\
i3WQpBsJVkhU7MBrac+NjQtd+dEYV3D91O3JGkU1G59KODdS9hdA4OyeAzPgjsy0Psy2bJsq8sdTq\
wlyCocrPbnVg6fpGPKKK2s0QcnYxJ3MWPttpNbf+1VD3YXrHX9l/8dGAvQdDtcdEdWTqUVY3axgQ1\
or6TOtSILv/Ed4wN0Mv7KBMTKeAkueeyEzXePU7py2u3nU54lKXT3RDF1v9I9WgQa61uiupqK/bZe\
m1ThKaToIZWF0LUbhSQzEGwWgRwaIjXAeYgtTsgkJDqloXd67hBorw8tJ7idiBxP5jKtlbqxbl9Ry\
9hNuh7nxddzi86p0ut06VFc74//O3/z/rBndHTIofcd/GoTN+VVWawu88QKILHhMvwtu6x6msWteR\
mtdyijBE8iuVW10FPaYX71rLd8CZazYx4g7RX78Sp6zpcuMIlpTy9XY+ZIhfU2cwoMepEZrqhRlw7\
VBuu1RM1k1bDsgg/1MXn9SFQRyZsxFod5BYToFbRas5Nki7Ek4bCxOYkUYk0YNg6GRZwmm5HjS05F\
Su0lH/UVmipDN0PdZCZpnOMVMrNY1kpiOsZbWH1boAtZWLVYfMHfT4joCywFQuhsrB5gmJ12FIZiD\
rsRE3eOtPUtD+mN2qVHk1d5O6HOigSCe7RV6Emm8VRTBur9brYsvL3Hn1cY2b1HhM2f2+mKjIj9pH\
8zQM24noJZJ2rpIDd2l5XDCRSgIdZXaCLSwFeMbZgBE8xpmZ4JvagzDvkElwLJ8+Nv2ZXxu3xrvpX\
bmTxF2yJWmURjoyuzdmRHJdxo8FnXatcIyll9qhOLvYoyQFfpBuUxue40IARtYK/lT3nHUsuPIAVJ\
MflHQUBxucAdapnz/E5QpaG+gtCLl3xdVm5sZGFqv5xWXlViiMWpdZ/bT75Jvz1IjxuF3JDetxXct\
Pi9aC4nCnOw0aPDht9f7A8d1fZn3zHq4rUHET6L+sHl4NI92odfwg/IiUHN9nta48Tdl8wYDdLBpt\
HC4HFBDvzdzvmJFfDeXTAoicO/MDPjVoqGg+zwZnA99XOCT7eHlsdIeGlz2SKP/nrBPHh4Y3jxZ4s\
zMPtvD5zzqmsaPTEQWVfmZJUZj4yE09ZnvEkzqOPBDWa60sPhZjLVgl6MJ95KiVz2fgFir6Tbe/bL\
Q2NidAzT9rEEUMqdd7CnXgQHbr4Zap6D/DA6409wRdrfF+rzjaPSQxeMWwXBy9fahf3sVxxPNTit6\
dQ/CF8VYIzHHOYnU/CXDHkToK+r7r7eNeJ3sm6kxRoelQj+RNWktrMGLC5yjJObaVZCvPX81mMEWC\
euQ7Dx5yrBECOXtHtUaAfZiapakZOXefpzHES9IqekAI9pbnxqYhn4s9fk+Gqg1GDz1x25/OzJLHN\
eMo+TL+jG3/FutZg/GWjTCj/hgOogupmDeuoHhrlKZk6yK4O6wouYZu5KR/B39ciTmQtr4eujPYh5\
3C1SENhGaZ2Jueu5BZGIofNexDk7LUthyUbHjukx9eQdSAMQtfjkt/WrFs362TFZzyz8/SNlydzOU\
qzCwk/JprxeO0RuAUl6iNwK/COJEGyKLfwENnADZsBJMrWuyAbMltndQo0+LxsHNYepccXGT7UyeV\
R0GGseHQxe+EBhCy58BAiMzlssF/84A5lIq/VWveCzAW2RnJczjAWoNctR7LnyhEsYJjTqLMMHUq8\
rmFyvgo5YvnG5qOxFLt4kdicIBbgu1s1LBuyYwrZoONwBpjLGea8Mu+HX7b76v7KvLK/47XPVvy13\
Xv/zfrB+lIHV+pBSvaIZ0oNyTEyRvDo6zD1GQe1Fqce52H8iaGdHWQ7i3XBi3Ei2+nFmMJWBNljdK\
OVEXVkKOCHemTrjC6KTiMtgxphQCJjsGLU9np8q63OFor5oabQav6MsKrKyog6yFY7o6bQQH6jFII\
6UQTijLrANahEIFUuzI/47xnCa5giEhKPP8eGRMsVDlBJqezz5BTHGc3wEdSUyJQH7dGezAFf35U6\
x/+Gxlf3FxEsNCqKc/vzA7i7sTOy5atEbjmTSz2r9+VOP16etM7v/eKXv/vut7/55a9PP7XRgppZv\
H+3fnCZxXt78BsDl7FBwR2UkSciDuexzxCmrW9VEqnGl1V4WCNSzCMyR/ickEdk0H9QZpAxIrD0oA\
uUoFiQG4rUCIdVgozLx/C319XwrRGPw/IJ7pRWQCGL5mGNHgceQeaVe9HASl9W/1D84MLiNUNQnwZ\
LuI8AYuEKVIZjA1tOdf65sLwOszIwlUFjqVcZD2tpBfSwCNtQKvFQ4aKQ6vE7egmzzghY07n5ostm\
gS7nVx2o//Ly2Z+un/Xol8A882cPpLjdS1YxfVVk+USPjR0RC8yD3OW9NSY0ZQq34MGExaGkJaoy1\
8Od0TVQJr1pZwOL/xOwwSZdJrMAC/z6ha8GL1t7GJ5JyoSI4r14Q9bgUubJXEy+YlPwHvElMOKKcu\
aqqUNlCO1stemgQ9jiR3uUT+M7NdjSMnsEGMtmObMxH51aVmNLVQ58edJuHPtUCj7J8afrv7FOVYd\
HE1z2CVwtsa5rLsNEMuumXF9H3z/GWEiWxRJkUmjn//r+7fGhExcPmmXj5Y5FGw03qdT3s5h+lw3C\
HojqzUfe8VGMqSkaLmHw0FlaLyRtKWDPhTYFQCzR2pZCzZFS4WUANzrRFQauzsJsYt5jQ+y2I1UGj\
UV0JWlP2tTpol8PKnI5Yfss2t6JnU3e/twQ22I0xh/6vOVsuG6+eNRw/epACW7Pv3p/kUjR+Vc//I\
6HzDc60tbMZdLMElSnbzSccuQW3VuBGhfb6RtlJ6u9rtHCFTPo4t5fRHuwuF+nKcold7BVq/3w874\
Zh3ix11RqaGfel49uC9zO/N2O+aljNZXdYya1E/iUGg8F72LZgwfKwAvIXvOSdaOI4bcUsIPBgC2U\
J2x+LUwEW8q+EvhJJwXnUUYK5ldB4R9w0bief4NeXNEJPL9JJwd/+a1T46Hgb0xNLfip8Y3gp43fe\
UB+8Ck1Hgq+/uIipkaYqUVr6fe8/LLZ6nlzp9XzoYe62CMQ6ytuCvJlbG6ayP92/YB1u2+kX2lAgf\
izrZaBDAVCKwhKHVjlUCTCdawdIjo6XBVHWDaukmzOlhXLJ4ZjFMLj3pspyWIsBHbAj07Bm9DoPbH\
uGAxwMfG+y7QqleQ62w+siHYsZNFtuO1td0l9FYVrNOuGDo8lsNpeKJ2q1eQ2YGxyHw8LP71P2Y1d\
6YZXlReosfqXQ6RPtLd0y0qmiuXLk45vXt81HMpn1Eu+tqPyf60fXEqOnx/8vYHJseGZerM51ws9n\
HJfIuZnomfj65tLU6EL6wyMqFNqtQtqinZI35VSlaMwanWQAUGng6NoNcyAUKEOboJM1BF2FdiV0C\
ZOEDQAiWNzGQqjHR6KXFd8kxEhiULQlCl0Odwr0ulyytiDjnJ42AG9KJAMdnjEAYUtmivy1PXsnZx\
W1EG2tQALeMH4oZbSQGDmQqXcPIpIQRzrJhUzDmL1RrhJgrhYVr1nTPKmNdae4YiZ8gxH+qQ1fsSl\
FDEF8ZQxiePgcriHDA9H1NVbpaRd5xbsO8VF247BwQ4r6mCt9klrqIgHKzcbcT03Wbfq7b6ME7aUi\
VWHzW+4SXykYjuSZ5mwUNYLQqBn46VW6bFg86x1e2mfE7aUYaWAzVVkvSunjqUoe9h354f2xxjqmY\
agsx9fTTV6iedTuC275cwu9T7xrw805PiGwrKDaT0E3rxUbto9NUdnWr+4/lyPffMWRdTSwR///+y\
9TatkadaelxlVb3ZmVcumJcsSltDgNR5pVInMCwILCXKgkSjVwLRAkwR1m4KiErqr6b/iX+DfaERV\
2R0Rec7ZO05EnPV83Gvd93rWpOiOPPGxr/X9sZ+9gA62q9c3m89W0Mv2N770AFNZhX7xsa/HD1tEo\
aeq1/6E4pdcej7F+nqnWJvHkD6CObx6rnrcvaEnNRVd0OSh3VSUSFX+XErSv08Eg47+9V/sfn309L\
trBDR6CbDWq8ODAUwtFpmM8YTkxtMK2ncNmzKeyd0Trt/eNQ64uASe06rtfd9+zzCzG5EqK2V0gu1\
vZGvxbDzhH3/36tXN8xPbHYmhnkQ4J9iwWZQHbB7scK51829H6Ic1mozyiNRtRh4I/YicMjvohzKP\
hP60qywWNZu+hNoPC7937SqV8juVGVgo8kyCqnQUS9IlrQssPJ1Iq3XerTuvVi88rUqKa+xvvwdd6\
r6/lERbbzfQkqiqbD/uN1ekcf3ZH+af191LO1y+8V8dX7jRuw9PhgyfOTBos+ZLPDywg0cDD4dgT3\
YaiEGCDtkBItmEacpojNUrwg2g9TyJMg+y41banYhK895hU5zHiUQm/w5GQ9bCw/LgH5DQ6Ycej1G\
nOldJaPokXLrChWU0mceqDCwYd6yWEalMLBYHlWnIxcGpijUnZIQCi0edUH6JheLjeL0UhmDMDmND\
k/d3+UdGLARjdkYsWAeDCNN+g+rwlhkxG6yX0WYTXgX7sUEkNLCyoM9Ye484hDQfYP6mD/rQUbJtt\
97HV5VY9bk8K2hkHwfhIqzk821zvN3J5fxJu22O057R4zc+aLTH7Uqff+HfH19wWunQm9Zji4aG31\
6Dejb9mNKHmJsKg/egrG58NM8L8iTYkT3Wk7icf5FfVzrYdBx87sUmXG+AbGianPrLDXN/e7y79Qr\
My06tsT4XZkUu49nwDJ2YTW07BLiaWCwO6Z0om/c8vYUaX+ee09b4mi6N6bNO+6iNttsgi6WWHaLC\
kTYbbEzSZhPeJfBjozfagLEZynwjC4I+3t07IFJuGL0DouxqnNk0u5rIEIVl82wxRqqRjWbT5YYl9\
oVOWzXXZmjZFqO2HZnkl5pkB6z3NOuOo3tmnGb9b44vPK6HXWxiNmQTiCJaZZzb1m4SZQzjgYjWF4\
wpTn4N0mPYTuYo42x2zcg4SI+Dt/fo9LgY7xmrxDwK/2Od14gyDq7Yhxir+GOYXTMyTmTXtIwRehw\
ZnxgZJ/KdXozTxry5+WDXPhijywhKkxtUYgbqtFqN3USS1epIh0qMWiWvg/nqw13UB1/UKr56YHjL\
gppCq2EOhAq1SkLtjBqRLUjNOppR2/cIHVBLtYq1UUtVz8So+TWQFTWihKGwlLnhu2sRUxQ1z1JkN\
+pmLGtOWmagbs4W+I2dFTWFVvOHWlatLtRuqHmyhcNdLIcNFm3iPEkDI/GfGfp8BCU1MXEpZ0tIHH\
QEs54n7zjlzn6PlgtzPV8OZf5mxxx53rieg1EAn9KzO3qZ6EMuPObk/ULZ3l3qwI1s6C3DjWysysF\
NbxzNwQ3mi17fuQCnE7g51C4zvv2N+YGOruPyYEnHN2By4WFQltxaydy2d4KFliiT84OWKB2ZBG2t\
HG7mJsuSwXQmwHCHFA3w8ABQ4dyhdztpnz9p9+y541899VQbnj33uvNXnr5sxkPr/uH4wuOpRNgIh\
FgD4llEtldQZJTnEqGpUx06FaXQr7ya3qXVbqiD58YeZa5px4VRq4McCHYE7YKaQqux1SELapVtzR\
VRw/yqPYQtRpwgaQASJ+tZSpmMlfLl2evJiJBkIWjKFLocHhXpdDll7kFHOTzt6N1bUIQdnnEIww6\
ex4NbetYV2eQD/EUoBxMBOyMXyvx6l4GylA8Flt0sKs2jfhSwRbvTPCZjRe0y3qrcww11hcY5qPk1\
MA1qKb8KrMeplJtHEVMQ3/uKOcSDchz0Lqso6uAueBfqgZLGQBnRsebJ+lwo85t4BsoIXebPHwl1u\
Si/WiQE+vSbMnsPbPkChc3YBoGp9+EulkMa4jz5LwVxsqSPoPnJCVsqg1CHXV0QI+WhlRv+7I+kAe\
LS1qsuyBzU/HaeBnX1Q5i0ulC/yh8RfeZd6V1Inw6mIM4fHztKdHXiPDkxBfFqirg98GAItlQGUbB\
NOAO6GHfOJds6HK7IJwJw5rL0khr4zDGonIz39U7a50/anYx3fOfTN374YDkKz87gdeelnJRh6Pi8\
RuaHyx96Asd67h62uOm3pr2S0EDruEBgymxix7W06wHQnpkRKB/dcrLVYEwRDpuf5mbHdX+DzzIPF\
cBwDVQHWBUSXgNzA6Tp3DGxe88Qe3OzOzywU6jM314R9PPK/Am9QrX9Px5feCya9350d/J+iDcQrM\
d7l3ZBsGu7wBF2DWCXU3A25m92zOvx0G7Pn58EXsr9MoL/hUjjM7v3Zw9EB4IvH39nsamUHX9XjBN\
zPT2HMr9wMI/xhEDZM4fUaeArlxkEX9m7z02P08Cn1HjHuNoyuXFbEemnuFtSStgQ/2onvPMnPW+I\
v334RrMxMYnWynWok7974+kvH1vyd7+wYcb8+HM2hmZ443stjfyNSSNPsv9XzzHXAs2l9u9nmxz3i\
c3NbtqgfDkDCiI9a3JnjFDmagrNEpCXwizLBut9YRZl6iEOBCWsOcESMlPLaQAL1pJksRh+/cH+68\
Fh2mrxDp6lAYpPXmdlQ6MrPsHIAUu4tshioZvEeTkYbCGDmd4QOV9ZNrS9BoT7ss9VaJ0vgrcdC7c\
labPB5jKRbC6PrDit55RNXWej14IkZpPX37iwgdlUX1/Dvofp4G9geoNmI9rI69PFxlvE9Bp5aCzK\
WQ3WksbZ5PXAaHMSdb5DWPLGJPtex6Yf3bbXsUmcehdCAjdJ3uy15rRYMrYtQrPZ4ZwlM+70ARvHY\
ETZ/fVIU4dms4GynmDabYA+wcaBTl+OaPcPRede27eyItojUI5/ddr4vlhjPlx5I086YFVMh6RmwO\
9a8dAaf78Rb9fhy4QnmPDjN3748Md/urNkbJehpteFhaCNiR5c167DVSzKZTE7m7xzWRc2ojYlOxU\
gxpLXkjqxVGebwicc7l7HYYQ9i7sRnelrRyjKbna8K9aZgyD0RreXnd2garqIZJPX48xMb8IyQDQi\
+cmr42MyVUMW2YCxccigPZ3YH+Bz7cF+NB3l+Ob96bu5gj0YijUCkCkJLKFqGpsy8PBZ0bJi4bIdn\
z0qIjaiU02XImJZNrAkP7wLWHf2TK+slutXwMSLdgtARNY6ZdGS6t0Vw7p+JurulF4j0BOctot7Jo\
f/9fjCY4H35ZXfmyZ3B8f/3pWJcMpz26o0lPuPNw9VPoT4SqEnpvjAsjmzXmP3KqiJV2g0oh55JkX\
Fx6FmgYLy8QSC9AqNjY+O93cr6LXwyiFZ5je3lwbucPWuo4VTRpiJ4TN9l/7CKSN0GbZBJUt5rt7R\
UHZIO4IdKSJrDEHN701pUJP5DtjkDthnkoUNSxAoYOf31z5NvXLbvMTJHAosSyMYzHOqNyyDSEGcP\
0Mh6YdwNlWl4oE26pSdEU7UczWQBjU2FanOyDBlfm9KQ5nRbYR3RqD3ETISh6UKFMRT+2ufmW657W\
ywUzZFqB23VJ4mTvwm01yIvrl9r8bx3y+Ojk59s8y18wd+d3xtxvkDBtOl23mzRr4BLIqrgFYsynd\
RozMah7thB8oNBHQ/NrCElYANrauJNKehG6jzWpLzoWa9j5MCrlAb6DscZ4FtRRAfgxLpcbAFifZx\
Fr53NkGaILJssAF8wNUIYmEKtvXIzKnJU+9WG1sAj2XjYFXCrf/DA50Xemybn7PS2Tn7duD5k66fn\
fPH/+X4bzO6hIhhYXg2weW9wb01q9fjctvgesUKRbm/DnyaNG3TSxZLkEsZSBasQZ/h8TvxiSUXDx\
qzuRaOEXIV7aO7jF5E2Twrwn+psdQrp67WQHqOcTVEDXTscAE4eKHJXmrmojFzkX3kGbZ3LvsMQWI\
skWkM1ogu05jdsdfL25L2pCUBG1gC3KeQvbcR1DNuZ7KJtCl2Nnmnl+w7Af1edfsUCL9HHYdfag1c\
N2+03n/xPxxfc7r/Qm+yStNDIBmq0pY8sYOy6mqbu9p1I8pENpEFD3HHH5vPV/tWo/OkVSPz9lZoQ\
q0OoljPSYkof6fFoZuAdqDadAIbEBvlamo/LPWs1K+uqMDzfe+3D99oHhrRacm+nXJfZ0wtvEfoG7\
cLaogtpZENdyD8z88Fy9MngyVP1pjEVciSVDpc5Ug8lNEO4twEiaSDwtUeI6mDHTZhm3vvMMuxqiD\
XJHcdKDWVmKgwMH9rTYHIMrfw/UhuA4JpCst4BuFx+2Iz0QBiILnAeFwrmwHngnUETDOrno1gqzdD\
eJkBczI0XS/3s0D70gvTgV1E+FRP+3ZKrOY8i96Ipho2NQOywQYqmDlRjvDiE3lKLHRTmedXWbOSG\
280zEr+5fH/Ps5DLp4C0OAAVFoNiHjZ5lAvGDd/jwrjyLGHgx4Ht4iKMZtd94VTU6ODEbXeVLMH9a\
8ME/AgrUb3qVZJNrDDNRPqN3vUx0QQ1L6TCmHNxO0dHT/iegENeAT2NPBSakkB/sKd/8wwZZMyH3v\
bzyFJCU4oWFH/dwatlvJNvagrP/HU62ZvzW/uaVBLBTH09gaLcvMoIiHxnL67Kytu/mjrOO8y4QYV\
OcX8DnNI5q3Ss+qTon1azdiJlTKYbtQUI8lwPwK9jXqUuJQiUhDfr5EpeJKBBLwf2vaeZhpkbjtIp\
mGKgdyFeZMt1yPw2W3cAd96Bjtrphp+lVGK17M9ePrFbZt8Gz+y0tLhi0eGHP/qdGTIxckbhytvpF\
A7q4v5Ym+QsMOo+qKp4Sqe8NCeidRyAS8o/WZW2nA8y8teohzEfQfx4gkuJwdxIvm/7RyEyz1pzcl\
Ck10hDIkTC7YH7oJlricjKZau5NssLXyYJVmhE7OBmZOVDfstr5iVKD7NoRscOiMK1yK301/iIzmN\
jTlHLtF25Yw77yOz2YG61tTMZQ9h6nRgFxFuWTPo5PU7Y3Qcg4zpWpo/2uoU/BKgvaqF65F9m8fFy\
hpqr972KSuduasEXHSGzYsr2yXVI6a4A73FSTuV7osA9vmqdirNTwd2EeFBvh42fp8OZQ+aKX5NQ5\
Q3GZqAaJE4/4zU4z9JkvK800qx/9oXFbpvGVH0TH3sHRFxdU2BpPzKNGw+DL1JS7tjhDU2p1Q7CR3\
Kh4f2W+B2IXG/mMrmZ/vFub1GL2EO+Mo5F3p4uNDaLr22Xfr2iq4/3y59kmLTovDn7/j2+MKNg3Tj\
QxCi+wjuu/R2+VlgzwUDbpCSwebRQuAGmJ35mx1zkk1Cj1wwtr3heZggwr3I9pU8wXMuhibhX0mMk\
Xgd0eudyXgS59FHgnSGWtXnCpNtrkUMPjydSQJeNp1xHOiy6Hy4s9E/ErLqVQE9D/ft5MyrPUCp55\
w3HuujD2/KqKKflEXOHWiGpkfoxSRt4g10wMlREZ/ht6CbZX4lKkItG4SZFLxB45vBz/XqPuE0BXj\
FKlUcPFc3TIG/Yjyk4D9eQvGn8F1T5+WYw/w8BXPtcVNfSkkBnk3ZuQbQ5OgVq5110NOl3UnQp3Ty\
5FkkLOOzqjt05r9aYsPlbhT4Z3b35K6Hv4AlmUHNGLjyD0NIxk9rwPaZmHsyD1LGvuSRYOjEx5yr+\
0uu7jXqy8FcMf/UZS6/KGZHr71EIzvxoAafedRECt7H42Tir5h0U/C/coKeQnozIMx+cvWk6encfg\
FwQ4x7gk5dm6dvc6N4cRu+RnS3Yg6+/UF4REUYTO1MJZhcgFgOHzYhR+CzD+iwdhueRWQmN9CWQ/g\
Ce53QTE71BNzDw1UYzvE8veP8yTSB0hw9BtKW/jhw+5Dd8OopObKgQj05soZISJIV6yELz4QNyByy\
/UTl+TxuS5bnhPGAhpyDj8P6o8zkIvOFPpHcyzKMPY15zi48d9DGF55HpMeHTfabP3hCX8jVePuuk\
rmtNgMfV4CMpdgVe7k8FZMatm2aMLks6E2ZHN4QFov7JDOhVe5VfeQbMkz2gLF1fSzAeYE4tt6KpX\
h4oFjPzfv8Zbu3/uaKlRpnarvP+T+OLxx/2OnZeDTdLlzPdm4a2jbQpwlKKjO+NrxcBaSW3KyNQ1H\
GCB6wcdECXnjuCpQb3kTWzIg3SHthAakv6zfVTjTTtdSUK9q5Dfm5Zk/xbpQYdSI3PdDIM/VQGLW6\
UDNpNayK8EP9KwPqyIKNWKuDwmIC1Cpazbl96UI8aSpM7E4StUjRyyaMC+tBqV+DSnShJrudQio+a\
iu0VIXuhzrITdMFRirl5vGsFMT1nLawetOcVlCwxZM+tpVkLGzFRqgsbJ6kWB22VAWiDjvRkLfPNW\
mfhRnkmPoydz/UQZlI8Iy+CzXZLo5i2dit182elX/26BMaM6v3mrD5ZzNdmRlxjOQfHrAR1ysg+0I\
lBezR8bpiIpECPMzrAkNcCvCKuQUjeIo1NcNnBp2defzv+XoYuWGHMxzc+Ht2bdzuHy33xI0s/4KZ\
qFUW4cjoxpwTyXE5Nxp8VlvlWklp80d9crFnSQ74IsOgND5HQwNm1ArxNt9pkFPIhSewguS4oqMgw\
PgaoE/1Jhza5ZqyDPRfEHKZis/h8FF0ZqGqf1xeXpXiik2p479Kn9sflrJMIbdkxH0iVx5vBsXDA8\
U6bPTaYaNfXTHPt3/7z3cff/r+048ffzj91fdvW0i+vrwuq5Qezyr94sqPmqz02N5zC6rTOzaBCHv\
dA8ZuBWo0ttM7Nr+nyUYbLWZR4373knG/fhDB7jD/JgGevuhf78yXJuQjum3mpK7P0qwdmm/YKM8l\
4pE6mygzFkwpFZpz0SSlVq9zB8lcS+nompUDcduvc0FNodUwB0KFGoGlWXyF2tevEmwVcBInSBqAx\
PV2F3lMxkqZ7m6/lFkI3X1QUs6IhXLlHpSUw9OOjieHysIOzzigsEVrRZ6+nnX+O55OB/nWBixgg7\
GjptlJpmkqc8KWUj912EGaja4ziD02IjgSZMOy6l2ZyCvRYxd5ooALZSm9A9YxLCrNo34UsLlu2yX\
JRFjVO2USoq7eKu3rvohgXVyXHTEGpzisqIO12qeYoSIerNwLEucxfXtAIyYu5WwpiJOlgikTE8Uh\
JI+ZsFDWS0c6yhoW2HqZCBR2ZSJX4iI1cSkXS0Gcpud6U0QTO1N24jf+aHdDuKp/CDqqdOu0Hew8n\
+o9i3p1s/irGzeLv72lX03nGDS/bfcb/uXxhcf7yC80vkE7zxpvUEzEZzZnhJE+jZExgkdQJk/LGK\
HHQZkkLeMgnfNi3PwIjkS+s1kXvBgn8p1ejCl8RZA/dj5oggJ1ZCrgh3pl74xeBC4nLYMa4UAic7B\
m1N3rXwi/KpWKuaHeHb6XRq+5uvbf/PHNXr2P/aYe8Pxazgae0YXztz9mzAIpUAclJs6oKTRQyjf5\
oU6Ubjujbr4bJWVa4vl43Z8ZasnwfIT1QfV6XTqDFO8Owske4qGDzGFdA3uNQON2wDfXUj3w2R2YA\
765VquOr+8XERgaFcVgGyZxq5a1MzLzVSJ3eCCXelfvNzv9OH/S86c2PWlBzy7ePzu+8LiL98WVbw\
w0Y4OCOygjT0YczmNfIZSvH1USqcGXVXhYJ9LMI7JG+JKQR2TSf6XNIONEYOXBFChBuSA3FKkVDqs\
EGc3H8Nv7mvfWjMfBfIKHRx1QyLJ52ITHgUeQe+U2Gljryxofmj+4sXnNkNSnwRIeI4BYuBKV5djA\
zKkvPje21xmOKu7IQ4FY+lXGw1taAd1twg60SjxUuCmlun+NXsLscwLWcq4u9LAx0MPDpaaev7ybI\
VC717Ne4tMMp5HNs+HPPz6+IDz8QTRvDq96/bJKJ8ENhV6j9qadbmxOsI2AJsLYksTmxzexPEXJcS\
xB2uKMReX2lT4s1jrZxYiascC0xY6FLBTDvG23ogTbT0fAcHzGFpEnsDpITzoUZxqEm9SzhlMzFoI\
czI8OTxSx5xx+dBjbPvZA+/yPtqveDu1KtKUbrjKHQF+41KH0iuk6TcfCrtKx3J/uev6k3cb4qVv9\
JBDjObmn39h2VRsdO7/xd8cXbhz6ynJCh+Ezm++VDs9uLo/mAMFGgNFLJZ1gB4Mxfyb6RPBx2Pxam\
Ai2lH8lKL2cFJxHGSmYv9kx//4X3BFipey7gmUS+NL4VvDl2b371DOYp9RzKPMLB1OHQ+7iXvNHu5\
/KyZ+sk4N//NbSePBzbCeBT6nxnuDLx/uAnxZcS+NbwfcfI9Q2xwm8W6JGPc9GPb/dSf38SdcPB2q\
zwq4M5jR3clok16tpZHf70KUe4137MCyHu1ieHJjiyiOWyLiiBNlPA+quXFdPUfrSLBciKXVE1sdi\
FaXtZrvT7z2TM2WpLZ/dlYBuUq+Vnl39Ysp7EpZLyvu+Ut4rfCrlrZS3Ut5KeTkTvJSZTKW8lfJiU\
972bPYbc67c06xdKuV9caH/scvbX3X8y1evpm7mI7zKXJNkm9JzMod58iTMYS7dXmStin6uunOtqa\
23iNVVMS7NHxYOrfwX1/9KcYK2gyrPSQF+mWTHcy2u+L+8HScZbNdFX3mm+06oWecHJmUIP2bH/nL\
jsx7rHIsPm2wg5EKFD5sr0OPbj3+IQn1mcthIvTg5UWu9cwTZPGeX12Rd8OW1WzA+nxJag2KX9/Pw\
VARlHgtAbFkAvaWXww2KFmwv6N/1mWzVHM0AK3emVj5R6zUdy3x4wFc7dF07dKcw8iTHnl3H2qGLT\
hI4mYfPlpdizrXIRY4+fKKsir52uFLwD58tL86/UpwUq1z58xxS8Fw7XAr8K+OpHbr10FeeE7RDl7\
clXms4rOTyjhJw5HwCuQZAgbNkYyMOgesTHWXhFiGyDwHR5LB1aaTPI9C5zORqdzMUX95kz3l3M9K\
5Q28DC/d+ohH3hSzvAW9Fjn525fyolU/UcF946n3ty1288dq+3Ltuy+xS9v/p+L9nHKQ8N5tElONt\
rp8MxdyI1eaIsChgEuzzn6b+48UZp83k+Y2la8jHiAUWbamwDCQMwIZ7D51fGc4LDrcll2OUEZ4XP\
cy+wPILg7aEu5hnWJqNaK5k02AJ97y9Ny2zKE0eOsHJjM8c1r6GPEqHIJT40alnIFw1qeBUz2ePsX\
FcoH2OQ/PEQ3fHxXCp8gLtuvleVaTGxv/h4WJf6AlvPrgeL2joe389Q4kax77Ge81Pb/R4HM9Xx//\
92IwfTbHmjoPiy2dGHpF1M1c2FT+mENUPdIksqibOTflmLPzeJKSu53cqXVgGRqDh6x6GnQyvDN5F\
TKhLVRBna3q7aLHxboa+27eiasnmni7zoKglG3zM1U5c56KekbjWYsBVLLUYMMeIUi4GuPiWhVeyw\
rsennSaM4KUcYltX4LE07hgybNkU4sSrwhTX/LtmmBPw7ZGIr+Z5Ukn567CGusnC+0TDY0hmK4Ttm\
TT2IVetO/92yv6c/1hDG1nHXat4Jx+jFNXXLH/iZ05IvIC51UGldYnVlHGi6iU2lJ30N0LwFIzN5e\
URCr0oIt30bZMgntyE3Srgg8TosGi52ixRDrvcEqsI22F7umNL9xNsA1rLZ9dRfT1N14ror/q0eKu\
vbF9hczV9o6vqC54NH8Pv5NtS3y4Gv/6PCJ1u9mpdJfFCPwwkfphCd4IYq0EKYIOXyVIsZtKkM6Kb\
huisdB08jtGgTVoHh40K0iyClLdgtQ21X38RuxUF6lA+/MR5N1OnZeznoclGuujQgjNOK3tAu+p8u\
+fW23Gm8EnXKD1d/irqJ8ECS6Qa1J5k03wVWL7K7OustJmTNr89ooT2KXNx786i/Kfv9omnn+3e2N\
bTq0yivHZ27eXFZzMwzuRUOZvdsxP5tADPry5D7yDTV/nhW/EpUYfrvWq6Cd5nZQhFvpobWLw4XE2\
CXjZOAvl7+LssYN6qEdu/mj7jixbWs+mmkD0lO5+GdV/71hdFf+Xd1VmM9+bRficzk7cMKfbO+3oG\
+s6hiAR+I7/fr6sUXzhI5ZYfAN2i41V9ORGFS98eAnDZ3pwuYPbE9U+MD7HUpSeYpf3Y9oEAqaLLA\
DRvgqWFKPj77IB5PrCQtUcLewcspec4bf2SO69EXM/8PM9Eqf169Nj9GpFWvBS13ikqOkAwAQHHda\
jUy8vthbDqVNj9AWGdy1xF8jVn+goRBL6nYiL7dPfScV5ZfnYLP/atrjhJ7y+/An/+dWrm6vkge1k\
RJgFNy6mzjQvpvENvwgnjbnkwHkGcMIc2OYpQZCk7B5NUEPeBl32CjcMHiVWkceVJS4FIxlodJt6H\
7JGEhTGhZfXOYykMt1X1hbyhTQSHl1GkmD1SCPh2dkrSUPKqxDkWCwmwqPOqwiFP6bL7LbJh/alhK\
IS4UsocfNojP9fRTaKsVlFNmStlfCIH52G6fXnZVuPBPLQi/PC8kiZdwnLIzzl0jzehMBMSiyU1hL\
cF+6C1vzRE7brlKNJycObHUUDV1Ysc90Wm8uXFUvuui5WLP2bp1ytqXVERDHsCg/+0MO5ONrEJRRC\
oWAdJLTBHisb5bSsxEKZliUWC9cuxTL5mItswu2mZBMWrUtEPIkAYrBDkogbz/8gE8VcbOABkZQoe\
DSYokFtkgjXkt4KqQOLWBCOK+tixQ2xBCfFJRY/schus9JJR8WXoXPXqPrkhlgQOadwlCaTTvADLA\
STCvs056Y8jv9+/nZGaUjlElOlUQU9iSBEzYIul1vcOmTLE7Q8KogbBdHxcJxwQaSM3yZB5C8IlaS\
hZxay8TuzdWQ8y2CeUBS1WkU2dWMdUeN3nsnwJ79cjcXMFXtuoehV7A0yFpQHl5GwpbBlK5QRWVYs\
KUNKzD1C81xYyrgSLRQyI8mcDGvJw6dwXEAs4SE+sVj694UWaldRiajup0shm4XailQiomiOBSXio\
XNJ5h3IFaf24vKgG6yRiUVq9UFHLDRlDFgiFIkDWiJSbn8JifAHd6kMWNdrNUhZUiL9fRcwQopQTC\
adOiaHSjqHB+l8++mvf/iT5T3vN/mz4Y2b4VLvGxu/8cveb/yy8xs/f9nure92Wn/+pLd/+893H3/\
6/tOPH8/Wv3Erhp/3+vLn/afjC8cf/e0Pf/nzhZ2d/vDDB63mJrDxDJxsdhze2iOdcD9Y0ll7dhMt\
pN/shHRygZJeDnq7XQoRhbu6EpGKvytJ0fs7zZBkOsMyi78rEaksFySWVIICVjMaOUkn3MuVdAQcX\
GIhfbkT0mzb2Tu/JokbGKCFYux/nt54vtQumh5XzqPp7VD3w83oTRkmPX3vj5RJWfE74e1k2RJG82\
fKiuqFvsX1kS+LYAy+qQQTpt0EvcR4+VC2/EjcWswphSLSCfdtK0mnDjyKFhJM3UtIU7KEcPmoThx\
5srhqxTaPbV3tp+TTLR/KPI6tXoEJyfh4jyyjdU1Lwj+tMHOn2DALWiXQa/qojkMQlZfoEgspS6zX\
DCM+IlqofheXFIkxafo70wk9yda7E0sqQXKn6erg0ql4FCKk6Eezt9Wgh64PntRJfqEGnUcYOwgow\
uhzdhGi0yHsmAtlAN3VDWRacowb7WEZZ492Yx3XKXDzBjoCuHljXCjcRcLbLMbz8oikMY5KmWNrg4\
i6mFKZ0bEpMejFs7buSWx1KRgZL5vDuTCuVK4RdfUqklDOmmB0U67w9ywRN55ve7rKgcMFstO036h\
9QdPrFnhZX+Crp0xQoaVyJ9TxzYy5WM2F4Gv7Z3KJ6oUwN28fGiEYg8MvwcSWh5hyaCX5GJS85NMt\
nyyLtSWkuiMthZAqgZu6rikgncxZnLJ0OlKFlDcN+Eehyue6hTSeb4encqmNyKUeqixuknxqacI8m\
zOspcxinHnOwcIYm0ohhKfEuJYmGlHX0kQSymj/GZE/VPjDa/Lx3+/Kqh4u/PIbxx8u/PVOd8+f9P\
zhwo/f2HPjemOt0PP44t8eXzj+yNPjix02GbCxZewOv233KscTI+Ydg/aFumq0PeHiwb2cPn1gEQ2\
WeFojlF24LwUS5XU8CgrhhWQwBa5Sbx6MJUIFJZE+c/FcDp9qMJEwTEvwpRwdPBwyKzQKa2a1uezN\
b6ri9NXs4vS3V3RqV5we/+qJKrI4fX9RY3apOyKZNqemA0mZIcXpdACIX++RrJuI7KNl9OiRRFHeD\
2NJqS3jWIK05bX9M/s7YTBH2/DrwYrCQkRPR1xMR09RZLFg0/zxsDxX4Wmw6DlaLJH34IxWkcjhgY\
j5Ltim2nET5c5vtFTSVUTfL6K/6tHirvHtvSls9D0u8RXVBY/m7+F3sm2Jz6h+8LtYXx6Rut3sVLq\
bKAj8MJH6Yfm1ugVTtCXIyaJbBg7aopfOjmPhD0HelSA2YPRf4LNFMeUdMNN6IFeXHbXmc3i4yipI\
ZQrS/cpx5+aEfW5rvcRH03lB0j3qt5nzbIryaaWywaSkMiFGHkGx/hqPhOnbEvrhPEFWURPnMVgzF\
n5v0tXLFy2VscUPeugTdH/AY/o7UBZw7WpCL1VBnFVsmIqNF1dIX7/ivL/RrRQ5nQLFt9c60162nA\
YuEOb2prZEuLZ+brIZvEqHJh42hJnuRFkoWqfNuxzXzsKvstIRnXSkuzPanmm81DzfNjGWSkeGyk2\
FdIRtCRmTjoxcJVOgtt8dq5x5VfPAadIffoGVjoymI6cbbMnSkUcj9Zjl7we1tTqic6mmQ6PW2JJJ\
u9DFee8sKpitkJOMXyVvWeQsS4KrxJbvQXXfpAuErQBMvcBKoO8m0G+vyP95P+9JIj156j9/tU1B9\
+dOtaXlCMsCB1B7YgusTDiZh69W6TNHb+Rpon+zQ0/yCEkSPwM99p8YfLizSQIefV/o0vyxBW5i/u\
PBNhw9MNiSo5/r7tn4NH+0fdjpovWF/hp6ykyHLQ+H8fcMuKX/1/jvXY9g+xeIvXlsR5SoIERiJde\
xUUzkbCN1DkfOMZGlB9jv87jWCgTVkGTKHRE0ppALnynHkhvNVvJGDjA+JhuLe5T7HCVcNvGrmmMS\
QGzVIeoBjewOD+xqj8S6R4KJV9are315df/0+MKMG7Pm+sv4kScZirmuJjsK9DxwgMjceEtDhOuGQ\
JLtBtmnkjhjaVZ4/mDTNT/Tc7RoIqJupQH1DCzB9uPTDu+mE3xiok832o9OSt9b50lKYPFZ3vOjg2\
2+kdHh8Qr2RJWYTviWDn50oHweSZ0Et9YBM+MVC9PFVv8f9ZDGoINYBo6SPT3ZY8aIwBDPg04q8Ov\
tal8gNpvvd12AU2QxybPVBEzXmeNEnxcOL1omrk7XYNLrrOw3oUDTKG5l+ZXlk2759KTw39SWz8tG\
woOitnycainTiLK2fF54Fp3KOB5971Bt+ViwUIxU52pgmgF8+KSZDUu2nZbwSbMnHR6vYHeWxHTCJ\
83UdFJGKaJH2JAEKNnkt8+t++2xhMdt6g2x8MjkSSdnGzXJBAD8gCWhS00z7Kj+/4z+/7tbOt/Tqb\
e+8XD5xv98fOGxxb8/FSA8TTF8ZkMzCpz62Ocxd8V6/pw3e+UIrgQEm9NTpTFgFkE92hKEtC8B1iA\
s8pBSYhV5XIQNil7DXMPzKUXVhILwXHT9ATWh6M1e1YWSciCuLhSY/weOEFeRTXjClFg2qXspPtPY\
aqlkF4peZ6XkwRrnNZ+3RWAmJRbe1LhmJq/uT1ZvSiN4Z0Kwy4mUhkotX9LQ9yoE3XoWE+FRZxWh0\
GTA+Rv1LJ5Lr0yMFgrN3Nen5WgvGpo/etIJIIwtLi69VpdN5kCgK5uFRh5UIiJ76lx0r0pbNuGuLb\
FsyKaQBJ1EWXnwd8QE5cEVV0iEEvN0T9aAUkIh7FZydRbVZROeHZdseLPjdWTTMDLmWoRYR0QUCZr\
hM3mmoXZB35XGg8gY5TGXHXjGoycPHl2mSPVMYqkxMss2vo9EED5Ldobc57oQLrrEQikWuhUiHeno\
uTF02gqrT/rsBXHGqnBsJpNOc368Rz+ntpDKJyb4r+O/n7+dURpSacRUaaSOJUqCEDULujSOSijhA\
FU3zVJ6roz3DU+RR7iZpLtBdYpYKu81CsJ0wDGZIFKmvCZB1PiKSRp6ZkEXiso6hDvyLkLhj+QyjU\
VWofgUh6Ky4VFuAo+jK5uFGiBUItJbJl7HtckurK4jIop0DTZitie6sULR6xf3RcYF5FHlzLQte1p\
5hPuraHlw5WAkTitaKDRGwtVZjBYLl60sU0tqmYxgf3rSJHjC4jB/iC9RYEUhO/bCS0RqeqsjEa6o\
nn8U6SQWKbe/jlj4IzxX8pvbiTWIOoNYEHds9SGkCM9k0uHxOxThIFo6hwfpfPvpr3/40+33bH7zx\
u81vfF92xu/7P3GLzu/8fOX7d761U55z5/09m//+e7jT99/+vHj2YifvvHDB5yu2GW1Ud3zVXx9fO\
H4I7/94S9/Pr+vtTi6aW0h+dnNSz+J40T0y91VtsRqpks1nakkL9AXrvJB6jlEarzROcfFmiQ7crH\
mxHqgwdKPYh9rR68S20ZiuUrsbK0/uZp1lY6Lj7MuNnOAcb7OPtWdNMSrpH9O0n/8K7akf5MoTUv6\
2YPr1kMOXCBvXJ10gbwhdfgCRaJpZfbgiw2Lq/ku1rTxmz1VOn9ODoGassJv9EVqbHnLX2dl+TOy/\
HdX1OB5a/9Jkj05uPWNh8s3/qdX2+R9P0JrKzoQk2euIRrXM6d6pJN5xKksHcfiYm0h/WYnpJMLlP\
RywPtgk4go3NWViFT8XUmK3t9phiTTUkUWf1ciil7VLEllKGA1o5GTdMK9XElHwMElFtL+hkO2pyk\
bQMAk801T9/T0xvOl9iPlGpPykd1PtUpPt4Jyosmkovi8sx0qZYFs/kxheRlmW++ZpWNwUNml45LO\
051XoCMfP+vBCkl11OUppHBLSi0ktrYSSYIArbOFBROeGywiGNncIF4+NXUykGz+6EmzW+ryh03do\
4XEFoKWMSKmKrXk0y0fmiMUmZrEpuWeck/M6t/x0A/lJbrEQqo0LL+IFqoPxSVFYkya/s50M2qy9e\
7EkkqQ3Gm6Orh0Kh45CQn7hDfscS4woYyVn1PgYgeai8OFMRBvnAzCdXTaGRjv46Pq4m3MQxycQGc\
PdPZjj7GE80Y7FsJ5Q1484UXi3izQU3KLpCGPT5ljSwVYcUyVKMcGKHrGlb91ZsjdzbrK4BgZ583h\
GBgvksXNQ115XBLKWZO4BsrYW7VlI9/hAYvhXNXTVY4eKZAdadvD5TZIHe5+F64z3PWUiSzQwXar6\
6Q1p7lszdXga/tnslnCXQFNvrEGIR2D6y/pENwdgKmOlhMStqQ3CElztanrkdh171M++cCCuVU+ZT\
+VwPntbHILJnPuJiqYZdI2N/lUWo2UT90etY6QKrf283S1NGGezRnWUmYxzjvn4GGMzacQwlNiXEs\
TjahraSIJZbT/hOUPDG5j4fB3/Pe7sqqHC9944+cv27316yuGvnu48PGvnr6x5/7zxpTf9fHFvz2+\
cLy60+OLHXZE0LFlxDVth1pZHmoyi8deNVR5tD2J5cFRnD59dCUNloJaY5VJzB3JkWDY5kERXlwyo\
OCqAecRyR5O2WD0WYrnrvgKMBrrE+4V2qlHJXWohiqPto3qXaJlfeOiBetvd/pxq2B9pPq3gnVf43\
1x5f0hyYr5M7+wf2ZXJkFGxJCnoIn0+6DEijLimhNriwuWhkswY3lt/8yu1HkUy9xLAGtLY0UB87Z\
6ivJ+hEhKHeF0tLBlo8aREI+iGIg0UPYmklJHxk0npaJQ3Dr8OHBpqx03eXnvGz9XjpZKepEi+qud\
ldwqot8+fGP3qeMGHesLo9b43DMTLj1pbLZo64nF8zQp0/ku/rG9hNLBDl91/tjHTt/hyhv1NNOhF\
T5QzljxMM56msbwPZmKYSRSDiJiIvDluJ8g6RVcloCQggfd7hi9hPD66psRHQr/9e//+NbRHhD9uP\
440/EViF4ID+3moAhReMafPVdJ+ne+GA9Z7JgzR7fm+pd+sJEKfQktGeeMSrb9jdWuu3+TxgYPXw7\
bkdMw/Ow189b3f3y306KLC2r48vj0z+G3w3JARu7WhGH0t0dmg1w607V85IDf+RJ+lcsLxy8hPC8c\
CWaou24qU82RqQKV1nqJ4bsHv3v16uZ9xpBdYMRnNpcBVs/MyCMol/2ClQdCP6xhj5GHVZYOPJrTj\
Uhbn8zjMINHpK078KCwl7k6N+NGDQosc9VkBpaE3mTGEn5CpxKCBWFEsPLZ3kgd9S2R4ROIZd9VIA\
oY/ebw7I52svnFxMvjvhe/UQtRl6qgrY53xxBcZfXjHt/6j3YCP39SLfAzN5Pb9fKb3nNDFBX6XbN\
CT1iUoNP2uing5e8ZSCpaLqB1EnDYqaPJd1U8qxvS9keWjmlfd1gqtZVWWx6PODSLfWnqvi0FSm2h\
anuS5dDh4KueM/DuuWLSpkOGHovpPMyF2klp+57X74RI10RyOQMw/CpXaQjmleUzDwzzOX1O1UrOd\
IFcZzvNrOzWSy33j8C8VRGNnb/wT14N51gI+zcPZwcW760+hSGCk/AQPXQRBuVKt3n2b9fjwZVJIE\
B3dEK5ksh1oDQkK2DzsUpwFIrhAvSg6CUmsCyZa6mKhIdoYtIHxWqNWCVBOJG+cGPl8Xd7JXksDvl\
GSaYWa/NH2+cIXl3o8KWnzu1bpjUR01UKjBXULjVId4e7mRK6O6elKaG71dc8/t/rI3PzzztcXtc/\
O75w62by5vzWqs8U6VBnnya4fcDZvPoF0JLAHpPJ2JIIqia4+zQpSyzR5hUWyt89h9JWd8YHjD5Ts\
m9GTUI01/tylft+WrQ6oshND6yhTUB0eTk3v3VbkyOCMJrUPpSR3ipx80oOI/QZIaF9R/NH9x4byK\
ZC/QC3d9vkvcbje313s4N6bk8X6iBMbMZNJMxArc0/4theZfI2sbNAa7oBVNuabiSebtiexUh4Q+C\
cO/tOl1837QleKu6mPaarfEGgjsEnVJpC4WeWUIdO2rNmNjB24GQCMZNCJYbzdNbQvPymsuCx/qPx\
tIj0jmi9TPjtFdWdvefT/sbPP+7vX23z1P1YRLfZ3+GtJqj21lu+eW7HujiBs5MVcQK18066ewfn4\
/slcUIneyac+6AdmFCT7DYYCugrA/jZ3PRWUZt7LAqqBkPWN+IKLATBy1lW+YYj09v8DUfWrGWwGM\
CBbK5G6CDjCpsdfSTMEpwXPmxmlR5fUAYCiw0cGQj2TqA+bqayrV3jpEohAnx6SUlftTC8n0GIzLE\
TMoecQ3BdB59uOy6m9/7EMVWrOKbzLp+5DESRWRtC3KWGGj7EDejYsoAKH1kspseXKobEjBsFMuqW\
1A50OxyMXHjLPJZcv/9zs9x+CzQ+hGhQj8RAdKgF6GiFPvUnCBOmnb3h0Jido/GhwpM4hg/gYbmFU\
R/HTTovwnq+9eatL67hnm5Ie5I08naxw+V1fTq+8LiGO5D3za3uQ7dgYMMePbzBU9E2vKO9h7mjNZ\
Vpli/jRCZNyxihx0F2Tcs4ke+kZZwo5qGXs0RdBkz1iFEnioDofkY5aTfUNLMSQd9h74pwTUcXQg3\
qFAfD7mpuNn+0/bQj9paoIb5Dl8iA6P26+gPT2+i9M37+KX0O9FFpEuOsWMejwH+u4rMtK/nxf/xW\
Nf7QwxT4+WcOvI6Pymxinqi/2Kcb9s03rq1olbHPDNQqrVyetNQPNb+x06DOkiZqhslp/CtN4XU1Z\
GOHfqFsn2sj2jFfgRt20Bpx7u8TPuwNMH3BFt1J6nd1w+Qc9QMYY+YAnHcHkWmdoSiy+qqwFX1/Y9\
Z8QiVHGB4IJi3WOL9zhw3D2EoxJzkayyUA6HUjb9+lAoMwnxoi/B9BUwCshtndIEv8LXzUWTQBRQc\
nKBtFnNUwaSjBqeGq3ecJe/HrtZ59oOXsOzveIgA7vg8dhVwABvm6gdjTH0PcVa/vKtknH3TBQqhd\
Tx8zYlPGBIaLkMxkgLSGuzw7mN6Ftpg57wdlaqwYAWJr2oZLJIlEN6Ed/5X3BB/esnYet/DKNvYRT\
qL5XVhJO4VckK0OJMUj5cQ8W4Ul/syV7Ax8XCtosRRrEzICoNnxibYE0E/PCU9hY8lVKyVK8ebmKk\
yNFAKTLXKs9RMBQIFnlgBzlXiK2QMvrsqlme+HdeKzWbHwM8OwTYOWqsuxGe+VwGQmV1Mgf8Wjyf8\
IANatLkoU0bmaKsVVp7oTDkIzQEs20p0Abdl57vXTnrUK3tCx7iyAQWY7EID6A4m76g0UHBjbnQqQ\
tttMPJSkjxmxeWMCw0VIZjJAWsPNzQ5RVsCwDZcV28kHGbRwD2qCJlrFYl0nC7nmnBhmqFYxow11b\
mRgr/+d1S1fE2AmwCW7KH7xFeHrBnons6KEXlKCzay1oNFYKQu7fG1Ov8QkNzuuQoJpUYhC+Q5dl8\
jcJKZMTUSaxJTVmCA77qIM4REmNDp1ijIBgLRRAyEUMuXDho4FAIZXo9EADw8Av/301z/8yfKe9xv\
Khjdudtp639j2jZ+/bPfW3+zUxPwTjn93+h1tv/xwecn/5fjC8XO+/eEvf77U2QYPpzJfI6kJnrkH\
CtRzsZB0hp+h/pVhjJdSq5+dhEWBOqVWu6AOHjt4jG0NdXQ5ELeWhQtqCq3GztVZUAeP4Ap1xp0HW\
eIESYMf8eaUSsVzh+cjz1I/BOrKR9xQU2h1eJDk1OqU+Qgn6vB8BHoAIyPx8HzEkzgiAwwOaOCun3\
Wcw5n6SXX9ulEn1GrHTZfMyi18St8F8WZ9DMq5eeY19kH8mz3q40j49E8fPhRxDPEL5X4jgkUvLfF\
U7iJ+VblVYqVeIkjtuZMSH01L+G2eBvUk5S7ibsotla0B+1NU7oRHERmJI7ITvd6JJ3GKbZ7w3sly\
xA2fGbzUeSn7m6i3x+CKrpjw1JVUqIO12qcHS0U8WLnJif/MoOMELSVi4lLOlpE4IgOv7OSV8sIJj\
8FQodbLTjqqHCrietkJlHgdpXAlVt55FMrxv+fPmfJcI8RVArPeqQDrsPHbuRoUH5MSxjxQcJ4SSm\
WZVmnf5VZn373sWHsANrdiwtUkynLpTkwlkYcB2lDCl9diX8hXbpQnwSffxWvdPXv+/c4hcuV6HkN\
xFnLWH6Oic9YHQblYa1JyNCfLItzmTdSDhkpzBrlH20oDGtkOCQG0oE69NjSY/3l959fPuJ+WgJ3i\
5uFUdlw1Q0eW2odvrOhyLh0KoF8FIVL2O5twboB6Wd7B/pk3pRhXhEntY7BAm6tpjqMwAnaKOxJT2\
TmECGy13vzB9uVAliyvABL2oPpixnCHfbuqUrOJKHJrzSZmkpvrlYpchnYAz/OLCuCa/RSeR5DlBk\
hT5bK3BiZBW6ufQqlpXcYkyy68nyLMLjLBG7DYsbVYP70rdv1pXd8lwrISHnbhpWc0O+X+cQqAkf1\
jCoCHB4Cpn8r79paaGH7H694LOFxewL87vnC8rNPDeWliTmhrEb0FRnPfCwkR6DPDsCqtB9vzgSgq\
UxhZ9WZbCCviGW5L8egKGrJForaV4HTdTplrjOlRhWNciIteB8HmbPESwEY4EeGzdkZPzQpy20U8a\
bK2jl+RisL2hmElJ3NqeD/iiEZguJOiJi5VlzASb6aT0qsAo+XQHT0pHQor7JS+BApb9Ghm4bM0q3\
2SBrZeMb9QXsJVzNczrRL1rVyI63lydeJ67pyaeHXDCXWcru2RAnx4jZgEPEW71mBFiKWivthsP/y\
CbJUwKB43aIM35aAsHKHLxJQRuhyU6RBT5vehGSgH6XIfEWATxg5bdMWbrm7vJt6cWgdleH3E7Ymv\
to43E4fpOCPxYB1nGzH6gQ9+JDhbcU0MXjHmMYKnSGDmWhFJYi57OyA2Ung+tVrldkBh4nrFJ11Yc\
IEdpNnCsEeXUaru5PIlzbAzl5yKi219UZICNpcv8ckhUoBXTN4owNOcXXBTUqM5UFf1feOPzkdanb\
+dxjG3kQs7Om3bhOxi57gtI4Cwv4S+qWW5ojn8CfU+7XdmfTz++/nbpxg04ioPd6/yMCKZeIALR5M\
nyXUuVpT1bhF6RZOsRqyiikCI/VF71rnEZdJbjocHjqmPJ353xeCORxZ/9/Gn7z/9+PEs66dv/PDB\
/CsfK73BM4+/Or4w4+himOIRVAG4qtHcqyh2N9hhm5qknnROibhwgj693RNpZMDR/AsPqz1/zoUG/\
lLNnh6K8moInQSENyn6evowoUxQva0DEQ3AYYOWOSVhfACmALhGLfj1FRObUws+usDex9iMPv/GJO\
XfHv+3U6UJc9boY5EshTvZfioTQFPG7/JwMVjIw5ZMRg2kORuRiZ1R+WhmaeC+ndXLoPPTuRdoVmJ\
sykYArVnTYF1OFmhztWIRaDD/Yx2yYbawWBQuN7sqvYN7F+GBMBrg4QFg6t7Fu52aXOldHP8qtHfx\
u+MLM7oLeeuTvu5CwzQnO0B8gbc4O7YnFXFN1yz9WI+AXgBZx2EEy7psD2ISBEjTthHZ5ZnELrKUo\
WDHVUwrdae5spZ4daYil7TlytW5WYkctsZYoOu6fNtaNMOjaLiKZngU7A4P7FI3q99e0ZDni3ZPMu\
u5bcr6xsPlG//v4wsz+tSGarZB51Qy+LYWAY2fNX8mQmSMeBHaG5TRHgCfyXU/Q+Hl8L0wQwYm2mR\
KXJRJPDHMrDkpBzlkRcqM550HuY2BavQm6sNE1Ik8NDtqlXIP2wJm0WqK0i8BaoNWN4cwKQdi393T\
62XwJNJ2yqIKzeOmXRQ6WyuCk3KilKPPbdinL3rOObja9Ka8Zr+ZUJeL8qsricburpnoi7C3aoBxC\
4j+zQ79Kcfr4c+f6nWtiq4JPrzA8wT/Syf4zB5nPcXv4J/jabU96GGO+XD3Ig6FPr55vy76SnHamF\
/eQ8PCPHN2w8d8mcRmBvrKKTvRT8opK7GJ5V/ZTSd/vWbwgB/rh+b3TNBChtSyjssDugwlZVuDnE/\
mY73O3qRqjtFyLYA5xmQOfLIpTTQ+LhuOpViHqF1JqE1PfpfQP3qKU4JwbKqhqoYePblI/SNInwfi\
b2Zy2MwlJ7lFgoYJ4LzQGxk5oB1xIop9PQQgxQmnvbgmMFiAMc/jdAXYl8DY07RYgF52jKUYrYb57\
9HtkPZdbo7nmSJmHmuQ47k50BroXMjNvcp4nfMjNzdQkAyiWMglm+2KRwgCcjTtKXBCYpUwATSeQw\
2EoDVrGiyYskCbqxWLQMMWRGEtVRaFy82OKwuhAUiVxmELpD58piY0S9WaG2AtO1Ir36HrOoHub8q\
ilKP7G6gDgANHFoDYQkoAoKj763MLk6Y7PpnzgOdDCGUyO27PtwDA8BaSOkBE7z2ynLkXsTYPeyer\
edfhFjTrkeeG0LcVuCGmsrDsZHhCxs0tMtUm4pavF8rq5uTw1d3ebW28KeTC3ZIsuaAg0VfRDTeca\
JHBiuCMyET664PkOq6yY8/c7ociAXI36Qz4Im6En4HPMf2ip0jr/xD5if3WFiy58FXWWHLKzXUCfH\
U3cpj+cRVRgmoY3xPoc6wTpmNTyBkMLDM5ru6xyGKATslGDzDHCQwxd25PVkOEFdvjo6oaZo8iLPW\
HaBRBJ34GxYNVbtrk8i6ULVDzEgDMkbkAT+7RqnnN7jRwUYpuCX4RaAhN417JI9W09NAQSwORvcGX\
h2ak0GA5iBC0nPt3dK5NkB337iwiQNjzaReA4e5JHWBQzOjrKEzZTmEmx73XyEnOJ2xQAcS2iQUA0\
jaKiVdD6Q4qE2SnnO/1eYRJ08UM+R4FQJr2ANNw0Un58k5n8cqHDbu52eWd0PIUuYgWPMwZ3E9Ynr\
aJviGLt0rkqqUcwg6b4Amw4/J1TB3RO3sUvC5vQYBLtvdmAlyyvecXP7AtqoibbiexC2/vCbOLbK6\
E3fjop3e52XGf17AAwMgOSwqASw42slQdFABFY29Yf1Sn4BAASFtw5Ga35GBjy+7wwO7bT3/9w58s\
73m/sW7DGze/qPeNbd/4+ct2b317RUOOr3338afvP/348dx52ORBhp/3uve6Dpdv/A/HF47f/e0Pf\
/kzzwPpSBzzXQGc/4Sm8DN/JuzWGCsyrnoPob4dvpiDG8JEsTGMg1uzvsHslIjbXN1YhxvMF8UOgY\
nULjM+mhzOoxA+3BXJJtuNT+UykxONsH3Fw/DMTT7ChnOjbViZDEqUXPh8PJYcd1YHM1jDkM0lRER\
G2AT4sG4PIRcqfHkn5OjMOFLxwoYcAvGWntzeZE9v/PChIu4J4J21ltebPxpHmDfquiGEXanhg8OW\
q2YhpOm+UZB8syN5ymLGcCKu2VrN9W47y+JE+7OocO1zi28DvfjQdb9Xf3yv23nziSZs87itNZl05\
ZZvtPaErwZEV7uyeR3dQMjuD70Sz0LE2OpEclwhQmTaoRIpIhNtF3+HNV6EXKbiE+2apicH07mwfr\
NKwKDHV80UmC4WxyscTY8V+mLHkQ2gNZgY7+s5veP8e0p/Ru1w/Ow9JjWymspLNGhOhSMZ8N6Ets3\
aaI6DWwQaQtPCy1lFTdOAxnXeW7yN3m+GzyQ39ypJilhZnQufULiQW2vS7BccmqcvMBdnjWQE0BLd\
bU2sabyD+UnQ1tpmIK4S5mpvx+xB0TznVh6E0ILq0fSalhQaY20Ac2zDDUx2cjCdm0qOLCTwbmZpZ\
2wE0FLcDBI2bv/i8sLSH574mytG5npA4n88vjDjgET+giO+Q0YWh4KSUBhermPOVXuLN134xndQLr\
wj1JkANZlPxk4DgDkPGnaQNxWGLeqvscQ7dsKo3HYRp9fxcK9CTTylH4cSJ8tQUqbcRI9nFwwFLpR\
VdBk7+y5dzkA5ZWoNLGbQKl2wJ922ojIKBTuReztI+5tyyVy11IKrnbKoQtO5ED/iUopIQVzPk8ie\
EKi4vSEMm9F7I0wGllRaUY9nfvxYEOElBLWKVoenf89Q/8qg1VIJjp9W8+82pkEd5EBkU2yX6MgTy\
SiIkxU1MPW25tnCsMluVxWGrZL5GT6zofHetQuvRxkxCeszEzvli7iogoUuLpZe98KGHvVGNugN12\
wo7FFfgiA+Nzj6ZCKZ1VsYtuj6ZB7iwQ6FbbmUWNVTenLWRCWlX6FOVMJzZugKGaeWI2ofmJbbB+S\
csOf6WpK5rWfEbJ5TKjpcCvBkLgWWpdjb08R5YUq/4km8ZoxB4IMXT9hGYMQ+ht+rk4zYZNdQeKpZ\
KtTBHRVwvPFDzW/saVDzDyHSoOb3q2lQ84dFrp0IWT/Sp4iMxBHlTRGn1/G5qQ7XFJOTeHifl9qrh\
A/soaf6EYNXTC8YwQffLH/Ti9y+yuYPtjcJb/zR+ZDu8+f045PXMYPk75+u/3RhnbcktGlLn/0TGO\
mdY/W3CCVUESGiCRyP/z5wkHsp4mSAa2rgfEteUxFzcYQOK29y3G6/OPjEvhyRYt5rQnh4QJj6mTd\
vryjK8bXvPv70/acfP/5w+qtN2u7zPJzPP+5/P75w/O7R5+HMDSMkZRS01lGZS7blCkTcyNp4Gbl1\
pKi9d8/MwUfj4TyaOvZkKpwcz0R5SgdnGJnUEH4iMu7OK8a9LYMP4eOmNq5Fo0OfSOzjkHBXB9M5b\
GcLPCwJTYQHTo3rT1pm9fYRihdP7p4rnEsuSOewoQc3klu1Yl3nDFLUBPjNc3Knf+p+yDrCNd3z2E\
43o74QaX3O+Evk8o7vHZhcrhglnpAxbigaZBEUKOZxm3uN7K10bn3jTUxc9a24wfVNZATBqnZy+Gh\
yOK7UWimVkyMneu9gX6QYLmC5ucEi7ERuNMcfiQzAppBbcnToFR0GklZgZ4nDy2Fzfnp8tM4OkZZM\
aGgKODt6chcm+wvXOWBq+Mg8Hj0+56lOnyFbrzj61qq9LupyjLkdwysM59t98sqcM5Pj6g+IrI65h\
uHM+Ggr3szkIlM/OnK4u28HchVr+my83fD0jvPvSZX3xuVrGncg96PY2osJxLBeZU/GjPdjj5RS2e\
OiA8KOkUGy8z62JJ2DxcAWF6bDTqyY64XdZ+2uxU6taPsdx/+eLr/9bbvr/g/HFx4Pp7iodhvUTGU\
Jw1whYXvYLo/obP7MuYUjK+rgJ9Ig+kKsqFW0euB+QeDSSWbllr0Napx4BUkjapdjsStIXkWtooE8\
0SC9VmODJPSpe6LKjQ2SnsQpdHxuiwrcjbV3VBhRIwzG8JnoriojaoRWwybI2qjnaiAragoN5E8nQ\
1Dz+1VW1BQOBDYkA7aitInDkgZG4gk9N9sgOL8DJyf+M4NXgSVtFCP6C+INXQjB3I2ROMKP544N9g\
ViRtRSQUEbdcpuCSfquRrIijr4Ub2CEdcPNb9fZUVN4UDCuyWeD0CmIA5LGhiJJ/TcPlPgcuC8xGl\
O+gGrt3V7wrAJTwcN212aBY3xKGlslyidujmuaeXUOsetKwLlw+4IwszWtNTNonwD6TUC4IT7+mYC\
xLo/hGQmA6zzVELYLen5jv/udgiSKD6WI7jyhY15+JaMujfxNfRguAwtliK2ZhPVP4Ij4IpcRdwtu\
RsbNRVzvQEua7uzAOY1YdPZe0RPEmVSPjy7vIZLoXcNl8g+QttaNBk03hHaFhrXMIN9hEapbh0jtI\
hHAfFqXccIbQGAopndndR4JsC8qbETwMg5Gvp0HXT8wLq/3Ozy1mUUepeb3eGBXepDgd9d0ZDjQcH\
fffzp+08/fjwnkk/f+HDAtMeRwZ9/4b89vnD8Aacjg2m8AUluZeBI5AYKWje08CQUDS2oLwODdi8N\
ooYWmTVZF0vpoEWmS3ZoXL0YsI1aReJCLij5wJaGsjoHs9ap5PRcXNCQgxKaSKue11RFWvXOAEU7z\
aal+WrVhwPM26o3AqxWPSs7UcO9026WyFsi9c7IjjtvKYA5h0VZwm6fZCYDFA276uyWzJeP/153mn\
YHjid8NMNYpoiBvr8vb6zFkeOyrFiAXJMMJv1zubs+r/niQgaT+UKP08NGjmWzlVol7dc6unUoQXZ\
VZnRWaY4HeYlqoBPAvCZMcZduohXarW3TxIyC1g0tPPagoc31QPHQ7u80EkOLDNKCt4LHB2aqW5gb\
RjxgG7WKxIVcUPKBHZfL6hzMWqeS03Nxfeo2vPpJCe0Sy80a6GmEvMAJFwMO6SbAw0oARRtMdUSIB\
kCsD0RIZjJA0QUoCnbV3ezobmaxXuwKnhGgqPVSsOMqcZmsl+KEJFHD5QkdotZbxyRt3vruiontjk\
k6/lXXMUnHvzu9se3iDpcX9+H4woxjkgyljGgm/sJdbOfPcVhQG2grA3sRswA6lNKi+vfC7Ryj+Ji\
UsPexk7Mo6g3RsTp9Fxnd5gGTJlPcg5XT4XG2b0iEYiCnvdaHDkAmgGW27Wkep/KRDLIMBZusw0tA\
Lmg/IWgFK4HOBQXZLTma3j7YxVkljIZm0IpmaDDvxgING/gwO0Qs7LChLze7IA/XF1CtRkIADRFLs\
UsgLFkI9saKPnxjfaaZACPT/BQAI7cNwjqdziacGyBNtHUcLhIEXWyAzM0uMuweuj54Qq/TT++KXX\
+w7btE5h67c7DFVgXqAMPLKnWAeUPHAhVbCoB5gwiPBuYGSFux5WaXN/bytFpgAPt6OHoH7xXA2vG\
5dl8MI7nwVNKF3Fo7Ps4616AfJC7URI4mw2NfV/GDhl256LhBhYVd+LpKNDsuNyey7zMTYLgGRgMk\
Cxew7MRqKQTQEi1MUUJjWrRwOlgEGydg9jq2qaITJxYACLvOcBPmOZ4lN0CaTEVkYcqvRsvNrmaOe\
8mY9i4kmisIoUyYm0k0V3KzW3LRwk/vcrNTnnWnABjeD1EHGKmB2GUBp35L+KgwGiBtsRbJjiL25m\
Z3eGCX+gzXt1c0ZHeG6/GdG5kZft7r3ut6fXld/+L4wuPxrXtPujtSNsQfgHNUe+kM9NDjzLH1D2Y\
wnwQ9tnxKjP7NDv3JF0mqPvTUY37+2PTPNJJdmn94v1+VP1um4zhqiUZP6XpIMs0OmTL6HNmcB8rf\
Jd2UdfdQ9KLrbH12NKE7eGpJnC5LeaAe1lx9wlftQU5yojoHfpTLwj19V49X+OJSQQ2KXd7Pw1MBM\
0VSNYysB6MpYrey8uXNx38/f05VHAHk8uocxdp9bnZc5z+IVB0zAS5ZtvlZb76iYxK7JQu2Zzlm+j\
2sd1c0ZM6ztF93/srtMO/8xv98fOFxHUu0BRZ2H5Nr+Yy+zTIWoHIsD9vq9+8+oM87iKVY+VBbDV1\
jpyByPouDGgBr+hTUt85uvjV9EqCI6CWaPxN7h7yh/GM7OMbsEhKQm9t+je+J3z/zZEuOJk0GG6pV\
GorQYDYqBG3ACcUm3IKRgQag3c3VsYq3m4UuACPziBQAYdcZ3imEA3T0V8DuvEbGJ3rQ2AvdKZ9Bc\
bHr9319lxg+EEKy40rTohHmmKoBR7vGMFxbgu2NUccqJGd/fqofjC0WohHWvQ3RHBfOpY//fr4s5X\
5CAnxLZtQz8FVS/USxFiUjAGYPHy885XeYXN7IgSaXN2jgyC0SL0wAqwUTSzF7F4Yg5oq2X/zSvdh\
li1iAXv5PtoVFRRGdqwkac/YAwhJ/RaOIcxKYNJT41SJJowhVLYKNIjFjEFdfmLMXk2GtMgXAZXta\
UmuVAhxrGKKAEO2zYOH4haJO40YRhGwm5TN0t3YJlSQ5tlQpEFaLkEgVI0NJXGXHGUpI6sWb5LaSY\
yQXXii6kJtrtvEp0f27urbkaPIWsKFapaEIDWajQtDy3cfPGxloANrdnHLDGZ1zuwCMzCNSAIRdJ0\
EDEQzQ0V8B+6UaGV++qdEkduGFlDC7JYdtw+y40jRJhPGVfJ9eT5gOOWfPohMOI8BauwrUQa5YmYf\
jehO3Z2MWw+NWNrIXfH7N21vaYvgdh94LOFxewPvjC8fLGn1CzdxAFDp1afBTbQUITaKEqDkReDv8\
IlE6Gq9wQMpcffNQhR5IsA35ISfquVg8hm2ZUXOO6EzE9by1nl6/F6Qsq9Jo2MGLH+A0z1rtEw1bQ\
h1HUfYtL6DnU11kH81lAb/3cBzqJlVvbLEhDFsxLdP2JcIpmh/44ImeYCi2D3y4Vg/zZyjo0kYvXk\
IfqV3x0hH2aLxM2ThSJy6boXiC/zlfhsKVE14SP7364UMxd2QO0XK9fEVfy4s5vS8PT1v0tbyYT9X\
ylMk5uZYXc0Jfjt4KWxN8eCWaBLxKrxyx73Kwf2bH5r3sZhvPzkQ36uaKZa5Ws9k8MfjcpSIQvN56\
Id1YyH4PVX5P7mM5VMR54px908GP+K9ct0VHr5gAwevNnLFa7ulXmrU83OtCx5R+4PtUaI82WzPqx\
h/FPLleluOdkwO2ewQ5OEK9QQ/HsusGjsd/Z3ycmkfnvx+u4AkgQA3sj891KNcEE56OsEXkBDo4+R\
yaOhdpDsfDA8fU5/m8u6Utht/xuvcCXndewNbOzm/8b8cXHg8C2qt+U6Seq/Aqc76utvldsZ6/XU8\
QPL3jqYJ4c8u850mjmVxQot0Xr6ikwe9QVpIGwjaS7hZw2EZJwyyN1AHcp+Smso4gX9WnyasIhT+c\
czVAWITCUyuoCGUgnEhVCwTdLbQ8pHIiFXk4hHdEzsUTnSb0fuWlwROWpkoDW4pU98pDEPy+ZBFBV\
M+KRBD8/lxJEPkjdkd7BLpxndJN9WnyAvKQirUq8hDtVGGFErP3wyoUrv3KaINJXYBwdXUJ5MHTzi\
h5UCarKmJhHBOGd9yjY8moUKRq7RIKb/a6imzmejGfMLCKbBQzJ1HZNNwtz1X8rSMivbCjeqBBu2w\
aOJLIRvNwLIJ6ExtxEpsMzXJXiWWOJ+NKBBKLiOyuB8NnNjdJYY53wj7k8d+vneURLoi50MAd18yC\
QFgELOZlFsRc7VUShMOqUbBTBxdOVNLg9+xK0iBzUnNNjWuZRVEesJRHRR75YwfXeL5CyKpCQbgvW\
H5K0B5BhxOpDFVFHoxGIhWiJjQPuaUhFZvSSyNl90pWGnP1WEkaZDdmSeUGLILg9+xKgmD0T+Hdq5\
i1LG6hwJKfEgpvD/Bw96MPaWQTrtyJZZM65+JqMFbqtZY8wkNKunsXvcykxEJpLYisGDsZyR3dm+U\
RPqmKlgfjTDd8XBUtFBoj8alMVMTCZSs+wXgV2aQM9pV8uebEKmK5sJXmx5KHyybdnaJTTCY8vKxj\
MnTqXSLyPT6Cq2MiKqKEW93gAnaSNB50mKugQTRD15IHwj5g7IDRkEwsUiqtIxaaQRi4lQxMHHgkE\
mQj2SXSX7dUW4zTUFJOwaQlIlVB6EiEy3VVl3KudBTzV1npNHf4YSEamDmtIx3FvFZHOmS5GSK7MH\
xmQ7E1VxTblQI9UfDUqCWKLmzc7S8/iVRDsl0iozlxkH/JLhYyQ1HMrXNLRDGfJnNdc8XCtTOjLx3\
FbElWOrV6XGK59ZmLDlruiKWWj1NJR7Hc0JHO4UE633766x/+ZHnP+43fM7zx6Rd90/vGtm/8/GW7\
t77d6eD5k46vfffxp+8//fjxh9NfbdTI8PMOvdd1uLyu/+v4wvFqv/3hL3/+45dXfmpIhMY1EAyf+\
WXrZ1q9BBZvcJ2IcJjmz7xyrwnHXmOkugGDEiPqSNUDoiZzGkEKjW5YLRD5YLpsp7x3G6dXP3xQgI\
0FA7yL7bI5DWKuZ/L6zBG52dJ6HpQPL80c5nutCRbwzldy9OG5rSr6K514FhcfnspAj+TxA6+XzyQ\
BrxdgFcCnzGwUwGdObxT4Z85xoPwdGrzBMRbcS7dPYR1QS41xgKiJ85jwzB16lBZlOCXJ3JOA10sg\
FcCnzNwVwGfO3BX4Z87cPfk//lPp/wYSP//M+u/JX9b/c91jsp7/X5z/3IyfK0gCH+5A2rJfiD/b7\
g2XfyBHH67166IP13rNs/xTaL0q+otY+4tqrqN5l980/uH6r8q/7lroH9Da72UluwNHagxup5wgg9\
F0IzPQlwdX9y03JTWx9WZPR2/80e9Pv+18WVy3oDLhu3P6wjx8sIgBw2ev0w34Buw2LzkXxZNKMq0\
iucvNJ9tPCW0st+Fy6lFm67inyjnR7qd8+0m4kICbGR/W+Q2QQ6SQExLlKeSwOpeZHOwCwwMRmtzc\
VEWO3GiYyKt4Hc+bj64u5PB12S3XclXvLHOk4Jihf1wUe8uNORSxgXdv4+EGPKEv5er/Bhr56fFh5\
yCJ8Tl6v4UoxuYbqhSzB5IUmSA9wBxWDN0MNFC82DBr36ZnghnTw5+SVkfmhX0Ft32LLryHmpmclx\
tEt4thFP2icSTAuOcguwHsywbtOW8sQC87xlKMVkOuGXr8Hsf96e9W+7n21UjGoyZyNM1UkgmLi7r\
NDbjxhupHbq5+FLneSgO8O2MVM0twaCYHCw5U5GD6Eds/pFK9Akjo9QbKZaF4gYi02AGoIDkao6UC\
KLpYanz0LXfYWAAg1oRheR8PQGxNhfGBVqth0cCBUAkcR7IAxOYaAgBF74npcwsTJuGT2EXG3gXYD\
UQNhFB42GEDRm524XWpMLvIVLnPGUyY2Sbwd31C4WEX6e/U2UX6Owp2Auu3/f5/e54KTpNkQDQpxu\
EBxbef/vqHP1ne836jPYY3bhYke9/Y9o2fv2z31ne31N/wO173XsBh/I2ff/7/c3zhyOPbH/7y5wt\
bDqxzSTpf0KPZDS5nQB5z2ZGMUIXlAStfgOwOdz9640t0xaKo0ipiebMTC9vsEjj8XUA24XaTWDY0\
UYYkC4s7ka+yMEZ5yMcV1SderhBXEsuGJq5whXthsYRbS4ml01oaZgLmz+wbBwDlMeH+di95NLDzm\
PuUPLrYabqtqWJxSI5lZQN9RFh4pN9LjkAs9qaIrFjmRnq2XpWsWMKDc2KxXAQYOq9TIvJowtCJ3V\
77acsmPOKoPsKYw25KNnNk8yvlicclIunSk6v3P2FPl7DGIelmxpxPR9g9I4lcJQ9KtxUtFvlKBrq\
xqi2b8EpGswPAYjclmzmywVYyXLFBRUTKgxrNApMgSavWDKW1lFjmxBk6r1Mi4nFooZ2FBs00f+b9\
s522nV6ayt/8mYp3cCiKIlJ1SxTAPAEsCntgSyoK4Ts0TBLhGnSFxg10F0hWHik9Vm55yLotHrEgS\
g6edNfevmSRBw87gvYlRb6lGIRzS0QxDEdLpL+3mDo7WkAswklStHTI3JhU+mDv6BOIIjjGlygYNZ\
ggAe6rE5ujCL+zYptCJjUUbF2SXSJ6CXC8RBxcl2wCTCcdlb4wnRubdNeW7oCRruElJRG9UiLeRvq\
XtnWVWlY6FJOtcKOJd2OjRjNXLGwpE5l0KIwmKJ/oM8RJq8DrZMclDwd5CB/4elMsx38/X9ioUPba\
Oqp8uk2DCaOteUKZCzB/H1/WUsLdV7RQyAp7mOciSLAJ5FEzFS551ETFUR5BpUPJI1HstYolZrdrX\
q4VLhvVc3ZF82BY3gWU94RZ8DyhBCVfDYJeUCgpK0Z1oYQDTLfRkiMbUz3iWK+IhAV7ggyMQB56TZ\
bc8tAr6oXlkbLJIiwPg33w7C8AM7gJqypT5GEoSZrlMdcHymwM08aPuTa3ljwQ9hGeX5U8spSFLGK\
BuZgSi0fXUVY2MUvC82ST2W7UZTO3W8/VWY/2aTQZMlf1HS2WC5OhU+8SETh3ppO4vW9FZTl6z3pK\
dyfXTdn8XM8TohMRTelJ0lGOee6Ga+6MrWu4liqoZDPXYEo2lJ1Nkqwi2o/R1JkkkxhheaScxJQ8K\
MOIsFgyR3dhsYT3XtI9Z9s1IaaLAqvIJrPdCLuzcJNJLBbXIQxXLS4qIoobweYmfubPRN8bdVMa2x\
jH1RJDsCPpSzvJQ8U+DPIo+3DRZS150NT3iV3VnUBOLIqUVkEhiuBmPTihsiflBKJQcVDoEpZAFBR\
WAXNQUqIInl5piYJrQYWmWoaJxRjCGQuNEgultYRnpfpikYrFOmKhWYog8V/QGzUUE6+SCJuNhHst\
aYmkjCPxEuHaSxFs9dqXXFjkEdyFKnlwsQO7QjJ58Ouyljxo1k1Jst6YY1P9ciyewLuERBA2Ep71S\
ktEytnrSER0G4uuPCQTS8qIoi+WlGFFXywpY4u+WIIGJjw9lQnHqLDLg78vIC0PRO7VIGMft6UnFo\
SZ0OVeC4hlbjTpmjaVWNBBJYNYfpU7pIvrBNDJ0iHrTMLcmL2gKIn4eDAdiVx4sGaEc8XCVoBHS4f\
MXsLLlpizVPwkolexxEtk1IPNVeoSC6ehwJIvgnRYUyKZy0cn1xVePqY7aZA3sJR0UrT1ZetJYbFk\
LvP7xIJoVNIltOtIR7Hc0JFOV94sH64NOnWP8+/bDx/qDx2OsA1EgKbACBuR4RKkoXc6tM2wp3gQh\
H8ncMIzOR8eOH/76a9/+JPlPe83mm944+Zn976x7Rs/f9nure+uaNPbv/3nu48/ff/px49nL7dRCM\
PPe917Xa87r2trw+c3/sfjC0dM3/7wlz9fuKfTH374UDkRvrv7gjmef+JvdtI5yU9SRJqn/ptENGJ\
AOXJXASEN25H8xs8ykiLxeJqFOtzjkUgn3S5LrKurJ2t42xFXPEospC93QmrycnsXZug3TOyP9XWD\
7OQOD1gMZevpx5x/9ABN2GxpMZqOnkMS6r6FGH1SExPS91FI85p+AFKaEQ4p2UkFKGySQFCAxvQIj\
v9+7ZF0ktJJ18F5kk6yXlvZUXQYWbEhmsrZpWsPTHR2JCJK1xAN83KaoShaSMm61suYU/SDXDx2t6\
b2kw2EaZ6Cx1TPh8Jdpmc6h3GtvCopM8JlcgczIm8sGupeWJB38BTZ41084UWC3izQDr5YNt7xKXP\
SoIdR5uhTEJkin32v4JGm217Bakin7L8k9QS+ULNbvX2bYB7NvAbfTXPe1kuk1UOPDOskO2mONbce\
O3/mFy9/pqy8Xui4P/xRlptiUo7pH/5ofFBvkM9AN2PVNYp58knp3eLmiZO9GyyuA+fJOkJKsIaUc\
ijvGn1KPmmiT60fQYJQuJBSG5FfHVRCmuTpqtE9czrzwLhWxPjw1ry8kXKtiWkpNMJ1EoQ1BoXOPz\
8zLB1UdkHCmLIh5yE+TJNvQn697aOzdeJIBBP/DDm/FgIdSWuyFG89fr6Nzg8RZLRMLk7WiDLIJ7O\
TyyCfzMOg+CDElsLVsDsqSZA1ojRCyuzp4oVUg4rpHcdJeLFD0Bx4q9mIaTaWh+DGW6PMRso1ytRS\
aITrJEjK5lE+PFBO/YC3t1d0acID3k5Ueh/v9hnH18cXjtd6ekrbXunja1FwCknRybni0+M3QsE1K\
yP4Xyi6LyQaD63oL8A/fmtpPBh8uXf/TKncexB4gZv4+y/V+Czlp2yc+wwTFxDXveCainG70k3H48\
kGTDTyGsqTDdTT1zdv/fqKwHfF+fGvvn/78I3dJ4UbRNf8wYas4Eltmk5rGXv2+2lm+thVePyYM+G\
RqcnWj3+x+9jzF8+LEhN/9BfjP9o4Bm350X2u4IUPfiaftg9uU7vN57Q1z7Qd1ru9LG44rCYgz9qC\
7Zbf/cbPV/Xq9aubjcjZlVLDeMP8mQ0OHFx9WUdpppOryQQxF5r5M/ui81RBcO0IJDYL01oHozRS2\
gaLNJqba/z21jG5L0/l0bdWkwaFbcA8lZo0EOQQo4WShq+Pt0fcEgphGhQrFJrtWUHDswrClOqS1e\
Mp8yoCQVBYRHgQJxBEZVOqgghPpKBHJ+jJIzyHyi0PRMTgad7eG7DuF4bDBRGc75QgSKCBvR6LIPi\
1V0kQDs0PHqcObH5QCUVKnVcRSqVURmmwTGArr2KSRsV0N2nw67GwNH4R8VTYDAt6ypqDUKTUWVQo\
FFHE8JmIxmSf9U0448xVGiqzDj5pIKJIsG10dcHTCyXYRASFkrrH2xV6ZeUh5e4XkAd/ECEJ6QTj2\
cqtzILIX3d0bWmmF4pebrWAUHh8jH16pC0UKcevIpQFsizDZ8Ia03clcP1ArnBe/HbW1oc2yYAxjE\
cqbrNXsjfvZeWRdJii6KOCTAOdNROIgiJkw6xisihqu4dja9pRHlKpT7Q8/J7IS7dxYPU00KePeQq\
JIJNJLKS9Z5M0Iq4nvtLJJ9x+UsunkubwBSHSUlIqX54sCpeogi2a0z291T2qlHy65eNX35SQmgdc\
/vVNCalbSHpJQV8Af/3yB788tLorV1KuHQyAljQLr8NOA1bPgC4Fo8IZR4G9cmt6gMH78y8acAiG3\
4YY5CGKa/+Fj+O/nr92gVYEuQRGvbbBEBqsX0u0w1s38mJQ6TBZxbBARKBcP1sqIuSVQJANpNr88z\
KFEoRZEBWc4xcw50kjm0uHScP0zGgH26BIm+Z6v7lrmK62QZFCrSGNROkUdhzEYhsljey2AWtOaEt\
DJW6sIQ2EbUQ27rSlEaTHJQ2muCG7rixrIiUUQksh6GnECkWvua7XKTH1rRaYM5UgSAQRnlnJdnJT\
5rlos0iZ4sY8mM/LTZU8FvFWJRTCQTlPimvdKGcpABHS4Bl4lDSY0qv00pBKdqdKA5vsBjspny4Vi\
zyCHHyDjNeSR5Cjym0fouNydFsjvVB4UtMSCmFOtIpQpBLVVYSiUh/C4pRVGi6dLH5y4NR6qjT08l\
8e/5feLOaqsJI0yMwC5tmB4w8WeUj5dhV5XHir5nleyt4JmVAoQgjMc1mLjwWEotc7WUAoPGnqKkK\
Rqh1UhKKXCDfnIjBvOOEY4HnWYZBGM7kgN9iXWlNJIyjVQtjGGtLgIQec5CKF8ks+h+UzCqESCr/f\
0hcKRWgPLxG5hNJ2lL9P74ighAA+V9wkpOGHLnBJCjooj5WUXh3Z597sxTeTe+PYiYDFHBWhkN2wS\
7DBUOFFIxEgk9TjDxOVlOZDmGhtSvWZoxWNVJt0VkGwTCt5yAG9L5VQUrY31YXC77cWFErK9ma0UK\
of49YfU5RHeCsmWh6MkSS8HxMtlGT9GM3ascN8qsCnFBJZgW9wbwO7lv0iMz1KeEbkyOGd+hW4EXS\
X+joyRqiy3bUQMZ5Wu8mskQQ5jMjcMDXoVYMeV8FEd/KRGmOYsiViTHOnMVcUJcCL1d7l8cIoGD4Y\
ff4QAV6rH1sZb5bSuXfRqj9d9tFkLspRDYpElBFuwz5M4HMbsW5UADXNmNJDcpOabVxFdEOHgslb8\
DDGro6szniR4MeIOjL4xRxzEpHNIUpAIOVJPXpChc46dyJE3ZfX2bNbAdQOvgNLWUKhaTZaOgYYML\
wU7c/IrFkTr8x9PrChy9P1HKF8++mvf/iTAeP5bV/2qOoixcc3vVD7FXSRWqObrJe6Ygbw6Fp5aXX\
FLyBHkg1zsdikINYRIK4c6F3hUF3VFbjjBMxhV1VX6D0YnVBHJxRzewWI8hhXr1izlZuy2CZzooKA\
QWv5TGvBbxIEzVpbqDEgZHDPT06TQTbnoSiDIDuA+Q1FGSTS2VgZiAZmCidn7ehmFgQCGsIi7ILQi\
wwwD6Iog0TOQ1YGCDuIjKSKMkjku2VloBKT52a+XZ1eAlGoFAwNKqMqCgqrwC5sqIhCKrGJFsVoEa\
eSvMICxuGuPA6E8lCJGg16Iy0PCvuA+Ss9eagUGRTy0Ot78CS49lUtAlFIDRJyi0KqYyEsCn4N1hL\
FPna3HQyMiN6O+6iGgBtzK9tWPsNHbOcXUsydcAAhhXft0j2Zdq6nyyyfeCPS6wUHNwm6VqCTiiK4\
P6AqioR7JMuIgr8SohRFkF/nfVLGMu2qtFzJGtkaXPUGBBpcYb4Q3WnQwAtTsUR4uebDHSBg6dXYk\
1tmMg4P7QswnovCowfWLwHj4U68bkKhkmDDm6ygYMObLP91xbteecGmvTnTYDYlLso8t1fRAJ6cqN\
F2IxCSO9yV3MHCzhMw1kVkAcxVyXVUXRKUsWq8lwGBI7aaHgXgueWGz5aYFGBsaZsFMHfdgXBA95L\
dmY9l0ak7slCmDXcIySmqMTbmFeX4nu46lCMrkD5X5PW0G2ddhvnl0KlojjKkAMdP2Apwwp788b2K\
B57R4L3PrhGvci6BfpRRqAo7qhtpQ8hNkztQ9z6IJAfq6lZcqfDm+QtXTVZ8yJ7piY9Urlnz2XDxC\
h3vNMIKEb5ELl+xx+yYFZ91xogawQOYy/mjnhIDEd7ZHqgEKCdI6rC+gyypS+o2GJK6RXwHSqGjcz\
vzZ2JvYDg8QHnhAaAbkOfPdqCpdzMTM81m3YTNVehpztUjdZrtb3y/QW544yZR7H1j2zd+/rLdW9/\
udOb8ScfXvvv40/effvz4w+mvvn/bAuTQe12Hy+s6XejxP9/+8Jc/n9+Hzcw4VPExwJ8/+ctus3ZL\
S61U2y/eQegDOSLuuvdCP1mF+ZBKRZ1f1P1+fUW9d+739YNadKuAvVthBbBpFbSR2/QnByPDidtjZ\
NgbC5uTgI//NgF3IAdk4jFW/W55cMcPe4+hMe+6EkMkG4Z3XckLfzKnCcI1fJnFo0s1zDV3XyZpNT\
W73eO0gmTsyYBCxECaiTgkFehBAKN6EKcVTUSmJBaxttJeYi1Vm727IuHrtRm+cjqMv/HzVf3h+MJ\
j5bS3a9I2A2boOT8B35a3px9Oc/sBeOo2nLkZstfDo7GRUYVNOGSozo3r8VXGy0dNmKmOLlbOTSLN\
CtuXhmmhDfIFhVZ0ZYQDbcoZPQdabHpE2hZhU97FCdPktjRjAK2whs1J+/gayuexRxV4qW/O80M94\
EbWqOnhIrJdWCFh1YRwqkGJblEdKFAxSYIM3LmOwLELrgB3rj8ouFx9qz60hunNrMyWu7kAi2ljQ/\
VEzYUivPAxtkw6XIRlezh9XmLSsZRMOgzLJfpE502YtsSIhEvQyIn0vunhztVccFJtFdhdqg23stA\
oLTiV9ubKXbWFzdSoGIcPhQUY11ztSkNu9Bx2L/dbeKHai+360j6OjzB5yImXO4doiVPOvfU0OUQx\
jm49hM6IuPR4eca02QQiWZvUmsyQTSyM12OgbmU80kgcYoW76ZzjBKwNnBfu63siNHCMx9z6kinVH\
T1sbfYlF0ba+xwXxNhQriBE0+uZ5THCchgwRq4zkkjmU0Esw0clBIfRsMYcmsFTkM/E+jdJmqPmzh\
F5m4Ha2/6U0Wg1pAM2n3f42Xbqqq/NI1LPvr5ck/xzsIT1OMEssZEdkcE3iGZVlfTJkmiROhYwsas\
M6jbfH4DVaTrWMZJQuf0pIrW1D8zJ9VTxqeQBdSdTjQg8JTesoueY8iCQhtWg2OAfaf/dSNmDvyTU\
HE61N+/nJBvfee5zqvZNLl6nuhpSmgm9R+eZWEFpkn9SslOCP+LKgXl/Bqgu6bk+1PikH2v3BPlpW\
OZPSlbeo3ZIS0hdI90qI9k33WQRub/5M7F9r5vwtlnizT/aCpwRb3hbUQpvAwrw/N8aGXjwzkURr7\
1keOfmteBejtXUpPAifC92/iCFt1l7w3evePDO1bTCC+3SxvfR7+N9LBpscAdutJ9b/sZnZCxcg4J\
ZcUXfGwTcVZqFlysRYxqwm86KQKsw1owxKjycMGTBi9Be+5ioPAR6A4GHcXhfS4Dx0kcguemjDDCs\
ep1e/fABF5cV57b2/YINWJmdzRGFfNK1bkLtb3y/wWh440aOvW9s+8bPX7Z76293enD+pLd/+893H\
3/6/tOPH384/dX3bx++sdsCI7XEynXjDM5wTP7O+umPKtkm7E399MKP+qLjR1Ho4D8qHbytg+1vfN\
/mv4b1svGHLqDQLzrVU4L5COJvCn16x/EnfPvDX/58/i6GhWpEm7orNyMjAsv87ET2q3ccM51wRXl\
PiSVcW1ywNE9UDFhe2z+za/lzFMvcSwBrix0L1tvqKcr7ESIpdYTT0c5dA+kYEgyZDkJRsEssaCIp\
dWTcdFIqCvA2LHv1+Nj47629B4r2pjd+cfmN+Yror7utBNpJD1eR3x1feGwVXPiSZnfIXwa2+TxGH\
pEZICMPhH5Ywzojj7nZ/BCPX/M1Btrym1EekbbuwIPCXsLbjM8aRxRY5qrJDCwJvcmMNmNCpxKCJW\
V7YNy3RIZPIBaapnTHxqx1J47xtow5l9ff8/JYUG7UQtSlKmir4+iM4CoPD1dZ/bivdgI/f9KqW1p\
PKlJ92xU3Si3d2iZlmrEYWjrY4avOH/vYTj9ceaOeZjrkWQO1oRUP7aGSLRfQOt0x5JflICI2dL8c\
9xM0jZd+J0FyCZcLWUQ3eNpLyQEdCv/17//41tEeEM3N/jjT8RXzxPoa/7MRzcFR2nPbsm4/e66Sd\
G1+Y6Gjf71DpOpr5zfebk9zthl0fe4xR426lawy3LvrcxNq3fiNBJqfHZJ6h2d+3/zx3U6LLi6o4c\
vj0z+H3w7LARm5WxOG0d8emQ1y6UzXlo4DfudLCN6o6Vo4H72E8LxwJJh1tMwNPdSe5+1Uphqdqa5\
w/AfXwDBMedvf2HiYCYVCvzh9PH6YuEK76epWHPui4yVzyucp372kWM88ZU23u66iptu2C0Dd9Hg9\
cKxu/stvVjkdpdadKJXa8qotj0eccfe4RXdLbbFZ/EmW2t7W35XuE9IWb385x3pBkxNq5LWRXq3h1\
BpOreGwz1xqDSd8h8Vh8O5yCS+E546Q3tjUPf5daPd5v4ntMI9t6AaZdeXwKHWa3z5jDxsxxWzA0r\
XJPKWpaBVFvqzUVt4/fmNPnVQH/TXOf4//PnicvFt3xWCj4NvumS7V/vykvmQSNvywkjN1rgYuEBY\
Tp17gCmdEuBx0S3CVKa1x65G4jvrumOSarhLrc/pqw3WzStfTf9vyRt8E8DHqAwY/h8sfxX+28FxT\
awszojwQ7YvXV3gkPO2xrUeR/5hHXx4I/QiaYHjphzKPhP60a9giajYDKbwLFn7v2tWAz+9UZmChy\
DMJZh2jWCLDhR8Wnvm21ToNi1Sj14g16uhr7F/qCLrU9O2qgQvkVVXZfpztwDyXKW/PjkvKbt3xjy\
ZPeQ1u75vy8Bk8fPjgbHwIii1KR4S4vcqUcWymGBXSERdlJbjKyiq1JZgtq2TdHQzNKtsTRvtdg5D\
dwcoqebLK2slKkFWOdyx5g9nMq1TISSq1TCHGSi25Usu3V6Rx/Qkf+MTvWSLW/sbPV/Xjq1c3F/Sa\
NM4abePMFDeeNnzmlTtKFPDCUCCc2d/t8EbfAxGqwgjGhxmMs5k0I+MgPcYei0HGOJHOwRjrhTsK1\
2PAu0o2EaS9X87wECrZxNz2lC/jRCZNyxihx5FRiZFxIt9Jy1gl5s3NArsmZ4wuIyg5blAJVtQUWm\
21cm3UUokBEPVAaaKS0sHc9OEu5YMbZRUPPTDHIqBMocswj8FCWSV5RlMWrbd5Ert7s+39AXMOqKW\
awdqopSplYtT8GpgG9ZojlI5FbVnUwVkNK+qEU5U0qPn9/wTUbbeWqEydOhpBHTcm6DLvapQ1f/Th\
7kcfRj7ajv7NDv33v/zNsxT/ywODSvUnuwYK9Beq//91qn64a+5QfXvp4sf/8VuLf+k/2P9Q8Gdz/\
STiBPqc97N0PiV4oLK/p1P2ZVJMUp1fJs+cxj/cP2jmOTNcTzh6zRTn8h792e4GvfrU5276xXL7KI\
7Z2pqZHNe03jHOceAL1z5tfIaf0jfXg6Vv9oKXQ/sy46NZcGQi98LDsT3ibZFzCLUeufpokJiQGEv\
tSE2Fln+3p43cPTOepm5WCarYqAu0uVpR0JAbiQOL+hrRoBkaLBqwQINpBXuHxEfhih2Xh+tLQKxG\
QgANEUthJZsgNBorZWGHLYb6yBnGnC/0kOijQ252WJuF5XMU7MIntL3DcQ1/NxAMTeohyw6bSAiw4\
562IjyCdbHC6PS4560FEN9XUweIjR8LAAyvRtUBRmbOfb5h0tQ/gw8MXZvI4ANTAMy7RIEsft2K/P\
5w8OypxbHVWL7ZxPG9c47VDccXsbr5hI9mSYJG8e63AeYpHjZ/C1M8K77qGV9pbN3ZPZyneLD8nrl\
tPKh4jt6JtP85Q/8cnVRRdIqUfQzH2ij+xgyMlbEAlZsoWHwssThfE8+r+oApXljvxLX6yNd6uoWv\
7fZ4mvhLwFE7/hIAnJcGIi4VmErzqSEimNhzNUGA8Rkg1oBNGSDtDlpOcosEXz+AScMGuHpbJHa41\
MBz3aD5M4MGw1u5ce2RkuwksJBr1jnYJJmK3Fz9UCL35jm5ahy0FRxzFFFmAejFILrlQVNI6ERQoj\
sedYIn0W1TOt6f6H4pJWiHB2jffvrrH/50+z2b4LEJBE1vfN/0xs9ftnvrb65I+O3f/vPdx5++//T\
jxx9Of7XhY/h5rzt/3nYl6PzGf3V84Xi13/7wlz+f38ewPAWOFdbamowHzDitPPbOSqawPKCgfDED\
ytwLiNeUJzfOsP8bryRfDvII8iTKPPQS7AsnggiVorkgjxOZy7iNh4PRIEr5gTkPlkdQkFHWDz0eo\
04VNsiMXU/i0hUuLKPJPFZlYMHYMFR/z6sysVgcVKYhFwenKtackBEKLB51QvlF7g673kdnOSgMtq\
KNZUOT93f5R0Ys2NRUFgvWwSDCtHWZbTxMh7fMiNlgvYw2m/AqGMjmyq5NzyNBI6uDPpu17yw55Hy\
ibJ6ZFqI/A3PJ2F23EbfjVh33exHhbY63O7mcP2m3zXF859M3PnhC427G6Y29Kx2fqfz98QWnlQ69\
aT22aGj47TWoZ9OPKX2IuakweA/K6sZHk5ggT+I6sg+G0tGxAt4EMMoG6xZj2WAjEBYL+lBJhian/\
nLD3N8e7269AnOWqTUiFImOZ581YKQeqjLgYVxG1+HVCzGb2gRZzNUMYanxtUNml2ZOm3l8PToUCO\
8g9ZExzNu+4WnmesyR7GNI2opaFkstgqzoYGoRJFhvsrBpDtqReoOd5D9rQEh13tBsRAvJPv/usfw\
RH6J4F2Oym1NnxiexL3Taqrk2Wsy2GLXtyCS/VNkdsBdP9Dlp6xMfnxN9av3LqowMLdr49sOgNw0d\
NcOUpHbAAjVFfgeMbLgcu9AjvwPGueyEnSuHrcZNmf3MjUbUbMj2EWL3n2iyXK4VFtG5GDEWrIOBp\
XcsC08DaTvG+XYuJZA1ZGPZ0I6Za+up3xkwYllo64mskESYKNXgvdhAPDACei2zMLBZaJmFrNJGGG\
v3MgvZXVixbGgTYQRvFyzh40JOLJGBiRhL+DSIE0vecMTes4pUmUs2Peey5TWozKtyT6nsSLomdqm\
1Qfa697oOl9f198cXaoPsnjIypLPxza3aIAts59YGmZM7qQ2yZ19bp4ixsSFrUsauStEWy7FbUvLb\
dbVBNof34S7vp3oA3Y1bEQvWiGDpHRpL+CYQ8fJYOBvivZfwxTrOVSmDl8GuSnHuG4ZvkBF7mcg0p\
s9ErRsd41sLeTfIXNgMeGAEdD82WDeszSbvBllN6zdYZi6P5Z3WX7Kpab275ohalcuasywb2o5EpD\
kRH1QtiyUy0yPGkjcmLXQ6V2c+K3aVtUF26L2uw+V1/cPxBacNMsQYE9vMIeMR3twaXfOYK1CSNMd\
h96XhAuI15QqU+EeNx+vKldY/CIv6viEIi/rGIYu2wHyLH5a5kqXEEh2cfRY7vNgstJ+qpzd1MqYk\
m6BMZmDjsDnBi36+a3we47XwIrsBL8/Gbw1ealEKvdisvCjlzKYesj1Rb/LalPbxdc5syqY2bGim0\
eAup9zeNwkP7sVdTP67DBviW27mOpeudIOWTd1gQqw3xDYVrjeyt7HJ3neDTWdksYweUhA+jOdUGa\
zzlcUS3sTmxJLX78o+FAmNpfwuRGXy+l3Z+wKIsRh+Payd2Wed9lv4sNoC8y19vLvvbERss2PXCYn\
ZhK9acppTXi9TdzbewFJeBscmr5fJfEr+dgy1wlW6yBK7BXnzKo/vHe3Du1Xjcy40r8oOt7DErlLs\
vuO3gyKxxx7r1W08eRuWjXMcvN/5Hx9fmHG/81zXg1sGatJ/KRSw9M/hCKNgHl0rQFgNIWtjm4hcK\
IqKkrNjSWk/6BOuyBoFpgUoMiLhqz0upoNWc2I64U6g9z4yAx22J2yCnUz3mhIFFpin6cbyK9cJrx\
hP40eHIAuD0ZnUnwS6y/7rPLcart7fPtChBMbNOZfqJdCIq5wTC0S0V7ZZ+dUVDdwdknj8q6dvNJ/\
30zWxtwIg6GeeuI31M0VUuxyz2O6IQYm1n9txX4hzrlLEOLcXyz29tjem/ISKKBTstY6fUEmVd/oc\
mzSsVCaskAl7je010txvamz/sv5LofAa2zf/dn4eM6axFP3vcCx009jwhvGz+ZGK7a+FhW0kS2ZGc\
0Nx1xiWjEj4UsO4BcEaAuj6pYeO3qjRcxCrkr30mZR9AsuIJXypYdyWYN04oKfxUBqRns/g3ESkjb\
fQICyiM1vNyhtvfLlZ6dgdPF3FYFPxvx5feGwq/t3+UhBZAaKcabgrjiRf/IYS9Vws5s9EPzXoAnV\
zRlRabUT9nhJ1Sq12QQ2b2MRZSleDj1GrgxwItk/mgppCq2EOhAp1cKe2UEf4VYqZDCNxgqTBj3hz\
SqXiucPzkWepHwJ15SNuqCm0OjxIcmp1ynyEE3V4PgKdcDMSD89H1IkjPDdP18++oOCAOjh3WAl1M\
Bawb/JDza+BaVBL+VVgtU6l3DyKyEhcpbPNYzf2JS8H1JWPuKGuIDkHNb8GpkEt5VeB1TqVcvMoIi\
PxZjp7XzGHeFCO09A5u5T9TdTbm8xFUQd3y2egRtz9gOhs86R+2qj5c5xyIIHVenrlxmaA6sQrH3k\
1Jdnmdyck+YhLll35yFXUPzO0ooK02hd122m0BTuBC0mZZ7u4kEJ9DTXIhRTsq3qdMOHz6a6md9p9\
ishIPGH617EGqU6cp+RjJN48Q0ToePgSAjVxqYSCkbje0xBgbO4cU3/87/nbR/FhHWhifD79dA2K+\
0O5ynw/SxtLLq/l4sj5FDGJAYbmlQO3SfYnQrtnQfDYa0Hz2cmLOu1yAjuElcJcm+GD73k/T2hkTY\
p00Gis1M6Oq4j1aBuwkNNruAiR67tKoNFSAcR6PYRkJtUPPnndgPIR116cfk+oeOW03nitvu/3Dhu\
8ZCUFbw07Cdpahb8fNLqb8VjYIawUFhYMH8zi2hIV/pTQaKzUzo4rC+nIGPrwmRZjWAAmqv9nklur\
c+JMbiDNx3i9qQBFC3/0sWYE0RaR1wUVEluyWGhkB1VrQEtUsk6CtladT2meNKNDFoXLzY7rdFyRJ\
vpMgOGBkAwgRfmqkNK5FP4p8zrZlkkCnVs1w2OzVppGMZXq5QZ4eACo8Izwr3bSPn/S8bnh33386f\
tPP348c336RvNJCF2JjBXARtaOTzXffeOJ2/G3nx5P/sUVillU+6QApz/ZF4C6t6BBLzV+Wna4e41\
Pmvy+T21JClLcBYoo6/Y651kmQmfvKeQPz+XlItQW4cyev3heJ6ny3u4rgsNKdHKYPobKZsK/uWJu\
u0z4+Feb0gWZbm7M4/zGf/JqON08x+25Tt6j4rPGFoa9MBIeo9nr3AgZD+XJYzGsgpDwcFAShOX0p\
WaGH/vlDChB7kQeil4zehRK3g69VGICa1J8OcgjyJNgeYgmJn1QrNZI04UDhxsrj4sB1GMt1DN7CO\
/1QE8k9Gr7EZzM49D0G2hu9gv03n3qOIFiDZjqUglWEvLqLqazSam7efuajxN+8887dP68533Nf3Z\
84bGveaFCzfmtVZ8p0qHOPk1w+4CzefVL7WRWnyYVFGyUE21eYaFcWXwEPf0HO/3pA2SqZSchCh+Q\
8SOCXQmsZHJERLP3gSa199PILhj6iA1mdYpP9LF6dFmbVzf1SjfVpcUY2EgdGNBJXOPxvaPJrUTP7\
elCHYSJzbiJhBl+BmHmEcf2KpO3iZ0FWtMNoNrWdIN/uvH2ivY939p+oup6k6D1jc/GIp+OL9wYiw\
S2EXAdUatHavnMvmaoAt7gxa82vKP3kyMWAxEqHDlnYzxoI0iPaRkj9Jh/DkOnx8UYr8cqMQ99Dom\
oy4CpHjHqRBEQPcopJ+2GWu9gXB7fMTRAVFA+RdRVazdqQ9ck80KhEduRKsGwQSVmoFZJ8YL9UQhq\
fmOnQf3mOWrQKmSfK7RnUMBYxs8fFoqKf5IcnAv8e0fF74NkbUj0PjGajP/jt5bjl+Jfjj/W/4Trv\
6r/2ef48ehJYm6HOD2ZZw63UPSV5zOpPsfUCDt26BfK9jYC0Y75Ctywg1amU/nXCFH9rm6O4nVN4+\
kCzRyKXfrnaGUFUPpuXzY7xjh7aYoe5X2LNc5vfXNkMYWP2oYJKE4JJYirBEZiUjVEpNUE3UgWXzh\
Ql0Ra8Z2nHE2p6PIGYRw5mlSaAKCX/5ONIn5qmDSAaHlAhS7qhDXi9VrPPtBy9p0dbxHAHpgLDEAu\
AIN83UDs6Y8h7qo3UGEQTz7ogoVQu54+ZsSmjAkMFyGZyQBpDXd5djC9C+0LcN4PKtRY8bltueESS\
SLRTWjHf+U9wYe3rJ3HLbyyjXgg/RM+0fwurKSdQi7IVgeS4pFyYp6twhJ/5kp2UONq+2yG/jn6dQ\
PFWDXkjrgwFzhWmulYMUIyUwF6zW2xZztBb9ALT19EDfhOeSufMhOQq4ZolOLNrTiYQgaByRa5uGy\
ZHmCObAV6fy/WgLFNg5aqy7EZ7+X6MpOrKZC/4tFEDgKAtZ+sRBFbXulSXHWq+wCXpmhTGOlOgLbs\
PHfWkTbLjnXFzwQaCED9gcRd9QYKDoztTgVI26ciHu3Sx4zYvDGB4SIkMxkgreHmZocoK2DYhsuKb\
c+UDFq4BzVBE61isa6ThVxzTgwzVKuY0YY6NzKw1//O6pavCTAT4JJdFL/4ivB1A72TWVFCLynBZt\
Za0GislIVdvjanX2KSmx1XIcG1KESgfIeuS2RuElOmJiJNYspqTJAdd1GG8AgTGp06RZkAQNqogRA\
KmfJhQ8cCAMOr0WiAhweA33766x/+dPs9T6tp32woN73xfdMbP3/Z7q1vb0nb8DuOf3f6Me1v6/n5\
W0mc3/hfji8cf8C3P/zlz5eK2+DmVIZsNIUBI+q5WGjawxeof2WY5aXU6meRjwJ1Sq12QR08e/CY3\
ZqKaUatDnIg6L7FKlqNHa6zoA6ewxVq5sUH6NlRjMQJkgY/4s0plYrnDs9HnqV+CNSVj7ihptDq8C\
DJqdUp8xFO1OH5CPQURkbi4fmIJ/GfRSpJnq6ffaazR3169cOHgu0B+/v/HrtbERomU+h1wb6q1xS\
dP6nRAZleF+yret2ch/CbOynqHr0u2G56LZWeATusVJ6ERxEZiSNyEsWmqB/xZn0MSkyEHwDgQLxK\
nFe0KztSQaEbdUKt7hrSlnL7eu7liBs+M3iB81L2N1Fvbi5QXSfhCZJUqIO12icDpCIerNzkxBHZS\
XnuV8qDdz3PvcKulE8GSEVcz3N7Em+uARE6Ht7ZoCYu5WwpiNfZCVeJ3/ij359+2/lzpjzICHGVwK\
x3KsA6Xfx2uweKj0kJY54gOE8JpSopq7TvcrtR19Zhd1bFewBIc8KnjtYRH4sa60RN7EYryHANicp\
X6M6VjZfHPbK/36kmTYUBHhOyQLP+DhVNsz7qqQJqFzSuAwARzvIm70Eb5Tr41KMhK0SObH2EhVxQ\
gzQBOZhPen3nEmYc6MECEJt4CQCkqR46ktY+cmO9Er8ioti51BJMLRM8O6vvSMtONMs72D/zpiiDa\
zK9MTgLubk65ziUZQEYvhEUDZD2MTyIUGTfMyHI8oqdS3UR3/y8X5JtFwRqNuELba3ZxCRocz1QQR\
Ov+ikeilXsXDwcU9WPZwdLtVTYcVWv7HX/THJrdUx4da7LtrQBhndM1AFGpnoDBjy2luisgQVwMOn\
ru05Y4kIGMLwcjQYo2jVWZxfZNaZgd3hgl/3hu687f8c2Txp8/O6/O75w5HF6/C62x9DgLUObjM4P\
zkREdj0swEdxsN0WuAJxmm4lCWzok+9o2psksKGP9aHJigXn5PZEUfT41D4sQL22EyfL/RSdiAtsv\
R2PaNhcvVwSX+J5pHtw75JEx6mJp/Qq6o/mCE4GHcd2LMTJ7m1egHizjsO8SgriQTsjCxOH+VyK1h\
IxeMX0ghF8c16XMnOB5oo0O+MkSYswbL3oudDD29hmBX7gKdayg3xVg9J1oCba5RFs1dgpV5fWty9\
OdCcbSVYiDFsvK/F8MCHCHRZxb+KyeaAneIplwiCH1ReKrUdeuEw1m1GHZyiejylU2dsUJq63t0mX\
E7rADtJsYdijGYpBvZs/c26g7Oojcao3AjZMvdVhS6VrFLC5fAnbZhQxeMXkjRE8xUanVA5kP1mRL\
AWXig4ulBFEgnSZmDJ/OZmBMr8PzUA5ZefP86HrKr1W2f7IM+LN65jVHyHUcUSBlId4sI5z7YN4gv\
95mQMd1cErxjwK8DRLgzd902hS1IXlxh+dz8I6fztNZd5GLuzotG106GLn08ZUQdifld3UsomJAoV\
vc+YI3N4i1cfjv5+/fYpBI66SIn6jAC4cTZ4k15nDlPVuEXpFk6xGrKKKQIj9UXvWedhl0luOhweO\
CscTf3XFbo5HFn/38afvP/348Syyp2/88AGZN1oBbNTI6UDlLy6/8cTt8VzkL65QFCsHmlMl1crnh\
UdTbtRVWaBdD+BUFWlXjqB6sSbJjlwsYvDfAdAUa7vsNL56uyfrCRdI07CzX6eXbfbprDWFv2Ob04\
VK6oNkM+H9gzruZcLmn3fova5D53U9z1P//tU2T32zt7LHv+5J6xdtOmxd5gXOI3BdnNDN8/VwQm/\
qNuHc93N0SQIV00hSb3924CyEkdT8+K/n717vtJ6RTPiJm56qwZDd71x7IWuoARGaO7Pe8kJGdrKT\
ArJmLYPFAA5kczVCBxlX2KSZ63nhw2ZW6fEFZSCw2MCRgcByeWwv1DRSvNA4qVKIAJ9eUtJXLVjFr\
IRMZEPINbhmxicaJAYMdtbeCXdWp4bvF6576xByUdO+zPhSDXViZmRJYcZMyG4Zti7HmPmYQEbdkt\
rNXmZGl2/hLXNBcm5G2298+1skodmJGA2TKxqOj4g+JlOsMN7CMhIasyM07j6OIwyfvUfkuluEk6w\
5L8eMa7i/2Qnd/BOO/z1ddNQNYf/h+MLjoi3XAdCCawh2V8KIWmp9oRu1yuPeEeIrrZ7dRzdsR3g+\
MFVFuWV7S+PEK0gaUbMdbJk4SI4/6bCCZHatplshTK/cwoMsRh03fGZDcw88CrLPHRhRIwzG8JnoE\
Q8jaoRWw8Z02qjnaiAragoN5E8nQ1Dz+1VW1BQOZK6l+LSitInDkgZG4gk9t0/zrxx4XuL8fpykkh\
xvk1QlKY06ZSXJiToo53ZGjcgAq5Kcg5rfr7KipnAg4ZWk5+PdKIjDkgZG4gk9t8+ErBy4DPHm874\
QXgWWtNn3mfyIBz8fFZxQMBKnePgyzI9bVygMe/QjD/ZT9Q6zyNHcSeth4DnVzXGrOZ3WOe4nsygf\
dlswMjgbnwKLVb6BOhLBzp59oNlhnR5CKJPZORx1OeD5BABiz64QdXosB0qJ4us4tgeS74mGDRfty\
xt10Uf25FU8gmOiMpPrH+IwOXdotw6rf8tGXMceS04Ddiw3CuCaJtz18OOyXid2eQ3XyI6rPc8+R9\
tGZkZyvHO0LTmaiQb7HI1X3XzWunJqnc+6kBC7fJndJHZLZsWT2EWO0CiOZ1UeoaUAuGRd5qyBuQE\
eHgAmPxm467cf/+50Ae1v2/3u/3p8YdrJwHN1FpFCgYseeznAiHouFo8srgc14h6M0upXXre7lFa7\
oW5uJvFbSlf7gVGrgxwIutOzilbDHAgVagQWRId7RdQwv2oPYYsRJ0ga/Ig3p1Qqnjs8H3E56LryE\
TfUFFodHiQ5tTplPsKJOjwf6RgzaxMPz0fUiSM8N0/Xzz5QdEAdnDushDoYC9g3+aHm18A0qKX8Kr\
Bap1JuHkVkJK7S2eaxGytql9FY5SNuqCtIzkHNr4FpUEv5VWC1TqXcPIrISLyZzt5XzCEelOP07dF\
qP9xkLhbwvKYbdcITrsHRoBt1c0DjN3Ya1G/2qI+b26d/+vChiK/jR/gTeFY/UqhfOfuRIn5VuROm\
fj591vSeu08RGYknTAS7FhC0ifMUf4zE6xkn9MSlEgpG4ipP9uaJDfZjBUVR8wSFbtSIDLw6gryop\
cJAOZChKkf9aaV6dSX1U+7metmbTAMSiDsn6Bz/e/52h1OJC19cf0aDIu25k7H5P5ZcXsvFkfMJfh\
oAuQKvWacH7po0iOQut1kpS1C1sgY5umU9KoAIo4W5O8MH3z/f2ZkcT+MsMTkao7UDpEmPPeYbBNC\
kuoFC0PouEGilLOywHg4hlEnlv2NeN6B8kaWYESCNt2MqY/HsgpI6mC7f93aHDVnGQoK3hp1Jbq3q\
35kc3dEBVAARRguLEoYPpnJ3iap/XnI0RmsHSJOedKQSfeRMa7wE7BI1ASZBW6tz4gdtIOHHeLip7\
JSrf/QhI4puzhr+/JPhJ7JoaGTHWGtAS1S3ToK2VrFPaZ40JQOLwuVmJ9ojCbdYlzl/yqjKuZWjEC\
VqlY5a5/Kt0jmr3lIAg0+FFRlczwQYHhyjAR4eACo8PPzdTtrnT3r7t/989/Gn7z/9+PFs2U/f+HB\
ak+FXvu69vMOrweeLf/6+f3984fg5p+eL0/QYRDT6JPfTt9M0GtYgx1XdxgLkKmGY8LncTJXXfMH4\
uPLmWIo0mwYeFaZBYIaESXF7lAAaV/Mhfop8v2ieSW7uVcbrnJ3cgKFadT/O+DuWFlzUzSpBFUOlu\
usx0RyJnRxvT3+Si1uyG82bknC1Flgyk9wAaSoJGutNf/Mtdkne6ebbvABf6Jpw1mQ+1mv11gkAIj\
TwXlTYPxGYIPETZedkvZHur08yPPfPh/fcotnV3CdO+QyXKMrO6PlqXSCE3dxLZJ+VbbNpMmi8s7I\
tNK7GFEncdiG31qxskqGuNSubqW5rzcqcXVxScjR3SZKkhWhocy+QfbboBy3fbJEy76VhpxobmKYT\
dzokvFmwyHTCz/Nhk4g+cmODCQnPhxDKhNamjuEiJDMZIE2ex9TfdFK+vNZrOpNLNmqENdedlU/Ue\
vHKN5cdeDphlcdNaNuEpnopdNAS9VImQVurAUVpnh0lbPShZsrNu2h2lYx0JCMzAYYHQnWAq6Z0sr\
sT4XkdWwmmk6ewrXSuRC48zSM7UU/vFjx1gHlzvb4jCSvXawV4eACocCTh21vSdjw7sP2Nn3/8/3l\
84fHQwQvF/X8Z8p25Ohua0Z6+ds94d0plUQZRhmiyCg9EnuynyUUZr8kU3mLuvLctlV/HJ/NQ5vDJ\
kZYtq8lFea/JPzNocmS2ZfvMrlYII+pI1VsMdUqtftYhokCdUqtdUFNkdnMt5VLoN1EfHlGXA5nTn\
2VBTaHV2JkdC2qVhBqN+s0e9bFDzVLCwNwreiqoDj48hYCCZ3Qu4areu+woSzxcx9WJU+Qq4Rk4Z1\
2ZMgNfp64MTws5tTplBs6JOjwfAWaAnMTD8xEoceJiJ1zVgYkgNfhwjYeCv/AxzelWUK7CM9m5tzy\
9PxDGAbXU+pI2aqmtBGLU/BpIihoUH3k8KzAj9GQupYyEzGUCJVbLO7JAKieup+PUxCvvNqJ2KXES\
Zj2sqCsZnIOaXwPToJbyqwQZoIty8ygiIfGqLfE54AzmKfXckTlHhmL4TMTUos9y7Oc5OKBWmc37o\
s55l2rXgpk682AF52ae0Xt3DXG1ievpOJS43yoET6Sz9035wUulGBTgGfdlw4l7evVm4il1XD2OVt\
35yqvEr7rTDbVePg6MlSsoNzdxllQ8XMuB0dKJuZ6eOzKvLNzdl1cWDidevZWQ8mca+JQaDwWPfSo\
YT3n4+uUPvgft97s9CxpoHRcITD5M7C6CmtRTmdGLZFrKRyIPAzQiN8dksXceqbFlVxZ7OxclUD5E\
ayD8YVZEjyv1qO01oCFSZ21NC6o3tKHB/M/rO7+e6Ym4WIXLzW40GZnr5jqusvmD7bW8C8DwQBgNk\
CzGKmRz6BQ4ZTZHVzcoJCZD0FbN5ojMsyMjiX7mrXI2F82usrlbyUg9L9gH4OEBoN7zgs+fdHztu4\
8/ff/px48/nP5qg97w8173Xtfrzuva5tLnN/6L4wtHTFceJFzTd40VNmyPH9OXoEBPufjgs3qWiX9\
Kn0O+wmkY/2F9DvTADX6dD+cPPQiCn3/mmKvAf67P79rf0OTPluJzpTvk6DNnmp73T0itUYW1ao7/\
PX87zTBEpMk1hdyS7cFBclxLFbEA+32eh38CRhw+NUREDoK4ClZDcwDp00CYZCbsvHgFENGkxUSux\
nOh+GBKwmy3x38/f065vVB8ebXPaTkhr/4ZAQ4EXmxznrTwmMQub9LCY7iiaUutZfkAPDwAVFjLer\
eT9vmTnq9lPX7jQ8MduWT1mMW0v233ff/++MLjblb1YKsHK0GuerCuzS9R/asWDjM+n4Ws7BQRlbT\
5MwduXjFIzZA1udwv3EzO4BIIyNHcE0ZSlKOhzb3AeE2zQ3NotDaTg8UFw4+9FzqmqdvcXlS8jbpA\
m5sLg+OoVYUVocEcmxC0fLcG+0XS3OwcatZ8pwzxVg00AFliLDbz6iNn2CM0HRfJrnyRAPEn5GIzW\
IzhWr01S+jAlgB9+G5K5mkoabReWuWLZOd0NvjcSoOpS+wUOvIOK/DWGxl2+9zCpBFFhtAROuPxCR\
2ihssTOhJNyLY1CSM53gnZlhxNe4/Ef6KhrTUhm2mja03IJqnbWhMyP8eWFJpDHEWEBGxa6EJu7lW\
yDxidyeUb9PAmvzQABUOFyJyCMhUWmVM4ez5sTtGHb6zXnsBw+4QyoUucRfnC2ux+yifa6XRSvrzW\
qx52I5XPyI6rVGOyXoqw21zmWmsBmDxuQtsuXug12oO6Kn7QEjVUJkFbqwtFaZ40/RMWhSt2y1UR+\
KeYhoe/aHZca4o6iZzLwVIpszm2I7l0shO2s7hWIhee3Kk/3jQ8w4sGWBleW594ErvwkBjN7vDATu\
H4wf1TYXuf4tp4AYfxNwYcMdi8ehaUcB7sn9nl1ckozyVCEzvzb+2S5HlsR40n9h3jqFW0OtyBcGp\
1Sl+NPmpfz6X2Vn6G7Ui69KNgO2p2uK2zwk4Zw6CwHTIRPV/SO5R1IZ7Se1MTT+nCqYmn9ONQ4jRd\
fkEnZaWMnqWodEcG5hYElCl0GTu8JqCMINIsOQLKop0+uorm3rx7f8Ig18YFScuZmjhCx8OzPWriK\
RvQUOLYDqCeC++9dx0NO6X3ZoWd0nGzwk7ps6GwGfe9pfyTFTXbmnNoRZkAdTAWsG/yQ82vgayofx\
aZGGDzvo6Kxr7EvSd+evXhqerFHMScLNeeK0Cf9I8Ftp5mQ2Ff+O9gVVyBOJl6z00ru2bg68AOH9I\
6ZibtvmQucbZND2LwivkEI/jg6odrR9UzbaEYXcIiqb1zuhhxWDhlJP5rLHG2IQExeMX6hRE8z0AF\
GE7trVZt5x5cmIIVxH7KGiNq/nkHK2q9UgvowGWVmy4oaBOHFUKHu1gO6xLP3Fd8RhxRCNH5XArwe\
mNP2XKfDnbm3sozl9JMJ7y3Al2aJ46ec32AWdWDTqTdtnT6yclHLKuATBy7/KwjQoQi2k3fDyEiIS\
PImowI51kzIgoRhIo+jnRB1xoCIjge//38Oa6xBfjolAiKW2uQiNGRHPueMlJW3aWPC53lfei9gEP\
nBWzV9fzG98cXnM7ybi5x5iosorHeVoqRHYIyN3EnmVsoHjUDU7iizNthMRV8epTpTt2ww2Y8RzDI\
R2PnbrLnpOu5EFnUsn6Ec1oglevZG3miJ0FgU2DPw8AQN48EK7fjdKiDOOjW+WLureV6aZu+lhdze\
l8enjHra3kxn6rlKetCci0v5oS+nO5wxhTgw3shquD1zu1Fd1VlYev5cs+jZA/2K0kcPdWJCze01/\
ErQYGhQd86KKOH9XVWsirlPiIEc4jxe6H4vQdXvq2o3rKtWbqn0oVnf+q+RDb78wSvsptC51dcjpZ\
NCZv10OQgJ45NkdXPv6NTRUbwFOtu4aruefBds6rPJc6WVCym6kFhuc98qI7cCM5WWFE3V+KZ3Ynn\
sTLVAgkCDzvHQngiduOPfr/rOuTgCM1Gejj2OfzMHN3PVVmP4/HfR89VUW1A98Pdn1whcZIKUAP74\
/OeY5121mXC0xFOq5/Y2uDO1tyiUkKJdP7zfMw/4XXvb3/d+du3ljJ4BtB/O77weAbQ310BYAzSc3\
VdpWU213CO/z1/u54geMZ/UwXxZicIjrPzg3LsvlBFJQ1+h7KSNBC2kbJNz2IbJQ2zNAYCuJRDAVb\
bLPLgT6g65AEdleeNHVgjURdKSs+1gFB4iujDXXKHDbn0QuEpqEsovEFZRTY0+TDXsI0suOg9OFxz\
CwltMuFiUd1n54gy2DBdsuFNodaRTUOokQ/ZKiLCJmk8nV6rPKKzM2wGUPLgkodsoiwslvBkrMRCm\
YclFstFHkbndUpEHsOxBrELjhHsd4PllQbP/GCqNLCD/GZoUnUPiyD4fckigkBYhFTlySIIfn+uJI\
j8EZtrAy+pm6IrjVjkwR+/uTYkCOTBUw2oyINrzkvSgVcXilROpCIUst16/jJ/bt/w+O/XDu8IF4R\
UmpBZEPxl/iKCkErUpgrCoSSv3q2bNPg9u5I0yJzUXFPzWR7OLA9YyqMij/yxg6s9UiFkVaEouv5V\
ZKMYBlRkQzOb4lqxiw78NCOREot2ftyXihH033siSzPAuULxsRVR2QSvovhEfVHZ0HEEZk+iIqqbr\
XllUzf00otIZRESm65Fp8+MQoENEVWEQrYNGb5TFC0PLiPhqmmiZUNjK1y5crRYuExGcPQ2YSmSWx\
qISGX4TOxCnqw0ELYRvgwmK425eqwkDZrhl2A6zSIIfs+uJAhG/zTX1HwKmvRCgSU/KkJJHTu4Flk\
qhKwlj5Rt3mh5cM0TSXq90UJJHURI8t4XOogP0kodP5YRRVBnqQ8bQapLYRwlkXaJONSEPE0/gpzX\
SSxB1rKYWJof9sM/kuJKfnmcWLNYMheKPE6Mp4yQFUuwE+NaDNKXjmJOKysdnmANzKHWkY5ihisrH\
YosDZFiGD4Tu891Rx7bXUtRefDUrSUP6fE8j1iqcTksluY8OcjTLCYWCmtRTLoXEItitk3mxOaKxc\
fhrCMdxeRJRzpki2GwIMNd4BNLZNEJzB0P1oywWv3M0lEsN3Skc3iQzref/vqHP91+z+aDN3l10xv\
fN73x85ft3vpup0rnT3r7t/989/Gn7z/9+PEstKdv/PDB/CtPbzz+a9vFve68uK0KnN/41fGF4y//\
9oe//PmPX1650HkR+st+c0HYod1YDHL4ZoSdwdUUu5AgihDKZHb7vDB6D+Qmdl6AXcrHZWQR0fz47\
9fuj/j+l/6D1pJSNN1lIq+GwPNlcAA9ekkIoUwgt5WcaADGTvqN7JQDMAXAqgVfTakFG6k8qwX/7f\
GFGbVg0JgRWyNZinGeGFTQkJNTbWhB4wAYtHsJKjU0WIZj7V0oQovM1e3QuJJCsI1aReJCLij5wPb\
IZHUOZq1Tyem5uD51s3oALWiOs9WcpuqzocSifOFFUR+5WQMPYsNFCGUyO27DLYDC1nunWzoTYHh7\
Qx1gXh9oBIiNvaLuz0n5YPVU+KTSKX5EWi922obP/iKtl4Jdxd6O7O/478MbGnnJdRxBG90UFQkb8\
/AtGXUH7ZbLxgQBZrfcWurjI8dktNELuZXsdaYss+5MWNb1Od7akRtgFRztpZrPlEhU7/Ds8tqsmt\
6RzJsM+9tEClfQuqGFRxw0tLkeKB7a/Z1GYmiR8fn+ig8xtMjAbIfGtZ8CtlGrSFzIBSUf2HG5rM7\
BrHUqOT0X16duw6uflNAusdysgZ5GyBFrs7ymakxAo/eOnQHmayvNBBheJakDxPpAhGQmAxRdgKJg\
x5Uki3Q3JZIXhFAms+NOXgqgsPU6HfWT14Tx50zltd6MxyS9vWUpyNNtj393uor2t+2+798cX3g8C\
OnC6BsMVKVTEz8IFGUcPBg1V8SvrzAOfhxKqB4jGB9mMM5m14yMg/QYZteMjBPpnBdjlZhH4X+sXW\
BRxggesLG9qD+G2TUj40R2TcsYoceR8YmRcSLf6cU4bcybmw92LHM86wdTuIygNLlBJWagTqvV2P0\
GWa2OdKjEqFXyOpivPtxFffBFreKrB+ZkLKgptBq72M6CWiWhdkaNyBakZh3NqK27aC6opVrF2qil\
qmdi1PwaSIp69yQubm/dt2lkDWLQJ4W6MA9ORtiYv9kxP20vsSh7eGxTAM/v0tnAOzSnKHIgWKywb\
6WKouYJEd2om7GsOUOfgbq5DuQ3dlbUFFotFXGptLpQu6HmyRYOd7EcNli0ifMkDYzEf2aY4ITXNd\
TEpZwtI3GVY4uCjso6/vf8J1xHoHh4YxluZGNVDm5642gObjBf9PrOBezXo5TxEWyXReKrO/2vJh1\
YcuFhUJbcWsncNsPGQkuUyflBS5SOTIK2Vg53Z2koeJdWJCTMBBjukKIBHh4AKpw79G4n7fMnHc8i\
+u7jT99/+vHjOT9++saHdQ3qU4k+4/zt8YXHU4n0Hl5xsH/mTdtq1vet3IaeBwWzVusF9vkX04Kai\
Z1DPYzVkOYPtu87ZVa+PqFMiEGHzR8pK19YEN8CpMm9RRKgmcqXNwU3nTvrEjqWAhi8yscE0FTDjA\
PMq4F9AMsHtgF0yWByAzw8AFRoQ3y9kzamDfH58iwNC/deRfsbt+CqydHf5CB6rClTk+OF+WGGOhN\
9T60LQIMGYrcmOm5es1oNS56QGyDNPFtkZcdvQlvs+vVONLfHPxUrb13E81AnUYBVmVdl3r4g8Mvf\
/qqrMj/+XWjt/M+PL/DVzkxloNOsOy9AUxlYywK362j8skBedk7Kl9d6TcpXHcSRDmIZbq/Tq+7rc\
PdVufcV2zdER9zc7OS7/rHNQ5d8uQCu2QWrHT0fgNX/7+0gomNvbnbysTd6YCwfe6MBKlcdwlPjcL\
0TZpc34tbEHc6uao2hlKUm7sMADw8AU0zcj++cswtvfePh1eCo/n3dkt+t7zVruuEGNupV85L25JB\
uXgJTvj6hTMiCDps/Ula+sDRyC7BS8Djly5uCV7s/BGBzdra4Bj5LXhDp7VIAywdu2FQbotoQXW2I\
xyRDog3x+fv+4fgCaxvC8JkNtaBH7WAauZFRnkuEZMDEtsqdWKFd0onSajfUDYmHiqV09FHLgczJR\
VlQU2g1zIFQoQ6uxwt1xq0pWeIESQOQOM0ilaDJWCkTDRsTZyFES4GCzoiFcuUelJTD047eRXdF2O\
EZhzBshJfmaelZd6DQeV1wdrAI5WAiYGfkQplf7zJQlvKhwLKbRaV51I8Ctmh3msdkrKjZzgBXiQG\
sqCs0zkHNr4FpUEv5VWA9TqXcPIqYgvjeV8whHpTjYHdZx1O/INTBXfAu1AMljYEyomPNk/W5UOY3\
8QyUEbrMnz8S6nJRfrVICPTpN2X2HtjyhRU2f0DsGrDKwubJeilg52/wdVXPxMSlMggK4thQichLe\
CKC/Y5ePco8ocBO2SHRri7IHNT8dp4GdfVDmLS6UL/KHxF95l3pXUifDlIQr6bI5X1usrB5MmEK2I\
yZX3iJTk1cKoMo4namIa2MG3+0O6CbJ/yJsNs2+2huthBkd3hgp3Ao3tdXBL07FO/4V11n8x//bsb\
Zdu1vbKOy9efnN5qkTHry/00ru635wBTwJsntWJir4cEEsJ4CMJygmQDS3IfFxM5J+eamWubPHDDc\
frzuxzeTnd8iRA5RjCbQuaAyPgE5mE+ytpqjH9booHq5AVY/o/oZ1c94oZ/x7oqgSfoZo22J3x1fm\
NFxyFuzmOq9Zxuev1TB3ASwCmbygnkgD0JIZoLyHTZ/xJ1ILgAQdp3hJsyjgbkBipYy6uwiSxkKdo\
yNQxg7wwertr/i1ZmKXLVcHfRjJXLYGkOg18pdYwgAFM3wKBquohkeBbvDA7sUzerjOyWW7541qz8\
cX6hm9f/P3tv0yJVl63lksM0m1W3ZHvjjwjCgiWFBIzUNScAdSFc2YdyRRRc8KBiecFAyaBRIuT5Q\
/0CAph75F/hXdpVdJ4KZeSIzInLtvde71vuuvSeNRhYjMs+zvj/2PgO91tP3dJHj2mHLBbh6NZ396\
lF8TEoIvcgTZcXmbKgh8JLotGlKRwONSZNNQ6bVoe6218BOYUmzXev8t6JQCMB0NclK+EiPYhu+Ez\
tvNpR7dNDSh/RoaL5DdBLXWVTTkqLqHhrjFAnm2KxiDiE31xQpWOewQ5DeN5iyAEyfIqkDTPJ6fUH\
Wai4s5BCRFjacYklPYEnrgM6Nla5O7DITfnV2sEdkbpnE2WxtdlwxNnC4wxJqsWFRAKBoxD10fbFD\
r7NAxFVnB3tE5h57nN7VZscdcScAmF6IqgOsG3aNd4tyd/YmAFg3ANe+3VadXd3QUVvv+no41sMJF\
EnzYtevd4WWevYWTQYtPetBQ5trqSdO09bR8ICAyr6aQqluIksVTuymXEgJttja58K5GycTAETEDF\
iKYjUXFnKFVqIkoi1M58bWKySibW12U65EUZb+guy4IgUTQOMtLFxJishKVHCavACy5i2Hri92WBH\
QKdQmAFh3ws2jgbUBio5q1dml1/S12YnabInMGVHTOOwJ6GTOAgBFowaW3bq5Fc7ucMdO4ebWNxcE\
/fTm1gf0hj/vZeeft+/ODF7a+v9sP/C4tNW3+5o6uEKsnhx/LY2fxU23RPEitNfXvSOS5ba2Dc14Y\
eHl8L0wQ27OS+ybHGRKvCiTeGKYWXNSTnLIipQDmvoqbgM7P2Qbwi/UfFqNyOjQ6xNc/d1U/8+O2n\
cAK+hA7KMNvV4GTyJtpyyq0DxuOkShq7UiwhT6+NO7d5yVUemuMXvzV9tngJzM02PYVMy7St9Z0RN\
00DTRvz5Df0xXevjD3LG1kgC+PE6Bf3p/QpU/Wd87KVPv84323RK90jO5lx5Nec5pOqEuL8onyk5x\
cZWehcBXrj9JwXdUQpqZ4BP+v+IycSx/zUrUo88Ic8yHmw9xkFf9kP7LQp+GXtbhdHx15XJpQI790\
E6HHk5/nl7to4zMV8s6Hg/orZWUTY4c1/5SYDT3MVnu06mF8cUkHxoUu7wfF8DexDBbDSMaKYgYYi\
9o0qPvgP+rTA4bOWqSC/R59AD9Qm9mjgvtYKYbsGjQuHFBhFjqR0/RxQ3mFqnlAfa1D4AAHS56iY8\
jWIrQ7jERxb6IQjH+4DBmLEBdNcR17mGB2Crtm9wu76VzkLN2SMqT4zkcaA10IeR8nzJf5+LI+QYK\
kkEUC7lis13xCEFAjqa/DE5IrBImgMZzqYEQtGZNgwVTFmi+WjEJNGxBlNZNZVG42uy4shAagFRpH\
LZA6sNn6qGyVK21Aa5lR2rlO3Q9J9D9uSxKBbq/gTqAeNMsUANrAxR1f31uwWm6E5M5D3g+hFCc2X\
F7vgkApreQ1AEieu+Z5cytiHV6jc7pd3PVvPNwS5r1yHND6NsM3BBTWVh2Mjwh4+aWmWoTcavXC2V\
1c3L41mnvtjaeC7l0tyRLLilI9FV0ww0nWmSwIrgiMpH+emhIxTaHMw7Ce+ALzB7oKUYdre14Snsw\
lAMY4f8Q+Yn1aMuN47Qu5NJXWXPJKTfXCfCt6wTS9I+riFKlmF/e9nlX64iMxQnCYgh2woiOvtjCo\
zK5ulPtCQIvAcB1/0KyAWc247Ext3IznoAc19iWKVvBKV5gm4oeYI3IkXPnjLMaIqzYXpgKAkSEXn\
NQSlyUoluCnwQaQtO4V/JINa08NMTSQGaJ8vzQjBRaZnXCAq3m/h2daxNkx707iwgQ1oLkmaRX4yK\
GCQAmxYy+Zr7LdgozOe69Rk5yMWGDCiB2QisAkHZGS7yVR3dRmSA75XyvzyM4NTkr5HsUAGnaA0KT\
Mo2wKwCQNuzWZld3OYqnyEW04GHO4HbC8jDUfPy29Ox4q0RutZRT2GETPAF2XL6OqSN6Y4WR1+VNC\
HDK9p4nwCnbe3HxA9uiyji17MQuvb0nzC6zuZJ28DFO72qz477wYgKAmR2WEgCnHGxUqTooAIrG3r\
T+qE7BIQCQtuCozW7Kwcae3eGO3Ycvv3z3w/XP7M7x7qy76YPvmj749ZedffSPFwRt+BNedv4J+7q\
w94Nff+PfbT/YUHz4/ucfeSINbsQCSzutHSSitXIEEZI+HdE6SOq4cDJd9tU7GspcJVRht8FWrRbW\
arbenoqldA0PGLU6yYGg5zSzaDXMgVChRmBpFh8BapqdL5oqDgabaElswWZcnp0TtlQMo4DNNbkk8\
SXAtzJwFo+L+HQunJp4ST8OJU4zghVs/NmXgbCUkzsZk1BOJgJ2RiGU+fWOhjLXaRCSbK93Ud1APC\
T34AldJYgjdDw926MmLuVsKYjrbYrQFTMhsEt6b1bYJR03K+ySPpsVdlJbm6dat25q0019+WtTQsq\
I/KNBcjGOgwV28mrfgh3opbt6+fPATl/Fg8J+VKU3O1lf4mwTqzjwFA0pmF+x58OTEYc5F0biv01z\
zRQZeApVT0/Hoe//E93fwZpPJPFm5+KrjxMSb+5RlyQO9OPv/u3rc+KbVzn+p/fvF3goeC5V5yqLp\
oujsLLISjxS1SmIV+65jGcu6T0X6GkPYvDpXr0I+L9y3V6W2wiAhlO9kZxsu4sOduXe4hOX0kwnvb\
cIXQUkBp/uy1XB6x05GbjMoV8e356JugsaV72d8aqGPcL+AjGQI0IR7VYfzBFRglDUCXEmjQhAFFG\
iRxUbCmEak+7TcgeO238/fc+i2E9xX/+yx+hMhMhXswQ2oOi1UOyi7jcX5L397JuPP3368vnjSWS7\
tCfmEu/GD+58wOmD/3r7wfZHj17i7ZsSRtSto/XO6Z9MdXTHB5noNZeJpXUYN7JbU2W4FWvl+HDz1\
Y15uMF8EUHWzqF2lfHR5HBcLbT0VK4yOdEI21c8uHT6pSNsOjeauZzQbCnCx1Umx53VwQx2fBinkN\
WVx4d1ewi5UOHLbHMQ4KONt4jM2GnwSx5v6cmdmyzoDJZoyLgxotwPDscR1o26YQhhT2r4YmzoCEB\
I032jIPn6jGTH2dQI7bFWc8CdYE6caH+WFa4dLpGaaxK+ffbiOptK3zRpwubHba7JZCi3eqO1B3xr\
QHSxK1vX0Q2E7P7QG6dxA3UHxlYdyXGFCJFph0qkyEy0Q/wd1ngRcnHFJ9o1JSDn2WzJtDJgOXujO\
yAQeBGpHvKIFlngpce3mlKOMF/1WHEYQGswMR4IOn7i9PesKDCqP9EnyLFqZDWV52hgr9tp8L4kA9\
6r0PZZG3Z5YkGL0LT0clZR0zSgiV7cnjS78iTn+5QkxZeszqVPKELIzTVpjgsOzdMXmIuzRjICaIV\
OWxNrGu9g3gnaXNsMxFWCr/Z2zB4UzdO38iCEllSPlte0otAYawOYYxtuYLKTg+mcKzmykMC7maWd\
sRFAK3EYJG1M/Orxg6lcnvjHC7aicUHi328/8Lggkb/gyO+QkcWhpCSUEa+K9lpT8b6wcNV7P/ibo\
SG5ihJrU1bRZWwPbulyBcpJusx5yotApRdsp/U5LVedHhBDtjEo/HUB1CWdNvRFqQHKvYjT6zh20U\
aduFRyTEGcLO9Ohw19oyJZ3l0bNuMoVCrvvrWDdH5CSTTv5tmsjkOtotUw39SNuuFFizUnU8Razb9\
MUAZ1kgOhS0SooiNPJKMgrjeyQbfrZGGTnQ/Jhs3ovZOCL/qmITInUjId4azSFfsiccSlFJGCuJ4n\
QW97cMKWCmQUsBm9d1IG39B971iI58z8fLGA83cq1BQbO7AmQBxqfmMvgzpp3Lu0eqGeOizGVDNUx\
HncKyNxxCByEafXcd9UJ6axrU1ccZQQ51V8ibNtjxGDV0wvKMBjd10RaaJeowq9UZycjJP0qIpT7v\
BJ0Gvy9Zbksbk3FPaj8Khi8FjiwLjIec7JNzjGzM1CHIpUPKOAzeVQuPJtavAl/QrUk+slKsKw609\
5yIknO5SYxJkCvF612afl9kVsbb/CM+llJL5O0ySBTz5iGeN1KcCTOXRY2mJfZeWEXdKXR+aIzS4l\
PYOGLmwTpy3YIGp4SqAnv/KPTrd7n76nHx9XR6k3Ivar4bdnBVaXs23Tlr4aEQjQ4Vr9PUIJVUSIy\
IHj9t8HbhpfiugMcE4N9LfkORWxFkdoRXmV4z79DPCJ2NIlH+HhDqHCO2/eXpD3m9//55uPP3368v\
njyQs//Ma71yA1vRan8fEOvR989fiD/8v2g+1vH30tzuSVT4BTEL5eB1o6Vte/Zwoe78o7UwmhbSO\
UFUd08TPTdJz/i2hW1iQ3SYUYEjnqWi44clQ33+DAa7Dh3tUbeopku8SG7xy4yqs/Vzp7kyobNOsE\
RBYaYmkAZp7WXN4EjSvEgm3UKhJZcjBDVSM34I5yg7VWeKBhZ3d4WHawMIgevaDZZaYQ6uxgj0jQF\
cSxC/RNwP5nqtvjUpU+gONTDI20xa168e/AB65gLoBxZa7QJG0cIFemq8sxvzfSp+FOcw26MxdM/W\
R4HOYqG7I5ym+7QW9jY/GDohnNDYDbfz891koIU/HVTQfB+CZJBk0UV2MhA2D18IE7gVM9cqDJ1Q0\
aVKe+FOOFCeBaZ86lOHEDJirm1mu/VPF/BABX94pGDXPTNEGA1WMHS+gVDSDB+V/RKDLH7R05J9UL\
BRBJgNXbVs+EXvE9SnV2dVtXSHY0YZcC4WpfpZtx3foDroPVK5BwIy5ag0TGk6JVCFk8weZued2sW\
hzzijq6uExSKl6Ftld+MmjpNSIamq+d5meVt49x7aFxpX5gG7WKRJYczFDVyNU7rk8ZHmjY2R2eaJ\
sZXbag2WWmEOrsYI9I0DbEsQv0TcAGqVCeV29M5AkwvYZSBzjlsM0HIFeals2RPZogIr1DczQ4moh\
O3JAvBqk+bDOyWwvPiTrIlXhkIzzcIVR4Oc2bC/I+eznN9q92IbrprTRtf97eDgbfSvPPth9sf/To\
W2l83Z856cfmrDcld/rzGPvYsFBkzVE5uCH0DZYbaHKjyeut+Gg8nEgfMYocYlY3kD6lK5uvK9JBF\
tAnHEgZMO5tGnwIH+fQ3ZKPDn0icWhqRbk6mM6ltQNZEzqSaYuhZB55zTJC8fLJ3XKFvuSSdA4bek\
zkaCKEQsUaaKjFkuE7cq+fkjv+p7tXX1OkYLc8dv4pNyfr9U0m2F3e9lmyi0l0kAWsajRzM8giKVD\
4cfN9RvZWOre+8SYmofq2uMH1TWQEwap2cvhocjiu1FoplZMjx7V8C87ohgtYbm6wCOvIjeYsrsgA\
zIXclKPDqOgwkLQCO0scXg6b89Pjo3V2iLTEoaEp4OzoyT0y2V+Vruziw0fm8ejxiZawfQ7B6WIp6\
RKWgBxXKSaypRPq8Srjoy0uKpPLjLIE5M5NFrk20We59pQCxtF0s3zwDgoWJvBmzI5r+invxbSmz8\
ZzisdPnP6eUpokejcokxoZ7MUEYlivqlcIXVcDgBCKphwBCDtGBh3hTIVkcLAY2OLCdNiJFXO+sPs\
kgVS5teJPZ2I/fdPZrRVb6/vTm7vfyLdXbrXapmw05rKNXYqy++D9ZRv3X3MSzdWv2Xt7g4L+peOL\
jfdWSWn+s/e1bJ/c6RjlfS1PVOjzmQrRjE4R2R8iKTd/J9dkOh9Fy3da+45ce8SpKoxgfPBgXM2kG\
Rkn6THMrhkZF9I5GGO9cEfheqzdTj28CBQI7SU8lYRTYd9NgljGhUyaljFCjzOjEiPjQr6TlrFKzP\
PNArtmQIwuIyk5blAJVtQUWt20CSKLWioxAKKmWc8UdNOHm5QPYZRVPHSDNhBSptBlmMdgoaySPKM\
pi9bbPImdfS04ALVUM1gbtVSlTIyaXwNpUFMuIZPUzcClvce3yy7m+JMuDvfSIsDHKKY1e5tK5wNX\
1/XRp7sG6EXM/F4nnX+H6lPwF21+J/dsOlCvOcNww5AKdcHFkTKo+UtcB9T5GSJJ6IUeH2NjPk1B9\
KT78qtqQapZFZVQfSB66K0jVaoizar0Cf/736rGX7MqraP/QP5Q/8M1OQ3MefplE/zK3sr4sIso6M\
U7UXLpOidLzvBX9PW7YOmzw52MUTpXmRzX0gwTvhu3ooRG2cr4aKJsRK4+GiTurBrr7BoeMCJoe0G\
rP/hqI3f7FkwndUuaq8BsNASar1YsaMhxPfYCOoJogBhRakODaQV7jRqjcIsdl4frS0CsRkIAjWe1\
qCY0GitlYYcthvrImWbN2tGhNjuszcLyOQp2shNaDX83EAwxKzAs7LCJhAA77gk/wiPYFytCAGZG3\
FkADoQOhGTIAGLjxwQA06tRdYCZmXOfb3CawFbwgakj7Ao+sATAaZcohoqQsCK/PxzsV0VYNKne0u\
v22eGr5NPJZYx2HshxZyFpine7F+CieLAsgXla4UIuM/PF9ow73uOevREm0jb2wBfonUiboIPmG+i\
k6AEqV6/Y/onJCUbpHzC9gAG8UXwluUFgqpFLkXZ6i0iPHM7vROV/om0TKtcHLEwLAEQ8JTBzcQXo\
FzsQ/s/u4FUpRjQQEJJx6B67BBBsBZzp/8CpX/X4i1M8mtKDAODI3ViT5DHBJVzRZCbOnIvmMehA7\
BtJzN+ZNBPet7hojmqQbCIQQGvWNNjomAWar1YoQeNKkXUcG9vtdzreTfY1YAV0blY/53BX6KrHfB\
QxbAtlRHP2vQkTj8Mdjw9ffvnuh+uf2XVOd9CaPviu6YNff9nZR9+cCe/0TdvPvvn406cvnz9+f/x\
XO4iGP+/Q+1yHzufaJzGnD/4f2w82TB++//lHtgza165TE4jjr6VZakuNawfAdxIuq+arGyxEs51O\
ylc9IGoyp5Gk0AMFmKHJTNc7SrIP9Ppy/eof7KGtTX/OFpWUh7ajHq6SwQ089ETZZPr8/AlifQn+9\
/9JTf+5XiYWzj9d/4vwB/p/sqEQZn2DEbxeSVMEPNlgpQh4vYlWEfCVcxwF/pVzHAX+JXMcYHLp9r\
rOkjlOEfB6oVYBfMkcRwF85RxHgX/lHAfKf+TgUeH0Bvqi7RDmepmNPnO92ErOvGQ+Q868cipDjr5\
yFgNFvzaZ+tdr7Bd4kG3lJQUHNGW2TIWrYun46kj06Um0KvpHfYBfKTqP0/B/0ofp5b/0v5N/Aa8P\
ncVRo0/X+nnRp2s9tDtLjT5d61XRU05ZubyOAv90/Vflz3WQ8qq4ElrDN+4Q2P739Fg0bRgmcs+8X\
WuYHKwxBCNnT/AM5NarGa57SiWTJZHGTWQe3Tgm1wRtSXSQzA64OjrIdnVb4ESvXz+D3+iz8F3HZz\
AF0XQv5G0CdbNlgtfRDNgtQiQOdYYLOazHq0yurrMjuHK8Mrkqb7/srTNGcuVB/eMCqP32S4OxnRt\
6uhU7VLk6+kcPcHgqwuT4c3ouiJiSGz4Fbbq6Nyz/PrMC+LCj4cL4JgnIVO8yk43ELO8yw/ZNoGvX\
RGqI7j7NQbEvqbFnbbkUA4wZCzBbDWkOynUMzGDkCHr6lclxzdDztw9uT3/3voJr64pkQGUiR9M5I\
JmwhKibb5KXb6hx5Hz1Y5Hrja3g7QWrmFmCQzM5WHCgIgfTj9yWF5XqLYCEXm+gRSMULxCRFtvtFy\
RHY7RUAEVX+4yvvuUOGxMAxJowLO/jAYitqTA+0Go1LBo4ECqB40gWgNhcQwCg6KmEPrfgsE3lxC4\
z9k7AbiBqIITCww4bMGqzS69Lhdllpsp9zsBhT6CAv8POuyn0TnRXgELvarMT2Bjt9//7+1RwmiQD\
okkxDncoPnz55bsfrn9mp3E77Wn64LumD379ZWcffXtNiw1/x8vOv2Nf4PZ+sPE3vnr8G//f7Qcby\
A/f//zjI1tOrHPFO19j2eSDyxmQhy873REqizxg5Qt6kmVoz+Uc2YsykyWWTrG8PhML2+zSIBvNN9\
OEyCbdbgrLhibKkGRh0CuH08OLXhaWLQ/5uEJ4Hw+LbNKVu7BsaOIKV7gXFku6tSyxdFpLw0zA/J1\
94wCgPBwmDVHyaGAXMfdZ8uhip+m2XMUSkBzLyibnIgTCQpKr6Ms2GZpIz9arkhVLenAuLJZHAYbO\
6ywRRTRh6MRur/20ZZMecTRfgMliN0s2PrL5DXq9J1d9KCoivdKTq/fvcB8aYY1D0s2Evms2XR563\
cwlD0q3lS0W+UoGurGqLZv0SkazA8BiN0s2PrLBVjJcsUFFRMqDGs0CkyBJW60ZSmtZYvGJM3ReZ4\
mIx6GldhYaNNP8nbfvdtrrLU3lb/5OvRMcz7SPSUWRqbrZouDq5aeaBjoBkZWHLzuwfSx5iJ8GKBp\
B9CzkmcxWVxSyxkEhEUS1wZPp2juXBKJIzoKWKBg1GOinnCXS37hScVZs05aihoKt3KpLRDEzzZZI\
gOsSzlLJpKPyBiyeHMI+V2GRBw87gvyLok7UC/R5N1GsQM8qkdFAX7IzOIVYZPMvOumo5F/Jg+OO5\
ROefFhlZEIhD72RCV3i5bSeNY+FxBTyemLhcTL2JgiZWBpONiDEwtaiypaOXhGJtRc6N9ZsL+mRoO\
Rqtnjsl70e+YZYtv9+erBRoZzbw6jXIRna5LwWx08ovgBJ+vjqQkFYiqL7chUKWQ4G81wECQSBPNa\
oi0sea6ISKI814ZKTB13stZcO2rlWumzKrX1x58GwvAsob4dZsJ9QkpKvBkFPKJSSFaO6UNIBqt4M\
UjwbK7do5CIWQ1zRa7Jku7DVZJlJHnpFvbA8SjZZhOVhsA/EzBdbl+S8zsZFHoaSpFkevj6Qay1Ss\
Unva3NzyQNhH+n51ZJHlbKQRSwwF7PEEtF1lJVNzhud/GRT2W7UZePbrefqrGf7NJoMmav6zhbLI5\
OhU+8lInDuTCdxe9+KynL03vWkeVKFINjotStzTg4VKmi4JvZUskkvaArLhqZtRhKysv0YTRFD0uY\
XlkfJNv+SB2UYERZL5eguLJb0wr7cS5yvJsR/hb6MlmuKJSoivd6LZruSpdaXdW3CESfdZAqLJXQI\
w9UuURERTQpt/k69w343Wvt7RSAThS8283eiT6iZRMEV61XMratMCJEHPzsSVxUkDxX7SPdXwvZRM\
n4Y5UHTLyZx89DcXDG5WhJhs5F01yItkZLBN18iXPtFJK4r59Xz7OnWEgultaQ7MX2xlIwt+WKhmZ\
kI+kSrKPDlIj82s8Fhx2wUoqCwCpjvkxIFAluzeFVEIdrvpSsP7bsuLJmV3ghDXywIa0lPePXFUnK\
gkS8Wmm1hkrCSc4l6XOKlF1GkJVIymEhLpGQcyZdIQDKMKN953KFVHjw7KcldqCUPLnZgV0gmD35d\
1pIHWY5lMLeGFmZMRHe46yZOIogGMF0d4iyRRz4rWamXWDgNxTdT6JqAL4kAcwVJiYy6Ll+xsG2Mq\
EtHMVuSlQ7FQAsWZOxtqSWWwEgjK5bf5C6K0LzEI0g6iuWGrHQoVrh9Iw1Yixwuh2CXB3/jU1oeer\
l3zs1QBcwEG6iWWELrlsNNdocllmk7ZH1iQdQtdHFARzp640nZOl9TIpU7L30erBlheuel3NW2w/Y\
i34o3mOUtzt9GXl4XCNtABGgKjLARmRN3etMM28WDIPw7txNu5ny44/zhyy/f/XD9M7v27k7zmz74\
rumDX3/Z2Uf/dEEp3vz+P998/OnTl88fvz/+q09v7n7j+/cQvRk4pms1fAPXnaTbBLL9u+MztH/s7\
Pf9cfvB9j0fvv/5x4evOYnm5p9904a+fRpxLvncJkLvdvR9/sbD1b/R9lzxX/wkJj6iavqL/L+98W\
8Xc1hvzyV4xWHdE75zWIFW3P7Br4/2T17szf8PFx7Ur72A6LzyHMaxV4xklH2JmL8TfUqajHJJXX7\
HRrmkLqMpNzQZVeyjq6Im0+Ukj4Eemk2gyzCPwUI5eVhLQ/m8vQUxcR5HStHNZyROkCDIehIKf52e\
e9Dl0SVzjyny6PSoSKfLJXOPx6M1jkiYnntA39HNSDw994gkTnEDTlJoPNi/s2vMHYB6Xf4UhjoZC\
9g3xaHm10BW1L+KOJA+YwdW5nHEpRSRkTiF55ayGyvqkNRv5SNhqFeQ9EHNr4GsqFc+8gJ7XGWcuJ\
QiMhKn8NyG70xe6+nY1Q9J/VQ628GoEZ47Wau7mqHaxJOVm5w4YpbAY/r2gEZMXMrZMhJf2QkKdUg\
iWNtgulGv7OQF+pjsyk6Sia/shJ64lLNlJA67BwJ7zvzKozZfITCSrYnxqHhC+c2Z8E7fdHZCefvk\
Dn3jufukw8n/ePvB/eHkcwVtuxoC0dIPXJbzcgTjCBX76a4IX58hPOqppCpiroEK55iuj0U4+mbsH\
Q8Ly/SMd4fF6WNtjiFRWhSh8cavkChdG+HAESRDCYPohwxEKYPIbubcp99NdmqrODKElmFzoXRkCC\
1TQDY627H+KSrWeTs39uPm+4zglioRN4S+ZdppFDe99UcfbnohAWait+8Vj0KGGD8ndf2jkJFdhqG\
ADDGOVNaypAmuMrKkUh1mmAHuP6nuTEfGdXcHzZyhE1/yfmHYwoFhD+uZS+B5SyqYo7MGHVFuMG9H\
xA1bA2G8nSM+bBY3QA7h6KzLeB2Obuz1LbnLIM1f7DBHfeA4PI2myTAIYConL33OwmGaqhJMMrXPh\
C/DlBX94oovcJe4X/deEUYep6J2Gl8+9gjn/X9a2tmFs/jZjof4YKLRVd7VA1HtiMvxJXydR1y6T6\
qsIy4vmM5nPD7WJ3mkIBvhcC5Dooq5RzPcOKbrYxGOhr8JNqZMq1Fy9LE2x3XEpasgCY/SMyGEzEY\
RWxLy6/S++jEPN4S+YVMjDm4IfVPghl1yO9gfL99EORZ2Sx52IdOyTMMMQOarETrIRGMAzDqJ1k4b\
igRwILAKmYNbyRMvjPoG829E3Hx1Yx5uSTU8zE6J9sIR8ZSNW/JNujSjMY5jt7AdUuwBGNMKLlmZB\
fNx1qCjhwzm3jiQYashjGdzJKe844099oJ2b5mBoU8krmczaE0WIRLgqZa1HSvCsdjS9gPH4e2SSZ\
QSfOYqrDToD6/NC9uPVOvXdbii2d/t175X5BAlqaiTxrdtrOjhinMdcdlLWOWIy9sLUnv6FpcHhMg\
jLi87n6v/bMyrxx/8++0H92djzj0EaGX0XD0J/Le9TZHhco76ePwT/3gmHeRuOVZEvRfPCIhoxIAC\
kxXDyKGwkIbtKDAPWpKq4PGAQQn4dmm4xyORDtCAsqWT4eqAQWnZkUA8Kiwkrt1Fpp7JX5qK3uMfc\
/qjudYaJ0c6SYOvmyx2B0FUT+0NQD+ada0+luY0A5JOqE4FqKHVjy1xynVFt/9+aSdCUjrlOjgP0i\
nWa1t2lB1GZmyIlnJ25doDjs6ORETlGqJpXk4zFGULqVjXurA5nbeavBsifUUhzH06LDY+tJKbfdX\
qNjMRnqRx4gW6y0+02XQfCGC01VVmhPMkqLDyQVePfKYhanpaIRr0UuFOEu+8GEf5YtmgR6XMReOd\
F2PsLRmioc6+Q3APMmKHYDaaUYd4sU4A2MZJIFvd9O3bBM5I69p/N9KAQ5jC8b8T6viU0bcKO33nq\
+e/U1hUN2Vz+QS35Gyx5AaFn3xgSr7k8/s/WgP6eYTkG4K4BvRlhGRwd0tIieEo3YiWp5s02c7bbI\
l3cbIZXb6QQjJu2RDEJp/V8vLcRrhjvKblfHgnmZf7UV4Tcy2FzswNJSiPRr668zPTleEru6BknN8\
ujZAcJlo7pNb71J6ymU0inZzCZy+dELOhU3GCPClMPulKXlo+cd6NzhNNJ6TKlpQfiSjzBK4+dhlL\
qjxsyBcSWym0Nke85VPZfvIj0RpUuHccnfBih6A18K5mI6bZuDwEN941ymykvEaZWgqNcJ0ESbMf5\
cMdZYUXvP3pgkqcveBt+1ef3tz9xu47xQxCwjpB9AvmTgfCOt9L9/X3Hdsa2/ccXy93/zUn0YwkZk\
9izSV/2/juvgf6Pn/jE19q/FqT+Z79o0cPP/btT5yT15+9dylNf/aT5y3lsN6cM37qsI6qdq6cqDd\
Setn9f/Jib/fnUZplxR2WcVJkWCHMG/hE9BmymT9K/NvfoV5Y2aFXXMSB19P4SPDrBFNUaecE3lc7\
JwR//1uXxse6ml7wJTUeCn6G7B0sR/scdYa0fS7YK1WfTsHZmK8sPSV0uoGXcr8U4KOuBcWOeVZD3\
LMhfgTSOx1qnJ/titHdVNKxIe47uAYHQcbCfQXBJPC9zdml8YPZx2pVRYFf7l021S6p7CVS7QFE/Y\
/asJBz+p4/nNGYEsRSjMs1WHEeDzZgolHXUB5soGJxvtZrL6h877ZcoxyfdBVg67V7P/7q7Gs9Nkz\
33+74R1+0qdTF1ZePP+j1Zz+RT9sX96rdu7auG4XDenuO9KnD6usmdq/Vd+/l+jQiX7x8cbUR6V0p\
NY/hDN/Z4PnB1dcxTF0tkUyO5cGpkQnCF5r5O/vCuqsgLvQR0qVR0ixMb6dklEZJ22CRRnNzjd/eO\
rZBlqeK6FurSYPCNmCeSk0aCHKI0cKSRqyPt0fcJRTCNChXKDT33wganlUQplSXrB4vmVcRCILCIt\
KDOIEgVjalKoj0RAp6ebOePNJzqNryQEQMnubtrQHr+fpkuiCS850lCBJoYK/HIgh+7VUSxIXVeAX\
/1OdLgM0PKqFIqbOoUFTmGjzWZ5UGywR25VVM0lgxPUwa/HqsJA294g+bXEFf7JJeevAosYo8GGOH\
4TuTk/LH6nFVGo0vgBEdhvPkVa7SIOtX+Qq3q+1dWR7JhrHkQetU7AFXVh5STn4CefDHD5JATlAEr\
ozKLIiAeYdeWpXzwtpQoejlVmRCoajL0wO6ulCkHP8sQuGPKfnt6JtiuHGzZTo0fotr60ObBEGW7m\
YqbrNrsvbtn3FNpKIoOUIxioLRPSWZBrotySIPirgNsw9nefzxqTxAN5fSTVStJIHD2mcais5CSvf\
ZpYV07tkkjQh6AFlfPun2U1o+ejtbel0bivpFqvTOFkVIVKFrqhN0IZmiypKPk3ymrjf7QotT1565\
HyMV6p3lEVf/LyeWLaQVaZZnc/JCL5//4ucnVzeFywy3AwTQprwY0xzSicDr1LxowNv1zpnCruFwx\
8P8voO/nP6iUV9g+AMRIz1EmRC/+rH919OvnaWyIhfDgNc2GEKDC9CS6vDqjbIEVCpkqwRmiQiUO2\
jzRQRyMazts4hNhrpuqdRaZqh3WtIwS2MlTakrsvJOKrma9m3UzZdCLWkwSQPmqVylgQ0ZUjWxtln\
w57Vsu5kcvmoJpb7LWvLgclp6eS66/FNJqsoLgj+MIxI1QkHwa+8kglCJEellBoFFUMSI8oJYhTeJ\
IJK0dwmCJEbIHuxWNIwlDy77SO971JbHubrzpmdpm+LKOS3P/oGrIAJmGM1mIZVPVTYLqZW18maRn\
k3lvAXRTyhSXl5UKL8yWEp6npstFLI4AvNc9uKgsjwUBxCV5cGTnE4gD6liYQJ5rD6JURBFG1Y8wW\
hyQfB4vcqCkAo/roJYLZILhV/OC439hJLk4BsEPaFQSrZIsoVCVgLCPJe15KgtD56sdMmDKyeaQB5\
SOaqKPAIyLUQQQewM9WVvDhdcR3krHmjAARSLPAzZbrM8fI0tpqHLIg9+RzWXPBD2kZ7tZstj+GZx\
rmVYzQvGO/ZN4EJSfdUUk5A4Ol6wHMBeViyhhAUeFaGQJWawwkVFHoxG4pstgw3PKg2CYW9yGUnSX\
1HsBidZRHlB8EADFlGu8ngUL5oB8rupmMqGSij8LktQKGSxPL3llS0P0UwXWw5mC6X0dqOgPBinvO\
k1OpdQVp+eUkiPJiq/RkxUVrNewJyAQoIem1pCorckYPO4x+eFTJE1zSlbUqJ53cBKZb/cTG/4HSx\
huBS/10X1K3Aj4371DQSNUGV7uGYD3aI+BPrs4G3jvUaLUtZIEPGMZ413NDscdMfwhPDCVKwQ3oBU\
eIBxbthkYYzV48XYf8jYxhh9VI6FsdW3LcY9jFcRHZFZcFHu7dEFUuZaNIhwGk5dCpoSpKG0E2oC0\
ZQgC28P3tXJzKCcmWPl3IpZMX3LVOhnupkzKXTOHSZ8NR8sAPYVkw4Hyvj6Q9MzDvAWVad4KeEvE3\
XOegop6nMfUGduyuU7sJQlFPoPPZQRjeX8ocvD82w8Pnz55bsfDARPHztXVnAFghlwokvqTrJdCjp\
JwdENNVRdNQvmWdUVv4CcBDV3cwSWChD4gMyqAXrrFrm6YhwrVl27fUANdYXWBC5km9J13xoL0bvE\
lSrWHOWqGPaBUU8GMF4t32ntwZpkwLXMlmoMCEHccpG+gqjmQWQFkWQRMDciK4hC2psrCL04TeHpr\
G3dojJA8ELYgV0GopEB5jxkBVHIg2gLAmERmeFUVhCF/Lm2IFSCtW8i3DW2YJGHShHRoDfS8qCwD+\
xOh5Q8pNKebHnQnK8SDB2Hm6I4cIlCJWo0qIyqKCisAuagpEShUmRQiEK0DcKT29pXDlnkITVcmEA\
eUg0MdXnw6/Jc8phzuNe1VFlZHsk5m7Q8Cs775pIHf0yKkkfbBfRgz2ztynFdS+ZwEnIvn+G3BNQX\
Us5xVYCQ0uc/5V6J4uvpKssn34gYK33DdybeOv7MP5mrrVUbLln/Wwiu3nBBCC7MP6LTSiHGMGUrx\
JhmttzBICPvisObHuRr4/WlEFHm9MM3XhFF6RcUygkissVqCSKyxXLdKLLzVRFEOlszvSVS3QWY7P\
AVDWXnfIy734AQ3+Gm+A4WgOGUsR6jCmWaqq2jwpIAHKDG54IgcMlW0+Oh7FtzxOxo6FHG1rdVKNO\
WIQgvdCsB9nxbkUQZUgUwd8xDiE9MjbHhbgFO7eROATiz+OjzPVEvF4nTYJgPTh15Fqo7FuV8b7wo\
l27Rb5+VvR2NhvFtgI2MRbMK9HtlUvF2aFrv22BI20BhjiLQqBfqMK0mLflIfYfiO8/8KK/22zXGe\
lFQ8SVTDJrMNa8XQC3/vt+6lPO9cloTg6r0q9cjIg16ii8CJaNcNN75UY5KLWSDnh/qrheyIryy+T\
uxJxYOdzyeeVHojuHpu7Eg9Y4rkYJs1kjY5IQZpK/2qIO0fnBXlOxiVtMH3zV98OsvO/vomwtS337\
2zcefPn35/PH747/69KbluQ69z3XofK59ED198Eho+58P3//84+lz2CyMQxXvg/kli6ZsuViptj98\
gNAH8kHcc58L/WgV5lvFFHVe2/3+6YKWPnW/97+xR5L2IsEKYFfdt5Hb9cJ7I0Pjb3wSGY7A7yNDV\
87DVTSOVHa7gPuoVaFaRI9VunseUcETrR89yVd/PcDVIbzpiJ75J9fbeKQbHBI8zIV3X05ptTeTB9\
BqiHlvQuIpiPiKZhhRkRTd+SdTD+I0awCG5I7aRAXa2wuqe1agHUNnU8EeXwUden/jk/Lpu+0H9+X\
Tuacj7TVgppz+Cfi+qj7+4TTL7+BZ23DSZsheD/dWSkYVNuaQoeob3PMLjOevkDBTHd3+9U0izQrb\
l4tpoU3yBQut6KIIB9qSg3oOtNj0iLQ3wqa8kxOmyW1p2t6OYU30Lq+0LmEU3MwKSgMuV67L1PgZe\
2VGlG9ApGR9hYTV1tKpJiW6i+pAgYpJEmTg+jqCwC64Alxff1ARLnf9C3O7Y8PfQvXvIjzxXapMOj\
w5Ydr0LBNuuTqtd9+m5YsdrsQg0tzJ4Sr3cPqcjsPhdrbQBvO+WB0u533BFYvV1m5SbTjfQ+N4wXV\
KNFfukjhtpkbFOH0oLMB4TS4vNORGr1uPcr8LL1R7sV1f2hfuESYPNfFy5xCIcsWpp1Mmh1iMs9tn\
qb1JLj2enjFtNoFI1pwaPBWyiYnxhi3c9du6qZE4xAp3DJ/jGqwdnGfO9T0QGri7wre+ZEp1R29c8\
37khZH2nOOEGBvKFYRoej2zPEZYDgPGGHBTlN58Koll+qiE4DIa1phDM3hK8plY/zYbzbpjpbb7LB\
2dJ0ceg0Bqv/c3PrYvpO5aikg9+/pyTV6qBktYjxPMEhvZERl8g2hmVcmYLGkWzexPZtRpBmbbklD\
9BhHAGjt32ybJn3L0eJuBGgbmaXUS1qkiZAVHyu5UJaEKTHeBLpWTbESSmqms3WV9lAfANNhJodbw\
AMCrx2PVNT/8Y5e4CCJVWg5AStbFrSKeHBj+hdQVkQM0+r4iZPNHUH3Ssi/IJiGF+T5dpDSLTxGOm\
lhBadJ/UrLywb9DWhWgYuM+I9TX3T4AEaTM34ntfF+Ft3dnV//RPtFjxJs+WJDC24ACPP+3BgUevL\
4o8rWXDK9Be5u3V2A5l9XUpPAifC92AimFt1l703evePD6atrCC20n5Dd8buO9LxpscAcO2vtWvvk\
ZGQvXpGC2uKLPBgHH6l54uRIxrgE7gQpjzRijwsMJQxW8CO219zOXh0CPyngYp/e1BBhPfQVSmD7K\
AMOq1/Gn79/j4rLivpZ9ELYDK7OzOaKQD7rWTcj6wZ1r3WFs+uC7pg9+/WVnH317Js7TN735/X+++\
fjTpy+fP54U/SEX/92Qjr99+58P3//84+l3rSbGufExLN6C50BWQztfR1j97z94QCnZtbZ6v3sP3e\
Y0711Yq7d9+OC7T79tH7Q4dBFf/ucXTr7cN6NBrB30bmDw8EjfSAnw5Xp7JAG+vOEB8jXlIb1m2ED\
Ob3y5BPyVKlN4koakap5Ueb76AeZOrGodAEV0Z0uq8u5zr01DPdgwTo/H4Y6Hub78Lby+/P+o68s/\
XdCos/py+1cPv7G76Z4ZbwyjnaVIo4r0Z5Mi3T8Pcnrzl0l7IIebfHY6yEYEm5GaiDCmX+mK8o4SS\
7q2hGDh6ZrZl6Km6ps17opJNUWwivIOXMfo6cgQEanuqn0zbar+KhUWPW1B24+eoti3wXZ1U1tt+v\
DBtuoxddrPXUT/gwta/LSIfnP3G38voo/ffl/pHi58vrnChqXW1lgZsImI7eUHiGEgQ2t5gAjfcXs\
BZ2f1y+BB7ddCytT0wVePf2MBPVkRYUUEgBE7zlByEs6u36jjIGzjl3kCyfFLe9VrVC9dkxkdHbTN\
ktE6iA1HLS4ndaP9+IPzEegzSm9SQV7tW7Xz2QOsTIktU+px/nuzHstc2j/IfjTmP242eFGbfibn6\
I1JS1GnUlSe3NyeKy+PmlhEtimjeRJ4rqoKO0TnKWKzm786rbuoviPJm/XXdYeMdiNzKWMajYy7Sl\
7RIHx+xBlG2BV1zaYcFNUla+DWk/bNf4fGyymM++pPRwrD8Gd3nZDobxYhEr2ulOm1lxY1OYtmL3T\
1WZ50VbGb0+gNVqw99DUd7WuVA3+9wRTQf/2o+qQL4PECZ/ZJE/jGZep8ciUva7FmjYs4KpDnvQTe\
QRx6PziBg1iLNf6By7UTs3TQ42y9veya82x9b2WdTgRWGdqJMB4iT1eUyc7W27Fg7YfnCjl7c4jxv\
rT0hlMIFj1tQduPnqKEONpmLL7Ou6tpKBp/+uynt5e6FAXtUfR0RGN9ZjVybp1OgW9YnZfJj3ztuV\
mU8CxtOdUjHs15lgoPa/YToB/Jflafh2+94NEyoMBC0DIIwKJYCT7C8htD3cNXDlJgIcjyA7Aopvo\
0xU/H7oBhttzfBIjYZWjseqEeVUGcqzTVLU0fLSFt/y9qPRqb7jH4zbY/+9zdSy7ijj6Cr9asZVDy\
ZdDjH31ln6O9lDIoD6I8e6gVaf52h+F3dm3S1fjst92OlThLurEyDbbDpxxXNLm40ObXAIVdwGHRV\
l5FvbSXj3G58RG3U13aNWG0RPvPXrxwnGElpQZRM6zmWI2ozqx/u3NJc/DgkSnLAB5l7aVzpkdhL1\
ZZMvJIkuVUPHz9R1c9xYgF1uXqxoLwhLDI0Iyle7iJMFaYA4jDgog9ybHYY+aLSFGSQ5AHluSTBR0\
tkIBpKDYE+Dxj1+y+t+OEUUXUU7Ir6vWBVhEtlejCPXuj/1EL5zn8nrfA8NuVUd2lz20f6bnycBcJ\
2uYqlg8+OWKz9F1F36PGI0/GaEvfwfr+1qTv97/xd32f+PYHg9GS8YBlP1YeXIUUuL60FsMBlVfDA\
+RrymgRI9WbsW5HjCqJVGfGCoWm0jXzeNnFw6p9jBcbpFfcjFBg7sSq1lxnH/LNJ8CdICynz71aTR\
LbZ9PjcbjjYd7Tat4GHN7TavqNu3Jzh46tx1JgBdXQtV/KVXe/mcMt3eta1smStm5c2HK+lEK/bVb\
o47ePnR6kc6UBx0mw+XeAGHicTvyW/NMP2qYG9A36dft4eGBqz/0Hp8IF1XZFrbMHWFGL3LU4WLFL\
VlrE/DmiVmKJH34Zy1LbMmrL4RHJc6altmxqW+hMf7MP9nDdFt0tpbYcr5dmU9ukKwKMm5YXxheWX\
cidVbZ9cOfwlyIrKLKXPnYH9qXI/Yr8xqTIfflpHUXbv8PwyiJ0m52fth0MgBAbFFF9ntvr+Xu7im\
qd3f6Lsm3x2Q7q0YPdq/OdshFazpNMt9u3/5MzkztfafO2tYbGqvk7yVbVr4C/9e7GdMq+RDq8JIb\
yf3RGmWM9s6RCv6NEXVKrH1+jkJ4N8RvJxeNklyjvgrGgh8bmsRjKjG4Dpnx2E5+MOIFT1Sa+nPYL\
5SxEz3Nzok733H+ZjXi654YS18u0eUrHW9s8t144r0AE4a+1KScTATujEMr8eleBspQPBZYvLCrNo\
34UsANyPLL7OEyJGKd6J8VFdGWnrd4rq34RVS2u1DoM9cr8fFDza2AZ1FJ+FdhuolJuHkWkIK5XSG\
IzbWr1LpluT0fc8J3Jiz7GZdbvz5ZZRYczPOm2HTVZxe4ruZiKnQV2skrPBZvH1u0RjBO2lGNVh83\
vs0kiI7qcWflHBGW9/KOjhGGBrZd/QGEz1ovpcZGauJSLLUEc5m5fPv/F6FbUlX90fpBY1EkkXVtG\
f+D5/vKB1gPPLzv/yvyT0v9i+4HHgWeDyTZ4SlzWYvhO9qO4BtTJWGgmlFwRrjTqCXwHwQCY0XcUn\
bUz+o6FWtqBpCcfQ02klXdEUObXOxrKs7iNdA9N5zZKxkE6t1GUMmPXjt/rd3VRGXPopGCInoXNot\
UEa6qMWp00/Zrs6jGYS7VHr3lgE6QKsrApXHV6AkKXUZfMPYqvgZHEQjpdLplx0FFOzziEbxXjMfI\
JYCO8NE9T2r6vV/oc7SSUk4mAnVEIZX69o6G8bpfwqb3jiEspYgniKwExopa9rEYvC+GcJEr5pjjU\
/BpYBrWUXwVW5lTKzaOIJYgn5SPJKzyPZX8V9boOKAV16TMYMSVNnF4biPOYewni/E67q6+vTTzZd\
7MRL93Y7krVOGFLZRDqsPkdN0kKqDhR5zGTuJtTSmbbrJdflUy0WWHzu+qubV1Z2HrptfqVVzzxzD\
6eJSYulUFQEKfZQAtcgOwXy7eBG0+12XHNDUUAZl+K96enQju7/Y47Lj7oQ8Rle42X++1so/eD7z7\
9tn3wKPD7W/penYlMLfAZOD92w9kD8a5OWshz+hYAXcm6ybMNqGz6I94Q5TzOG1FGNjnv3Ygx4a7U\
33rd9/E3HhOjMfcdmM2MWf19kB3wbTFzZ92HhZ4SMzxslAYDhWp6zioaTBzB/nxBlc7u5H55J422w\
Nbfd1S4tbs9Eg1UIMcPmhRo++/Occ6aQQTXKketPH6Pn4/IfNQbHuLhURmTeCs5Q15JXI05PuU7sB\
gHOnT9quxWbGJ7uAQPaP074lX0+qpQ9pTuKpvkp4RNal2fsmhW2VirNXU4GpO1odZIah6bkFXCYrR\
9ETIqq0x/VIKscuC2qJFo/aSIIEtHXB8wIFqnP+XjrQpItC7wlLyylBhHCaWWh66nlE8t/3hBdZ6+\
RLBztNXdpRtt7/3nL15cfQ1g++zPUAs2aA9JZc5Vk5LElFEoSZoSUBbzbM+n+/ILe4E9WwqZHmAAk\
GnQcG5HoB0OUTpPVsjv/9NSoCt5ew8d2EMQDLdG6ASO8nMhDbvpCJkfbj7OYUQEtKTQvqP5q3uPor\
BNx61ZLqqL2VGFwBwL0aoDNhvlEGaiwkbbZqLeDq08yChttECTHnX7rOP+KaV9+vRwJewz41GTNHf\
1rC86rMFm93+5/cDjUByiCcmxZ8XDw+oZYTweuZhfAZ3q5jmJAUpfp9rqnEeh+D4AyYB1zTR83QlC\
SarMNDLDRB8g+5qbE6LMyBGMqHewUReRQ681P9Silyzd29FpIw40Kc85ECxFwUw3EtUJFqfXdMPD3\
jga4mu60YBnPejcbeLruw3l2sT7R607xgl+yjXdQKvtmm4oTzceMu20jfx/uP3AY7rhW3aRbFJieT\
T87eB2pNXBBRxOQCgJDIpLIz9JU7B9KMaRD8ydNGUsUu4VOxdc056b0572Pn1Yem5oHkLfq1q8JXb\
YPWrdptj+KYsXLxmPSlB919XdVXgrF97xa4WHx7/xb7YfBK0VIjbGlAvvqXgg9KN4Y0aPB+MyYabR\
BJTb83XvkjZOaZXEV6D6PJKcSOhCP8JoVsvbo3sHCzdWFVxzgBwoenOAUSi+UiWBQlbi+Cpe7HAkK\
eZgeTBmrzAlsVojIxSYpqSN0a6OpHZ9RJxjbP7itVm+xmg1RxEZj7rGaEDdXWO0Kcdoh/EPvnO+nc\
M3Gud3wA/3ysjDg21MgthKlB8LNENZbXCKQnO1wcPb4BIXRucWr3H3KmARAS8ikLi3fhZEAw4DY2i\
dTa+Q2zmAL4gHkvK8nSPNufaZsnXB3uFWJRpS2B5qXNsi/XaOCR50kssO9o8a0Fvsi6nDDbcMgSYO\
OsIuI0kcc4zWohJ6GypMgulGcWcbPMhJUtqC041dMTI4pLB+8NXj3/hfbT9Y041bZSQPD7bpRrJA8\
9fGAg6B6K1ZMl7M4WuNHcE7AIr6wqXatePoyy0K3KkdjAg4+xFFJHLteG67Pm72My+iaWY/wZeOy9\
6wNPaq8LC+DAbSmv3MNvvZPrv6594Peuh6UMf+eXGtfXDX5SeW+0et20QPfso1+0Gr7Zr9PP+Z8dn\
P2wtkz2Y/xzzm/jfepbHoAy7H35h1LubP2w/uJ0fnZpbYfYnYwxxR5es7I6tltQ9Mz7G7UGdraUif\
FzVU1kaAWOWTPU5gGZ2PsMPOcAXYPTLc5BNycgCfeD7EabraAJU9H/AIDJpdut5lsxtNWdKVL8Nwr\
9fyRPlyGjt72cydL2MArr6Df9/hZefjuTUsjkzG+g405tvncuzTQ8PcrT+bnITiM+X0pemlZAojCD\
C/FdYX8hzIHXb/iDu0k6qeJ0CDBr7sek5m290DVK4KV1HDxm4VNXaJChY1by4o/NODdA/caasZnzn\
qf7P94L6eOdfo/CMRunZir5LGmfs64sU8/+gPMPgZZuDk6GXzDtP6ARD96zP03SdNYIUpOm0xbC9A\
Vd+Jv6Jrtm+P8PNfKU5rFe8EfuU5SeBXslNJ8SfiH5Ln0/kHgmTHA72iayZEvzZ9TE3xh2FgQFt34\
Vv4nvRlr57gnyNX6/d+nvhkUy0ffAPjwHTFw2ynBJBL1zlZcrLZeTo52eSaI0ykK16HyWYrXqBjwv\
QdKPSPy733MTQVyAXUEBHTHdavQ7PleoeqglfAFsBVddwAqJw9ZyQxOvuH/YeqMrYJf9s++N9uP/C\
4lcXXrBHBiqaMomk8LMpxuuxLhCQXodPlopS5cq7CbiNkFLtQ+6Beblpaq4uiJss7fH0H2yYaWfqx\
YHO56jlhJzlrYdiMmUi6L4GO8hgTkkV8OhdOTbykH6cm7jtfIfEq0KV4rnk0SWuDmjhCx9O9CjXxk\
o2OwFe9pat3ugvvHbujYZf03qywSzpuVtglfTYr7KRChy4JtG+K6rVi6Xy2IGy2cpuTua834WpVQ/\
Wcq7Jki2/E4NPdr+r9UqI9cTphUt10sYi7Ek9PYWpcZZSt6hOBp+mxcEVSVuaK7peCuXzaOONpsj9\
dMBS/V3Qd+fReaR91F/6r3t/46vFvNEl5++8uR9yw/VuEIdrd1FWS+5jNfXY6E6DpvTfEnUQEO6d7\
D+g7ggLsuGvATIBGw+Wu5QQA0tRkZnm8tH8nKj+lgRZYVHmxC7DYPg053AS4t5n5iqO3FxReszjyq\
3HcyheDRtfLvvfNBlp3ihCKMztudyoAcPUd3PoODe8crw4Qn31Pzo4oaqzKZVUu+aF2VS7FKxe/sc\
6ftx/w3S3I1D1bve/o3ndz8lhX+fp6380A62ogRe+7Mruh7HtyvWPf/CQFuK8PaasYhFCc2XFXMQI\
AaZRv9R1W3yHfYlffIbjvcLj7YMKrCcb6Dv/p9oOgiSksAeprqttNxdI4ki79CADKli9YdviJqW8o\
Mn/nADaDoNFZo+8DmqeH2CyeAFqzpsFGrizQfLViEmgw/2OtTzJePBencLXZcdd2iCyHrJ2VHgizA\
dJ6PgQ7hyrCqauVub6lzi5z/pFWva6OIFFLFRs1BAAe7gCuluqLzEMo/3D7wVhLlcv/9an11a/ekT\
Zs8g30VSeh+EyL8PQ98moIvK8QBzA/Jz90fbEDub3kRHNydXbYKT1CKM7suHPyCQBmdnIoAIpGDfV\
uxOrk9LObvpOz9hBWF6w5ZBhks7pgVbtgby54jMtdMPOf9zAOjTqSeOj9jU86Z/9i+wHfWUazgRzs\
39nhotN7DQsZXsuwcSwdme/jgXMnDmRJvqy4lpVExn0W0bDB1fsyBAg+skV8NXxk2md4RmBpo+Tv5\
MgFKF5DmgrO44ZrXm5usDDryI12soYJERzksLVkZXLYkpK0sxelc4tcgp9DZCTW+S06l0vvmeWS45\
4DlceX3uWQtdvM6rXPIVjPHlWuXgnIcVVhESsrVPgy4y0BPtq6ojK5zChLQO71U5M9O+RDUr2nwzQ\
dLzj3f3COwDP2uRxf9ZhzWKvciq/pqvPDU/3JTj/yc+nbzZHts6d/wsgtM5O2cqMpsfKTmABkvo8H\
1jJHZKLWmTTaYuUmMqUhtFSRWYOK4iHyOofGpR++9DCYi0900pVWywt4PHpyI4V7frrfp9MOFfth9\
4+GG0nVFTGK42rI7XF6tuQQjwvMCNkVE+HUrJlIR+uUWDHnM/G9JPvzbaaWsbUtjqOR2m3B3uRwlZ\
znqW0EOWtVn0uOpmRjH1nw3rIANtRhL8hODmaoVOTmmvoQuzgYtOE28nV1o81xSRvy60KUS5VT2o3\
A/932A48LUXy3HNnzxIfy5VHwSQ4U7GH7gRvNcuNCNmxJuZ2adiNtvnch3REBUwCs4iW5t4ZQ45nc\
RNlq3+MBbVWG3EDRRZpQC8QHmK2ObWcIWCtCJK7k1nHQIXzB40f0VTowmOEHVTI5Zr9PZB14PMe3j\
u0FkXvVQ45p3H24e4CRE1K6jisvAKytCV8auBlPeivlZjeebOWYvTf5gIxR1Xxl4Vmzs3ITaRYRWq\
pIs0hF8RDezqFw98OH1T56fDSLJyLVpYDHoycXchxKtEsesN6fn/4XQVg38s50yISC5Bo/KONE+zN\
YuA56xW9ST2EdXemA1pcfWn2OCRpXSQdWN6tI0OqWBK1P3azSKGqjSc3SdfYCQfJwR5Lp7MX2r3aa\
iDxCceh8LsezF3+z/eD+7EVIe4Js9pSb1Y+5E8TGxgzMh4ukiERcMzYE6Xw6+t4rovXRY9unhdHHe\
Z3l7s+aSE7gV5zlBb/i7CX+bPk8Fx/gzW98aT0XemBjnzTOcvGHXnpIGW4n4h8wRMCOSoASvdoZ2/\
437OhRvYP6238PW+qsp31++KY03gd8oufPsXb7zK5DBDnOSN0fcSXWYU2qIUeOq34vADDTqQPPmYP\
DLZeDh5UTBAcC6kXd4JUv0YSPB2C9GKyzhnPWOoraxvltaKnmv95+4HGhqa9qIvwFzRQLSxlBRHFW\
qEdZeDDIFdgEpWgPwFxJWGEXIota1o+8E0xAZFde0BGyAYx4a5YAtp53ZYVdMpSxwob5V2swU93Pp\
Z0dFmYuWuMID0UCiOtlKRMRZ6tOtMGvtOXGwnn2VfyLuEDmUuNshUwfi67aty8i6A0f6JIWFth0YO\
xJBSfzdGVUPSzElSNygac+pVJZ46HgsZc+rV0zam+RvWsmb/XZAA93AAOX9f7BBY/xdFnv/jf23Ib\
W6HSL38r15+0H9wuEry7gp3Cu9nB29dG3/z19z3lYYnttkj1XNTxqdYGe/SPl5zS98etx3aaquiah\
vusTKkn6aIqwAw9oSO8IHrBfXcFJrGuiNPqUsEyT5CljWvWkD0vqZ4fdUNtz9vkih5ODExQ0jTZlA\
LD7TFt5sYvevZXQaAl1BO5W0MDCrINqOxc06Y8aUtCkP+UNgT5x3MrPeUOa++esobomoQ4VNNbsBs\
aOJRM+dD0lX3J4uKlau3iY/LABjogiCS7viLIzYds5/CeZMH3WeTzA/89fvAg7h8+5JDcSQq5lshw\
RUoOc/Op377kSDnzp2peLr8tuuZ4yIyZ76B+Xp8qoJ/2s2LeTCa5phic1e4UQ3TGfg1zD9Ie9W+BJ\
znduNhO59GQvK1cOVL3aAJVL3KxU2Uv5YPNW2MD6cFMyhx0bFvcnCrBrjUwhXelL9IY74U7QkjKV8\
tAG0n9MnGBh52ulImMrSmOdhV1gHlYVoTm7G3B7iOTEYRLL21ARGWXz9lWmAkhTjVJwpE3+MtmplW\
hMQyAKvavNLiB4wAw3dQJZIX0RBxihLcAKxJmjSxmHsGR7liGJcOIJ0fbZ02PJD9gyhkSh+AaiMEb\
7hhswD/hoCw/SrrOH4gW6KNIG4KD+rQ5qPEBMkExrviTZcbEWlpg3zCzpcO/spVHDBVAV4N7YtQNK\
Wl9mj3A5Qw9VRL8kr15TYQ9YfvE5o61w/ZjzasmQKV+fgyKodtDKl84OWOMQGO75n0qgd8O9BB/DX\
T2ZYR3ksrU+gGP9BDlVJE2i6W8w2T45eIPJwIV7vw3dm/c32w/GbjBZGnpUgONvX/2Grn7DIMBTvv\
MS9YCGL+5LpJy6hYEHDAcSRlLb3QNcy5fUyidqvTf8nidAmKKoABQ9fJMWdIfZrbzFx34j9OVw82H\
3z5HNce2vEqnifLXcGn36j5BXdBlUxYnfwt7vk32neNj6RGCKx12fCACkbW3VHoOm650wO2xdLDBC\
XuP3vICRrnzZb2Jmn8YJrC4UqIQp9hfYVZG0gqu7unDo/Cv3qtf/DvPjzsN/sf3Ad3UBYYlWV9kbb\
caMfHDyzgSwN9YYAILfQsBEMU8NowcpVbUxcJAii9D4KnrucyeI2sgB4F6A3DUgaeK9Byi6kkTBjn\
tmkmm9PCtJohrIOIhXvNSCZydENpXhQYj2Wc1fTbbimhlP+lpgdvVmmQgMjPJy/UOBGbwAQNpz8Jn\
WeyOCxLEbSAQF5lC0ZRywI5jKLjB/ngVhpnvP6UpjJsm5rj4jiaYfg27/anAM2jjN3Imk7QT3fgx6\
/I1/u/1gbAw6cXLoMb6rjg93cJvrKTNCTLXxcfYQfqlhtxqWSRbzR+/Llj1UcejOzCl7hdt/H7g7u\
HoiA778u7riPTNp8sFXV/tY8NXrtPrhm7JR7YGPq98q+BYTEvPNfQ2R8ohJkByX0VZ5A1ZuhtvHcK\
xkc1bD3CStPED0KlDzVzutacXaccU5nV8e7QvQHOEP9u/scDqGmRzbitYi15sBmskNxKP+uOJLzjd\
3ViKHLdUG9gGBqTiL1qUDzHixULDZLoBz9prhF1xOPOuIix+IoNuX6A03WpygJWUq5aENpP+YTIWF\
na+VinRFKY11FnarKS/h9hDJiUMn2Ymd4RFF2cHfeh0RNyYAiA0epQHS9JLEOeaHkb7i2WESVMUVi\
gNcI0n3dBphyXaPJYmwuhnje32ZyQwFO+5ZUaZbDbr5BTsrmgBg3VEH/uqcutZLcXXOYtevd6I2S8\
EO27wXvrIpffCRzU6id0U6/ci4dKjiTn3w/VcVmy869zaZ/7yd22i7sOll53PtlbX/hTfHD/6j7Qc\
eNz35qnN+nnrLioYvh0GkkjrIuF7gkM/tVmDy5OY7ddLhpufVGsTQkZSV9GrFkTXUdmDDtMoXi8y3\
HNZBxtVyzp9EWa2T61jHPNwQuZqvu/Tss0TlHAPBztD8yuhQhVoqtlGqjQ+rfYjoat+UacfX7NOx2\
keP7/VT7Tu7/txZYfo00d4Ibv5qhwbpNV3U5ZjTaK7hEtM2rVQCshg+XSsGesMVWmJc4mH3j6qoJd\
srHHVJ5hj4nuQjE/9V2sSBilni9az9KPZRocNCcSsvCjTejQfS/Mkf2hFe5Xh9kWohNDYL9gidVBF\
WR8E4Oi9SOXGEFVQqHMdNuq4qGk16HGFdLTQiPNwhpFuLfMBDuRZ56P2Nrx5/8D9sPwhai2zQOdwM\
32B0DU0683ceLYcMbxIKhMgY8SZpb0MibU7OXxLizdQ0BF7GhadMZ+nM+ODBuJrHRDAmcxMqZmFtk\
ZDhVbEIUbwI7fXdxpTGm6RpMLyz5BDWWMTIuJDHpGWs4op987THGnS1UbdrWFGi5k+Jy6BOSjDQqF\
eeUUShKdINmO843ER9cEStknUUQK2i1TAHsrS6IOqksAhrtzejti9ViWo1rCNMjBqh1ZkNIGLUSSE\
MIT40arLqhT+h6VqUGz0BO+c4pQv1BAoNyzu6FXrmwqUv7+hFzbc/a2rfAKsNavQwh1gd/esz9MhT\
DIjASSdT+zZ1iLvRYw49efhI2dvPaC4/z8A/XUlV+RdIcTr8QxH0lbUe6vXZIm0MemtrKjLgcmSXM\
V6Hgj/ZVciG70y/4J0MGXYlJB2ZXg3Tb5q895KBrdMqEFFu2E0AGW7ozTRlfASLfZn4sHflY8n1Fp\
wciidbr8uE2cr4sLkwLG/tE8mtbNf4emABj1eZnGybINvZyfdhVSlytVQpKOaHjz4fYV8FlK836PG\
5XB6bm52p6l9Hu4zOBaaqodmAB1KZTP0z3ZcfZcCYtkgVgJm2C514ppchsPlDn1NwfdcF1/mdiPqX\
Cl9m5JDGRxM+SlFEPCowhrhS5H6HhSnLFQSICMIkTYmryLb/Onwbm69rmgIZQsvSezd6WlYWGU1Ok\
taTegBYoycFrGvBFEkcOgzfMy8m88GX7qm08WX2BtK6eggXWDSQmCiu3mgGwOq9UVP0pcmb5cgVcH\
3Yvh5O/yZp6VEVIehcTZVidV9IEH9hCXTaXMPZ/xUNIMEVSNEowlKBYANINkCuYzEknbGb3C5fhpA\
demciN9+sKFDnXtqfEkzOaiAh5LD6kZsImQDStKoQmtzReUVDQ5gqLDNmgYZtiua2+gkUbrEjzB7Q\
BZ5gSsc1YmLJ7BbAuH4eOEmx+htBcjGBwxUgTZYXOAFnUb70ur0P3/gSmob1IiRDBhBrwgtgsUbof\
nbMSC7doYaQS8r2sCm4iRxNsgI2VKs0FKHxttzjoNXrtjuxm3JSERwb6jVCg9OSet1QT4BTtpN1TB\
gWef0A0i42krbzJPIWhFAcegESeUttdlM28XgDBokzuEpuf8iAsQc1BzmEzqU7UVmdm4PcXH3PPTn\
arI60o+LEbspuFG+UoAFoN9zVjeroBXgCnLIbpWPCCMk4A6StbEm7URJ5C0Io1q7AjaONEnlLbXZ1\
u1EU7GCxok8oDseReSvciGzFGeDhDuCHL79894PlM+92lJ//4Nffc/bRNxcUfvvZNx9/+vTl88fvj\
/9qx93w573s/PP22UnvBxt/46vHv/Hfbz/Y+H74/ucfeTypOSt4CfhOWBNYDy+iN9ksMmuCw+WP89\
UNVmjMsNRK0hN8jPr40/fvExM1Eh0EvkXxcWbXw7yk3ZMz15tS6jMv6XShzF+fMT+GThZlT3cw0Bc\
MO4Ev6dkVwJd07wrgS/p4KPhH5RHCH0g1PmCoia5gQhBB9FSiKfPrXQXKSboM6+UBKc/inAlQk7mN\
zOY0kHJcmidcdjd/tf3YhxP/9JRYlX9IF0u4GqFGn671quj1hsk8Kbl9iUqPMk8GY6fMNvuRdyPWR\
S2+EdC06GWWKJKL2651RFHUyRVuF2rKaY98NdTN/1eKoc80Xt0jl6mMHvgWSsVkHXZA4vapre1/T7\
9b9MxWHze7f8CSw/Y8KpPDZgUIkbiS47qNRA4fzTiKidyNs1qD5Lgyj4zT0R6Wy0Wx46spKOanLA3\
pY9c8IABfZt5SAB/sKWExhARfoAuciGJu0pFLkT2fyVTDuIQwt2DIBRhlx+h6v/mrHe6QCFVDLEBo\
P5QDIDpzywUYZcdYitlqyJVak7R8bnLjvPHPXCdiC50Qcr76scjBl0wGEsp+LxtOjmfLUo1cs87B+\
mFU5Hz1YyZyMJ+U236gUr3aALETS0SQHSiXvdITmjFvfnwVhEZjpSzsEMG1r4hwmeQ6QEvKSMpD63\
tAoJW6suPO5mCqNz6w0MjmBADSWi9CKGTK5xtohea1nG2ACQFi02SEb3Aa8QRqIMwH9knGGSBNndH\
R7hBml94gF2aHGC+mJ+JXoW3/dfhVD75aMQUyhJalVyvpyBqCKUIMntNrWmSZSWEAMqzfMTSdMt6p\
60IuffSVS4672ErDx+Hl6k1zQhWv3tluP3zpKUR5fIgUpa/8HZ7ucHODtQ2IuKUPFTNOdbOqnchM1\
gNfYFphcu2aFEkaHX3wDIMdU8hdR0EHAXI7wUx8N9rr8foHLEgLAMytDHIBSoThlnDqPSYDu0GmkA\
k8CMoSTOotWQz6wvwwnDblTnKCwN56FYqIRwUG5HwrZooi2QC5pkf5g4Fbiv/tWfRnJJfeoAghN9d\
2wZ6c8n5BxgFRJ3bpGwbZ7LhrDdJJeXCwqDcr9wSYGRlLAJxy3cApfkw5vJTIWxBCcRgZSeQttdnV\
nbVRsKvXWuatcEU6zLzZCkkkukpuPzlibEvNQQ6hc+kRXFbn5iCHaIWmV3qy5Hz1GEWOthgjbYQ6s\
ZuyicwbX2kAhhhukrd7af9Oz9YTMTTDsy1ocr1OifCKEIrDdq1EeK3Nrm6vk4JdvV4nbyEm0uvcAz\
zcAfzw5ZfvfrB85t2O8vMf/Pp7zj769oLCv/n9f775+NOnL58/nuLpw4z0/XvzX/kQiP/S9FfuI/i\
n31o+uP27I5y233d48QjnP91+sH3Ph+9//vGRWqfnjb7JNrhd4XTO4bKHURAFolvZVxY4i+L1mSiy\
a3icaRjkgQ2+QfLgdytzySNphrTsg0uXy8qjdCiPaVaRWUiSx+rT5nnEwh/YjfPyoFdA84iFp3bQE\
ctAWJGqHuxtT2GJSOVHOhIJCPSI/IsnSjmduxaXB094cpYHtjRZXa0YUfB7lGlEsXpZNKLg9+taoq\
gfuzuaJnlX2eg6qz5tnkIi/JG8o1VSXSI81YGORBhbven9En2xSOVH84iFP/Uyfyf2uNCNtuL19c/\
0nMsXG00ehxYFvwZriWIWL2WQx/JSaDWeRhRJGrxEoeug0tMo4yEQxjWskgE8SB78uqwljwlcVXrU\
EHZVJaO4sKta8uCSB0Ea1PzVh5tffdgRlxULgUpni4WsHEw3lN4XHhkkgk+1StpIdYko1gzNX20fc\
KElUjQ1ypZIQHjXM5Sc96V6iqWkteiLhb+nEuPEHM7oTDOmWhIpYCM5C0BztR8lxXK4EwvTLWbbv3\
oot7puMWv7K4+/bOgyssZb0w67P/R4a9rfbT/wuMXM19WUTrINaqTYVlFMrE2iYGwFlzSNG7GDXR4\
l7YNHHi/tz6lic74zEnb7SPJXDXojLQ8K+4D5Kz15INg1y3jJg8VfyYza2cVCkBJli6X0GWmSRMuY\
+JLV6CVzLApRUFhFejinEMXKrHRFkZ5U5exmEUskPZ+qLhFE5OBp7DosZcWJIjn3WaKgwQb2fTyi4\
NfgaUQh5deB3RAeiUgpso5ERKcdPMZnlQfPdHZlVlzyWDE9UB78ujyXPKR8PbBNQiYWKZWeRyxJ2R\
aiUdlngQ4HQILloTIBmUUeyfbR1RmfQCzJZiIpltJd364gLCwRKbc/hUT4gwlJcKcY3a48i0YUeil\
WzgnbaYxDUiKMtUh6QNcXi5Tb1xFL6as0EK3qrv7lVVGw36Hhy46mzR8iD35d1pLHBK6KYNQi66qK\
jr5kXdWSB9Q+KPxVempF8aKKFcVjRMGvwVqimMVLpUcNTS9VMoBreqklChpREKQ8zV99uPnVhx1sR\
YkQKHK2RBjrv3RDyX9FCKNY0q1lCrEo1gzNX22fcoWIpWiSlC2WdRqX4TTCes9RUYnwN1FivJbzK0\
LqT6iWWKpYS/57Qkp3HiUlcriTSOCbW95c0ILLb24x/3k7pEHvXnk1/sGvOP7P7Qf3L235A9REEE7\
rJeA7Ye0GPbwIFM0is+I9d/AcS9FJjGH1zVLhiFJvafIg6sNN1Lu4O4w6Sat5bt+2d+JEtZqne2dH\
reemYVlBmEIff3r3psfshyAYVAE7lh7o+b0JF/N3pMwJcggg80e9xF9/j5nLz1TTebrpahH06Vqvi\
v7CBIPF3aeHWOCyAjX49DhbBLxsnIXy1ytYk1vjXePrAcpJvpxnrGqnTOnE2VIMGH++OpXN1wLRYx\
1MszPAhuN+UZ92Bk7PQ4YMWzOlI+NPFtqQ3TLNPbL6s5erEmz2lsHcOAsCH3w0zo2GnNVgseRgLrx\
PJPaMlMNkse5cG19mAoHVvmduG4zITUQVD02ursmayPWbbI2ZRsUUObBpkI2vRps7m2J+7nfo+mJ7\
34ojeRmwYYRcSPBx1VdVKOYWC6oU83PCPk/o9HYZoZwQIR5Xil01CVfNWh4gOu0QBBhRkGTaLrqfk\
JkGqpKjyQCrAMwMG3nvbGFM/khK65vcLi+/cJDj3inwIuebquQXMc+3rGK2fhoiLdhQrdJQhAazUS\
FoNTcxOCMDDUC7m1PuzafuZdBth3L1WVmUDzudzBruiitfQ8ro34LSUD6EZJwB0igfe0G2/dfhm6b\
SH6/P0xm60TfUbZAcVz6WC3ANcNPUMD9Txhrwje6nh/5V938h+DKzlbT1FYT3KxpDTBQDRkCy4WMW\
NUwrPULVUHYSyQIQHTJzAXK3nRGScZiER2XRol2XuAhcNHYER+CiAYSKIjaKZFOkOVZJ0qC4iYy06\
1weGkLT0ns5JmiMu1OZ5G5vZcSpWzM0WLi29jMUoWWWKHZo3F1l0gUqyshAwy7EYrHWVZtdegzsIz\
e2NhWcmNTbO/MEmB4b1QEmJSx9ncHhjT1ecjGBwxUgbe+YdF20SuDo02qnqU+FwEEBkKbIjUj7eNh\
hPZ8AOy7Dza9jbkWs8/eZ02gdGJpVwgTQ6nWk9uy4TJUG4O0sLxhgvf5KnPXW6wwEK1+9Gq2K9fbl\
3w4btpQJS4d/r81OtLQ1suP2fAjJOAM83AH88OWX736wfObdjvLzH/z6e84++uaCwm8/++bjT5++f\
P74/fFf7Qga/rxdItj05+1jUO8H24Ds/cPpg5+3H2x8P3z/8488zRpcOelrG20RmKsbm8q4IfiZ2w\
AHD8bVdA7BeLkJaPtvFjdhVTdGxoV0jpZxkq8g2wg39B+JlvrygxMnZX69W5T5PCiQ8rlzPv7U//X\
SZBNS4CjH1GemaVSq+KQOymzXvAnaih3166eolyfBexIP712bT/NXW8cqik6cJwm0D6/IKEslgXbK\
IUmgrBuB3h31KHT+igudsvyBbtyN/wqj87oe4DukydGna70qesqCicvrQK/KY+t6caGHXrInOg1Kb\
vV0LV+tAXLYoqBoszHpxMz2v6d/wsgN21Dl4JaeuWW9P+z0T5SPaQFfT44ll65zsuRkk83+8Kr0Bm\
dgNekDMPT2ecKaXJBisVdJxBszxtkTAOQ+Jp1Zhj3z+rqIMNxQbHRkGbnkJKLIRBQRjwqMxPlWHOG\
r7K6+AMDcOh8GMC6PKWrC4DxmEjsWzAYjGj392h/5FuNi3XpSaNyt+hhoNfv0nPf30QB8vmcVCFD0\
UrBn4ivdObQ2dugzHyzKN9BxIe44V7BedOJNYL2wdl9qn1nc8/XpnVN3RcPzISRTGiB7ubF9dvjdk\
lMWGy7kYLksc5XxQE45S8HWGCEvFc/stxHgE01T0m5tjiKHCK8DNYWMq8NWtFmvIgpzdZXx0RisSC\
vFQ/ECs7GJKGbGRui9IPIxBCEZh8aUmClPRDE3zVWlGNE4QOTSDm2+UE9YGd/aQeMH2KcmBOtnWh0\
EpgmHKXKsBVwGgJnOD3jDCVUGiPWA2RRp5m3gHqrVXK4i24sMe4q84QFJBigmaFzJcr663W5aOamb\
b5YCHndaJRyibr6tevYFjDh1Ex3l3gimcZGhNjuuAMHUJsQrHyJO8M7D4yx2QYvtm5COICkVTpCd8\
qbegNmOjXuCs+LaAGlK/4j8hEz5sKFjAoDY+DEBwMwSo883ODSLgzUQ5gPThj4SmXNtdpmej4Idl+\
cjSSavktuvEdBYLHsPeQ9NuVBLa4bGaV29Pmiw8hXq6/GSE2lQVfF7A/o3VqFRRluR6rZAzOjTO4f\
8WMfzkRYYe4CHO4Afvvzy3Q+Wz7zbUX7+g19/z9lH31xQ+O1n33z86dOXzx9Pe6Q7goY/72Xnn7df\
jGz74KvxD379U//d9oON74fvf/6R5z4IlU2ktkSNJlDh6nNRvCra61sStHUHuA5+5atbX15zNXruo\
ghl522hDkOdaeVA1Hr+GaHQ6GYGTUVXmrJoMCQbHfSg/pWhNZvk9YNRqwRDfa0+/tT/fex6YIC3Wz\
xu2PUwL6mM+syxmSvwbisoerJ2k1RVYx+zvD6jfIyZy5tH3FXkBH65dF7wy69f4s+WOrLxaf5q+/1\
AbBnktOin7rg0pEldw3uuxQaVPnsXasokhsurQK87esT/V4rsnYs/9H2vBXIZ4N3KUPRk4zjsLLgf\
2vAbsAXjFwcyvcq83+rjtIyzpk4nJ9uN8CGnfAihwW92ZVYc+HgKSaupBHBLChEzcBvIHEzbYMXxc\
ZZ72fhiNKU6xYiMBeYATR2fAHywp7QWT9r4fDOWtqRWGl+gCyxMkaQBAsP3zPvqyXorTIpnIhdqvs\
VeqDaofxFWhk4AqQCmBZC+vot94s+hgdhUN+dtVlEhBBZ8saoHDiH5EVgaH00EJqAY4P/Q3fXyALE\
BJBsg41peell4k5v49ZpzkENMjRIXCzhvA1/kAvcLgDWgCWDp02jeEyK666sXtNpzcQ03l5loP5MN\
0ysfQijO7LiyE6F2/HrVxmAtSxdvhTpRMezqLd9un/W5WTEz6KLbgwH45iovQtUOmyxn7O+xql3g9\
NsHH22opScnsXtGT5GmH9VBLqNLMEguMClbAGsunol5wIkoIh4VHUW8KMovQULvL2Az5mKbQPExRX\
GVlMWOK65SxYcTLEXolStyXQX2DY293Li7qMRNaIcLgabtQMe8daNY+zlG4foekL33HOjtavZQNcI\
FzHbHqzZ660UIxZkdt/UugDU3XeKst96mi6fy+eoISTi6Sm5/IlX0zEsBcr5ZBUKPO8K4LDmYp3Ml\
R9sQyO1Ts2hds6czPCA2a2SJEc39FJi9UpHD+vPcUTuL6tUGOBAxksJsn8Mb7kQRQ4OVdyzQEAGCt\
+FOqWkxro2FXXqF2UdurFsnoXcIofCwS8/3hdll9jb6FNqhyRmnd7XZcbWcRKYTvD0AkRHFHuDhDu\
CHL79894PlM+92lJ//4Nffc/bRN9eEZvg7tv89kmv/2Nc/pe2Dr8Y/+PWp/9X2gw3jh+9//vGx4jY\
XX/xtepL+7hMfQYHa1z2wov6NYYRSUqufzJYpUJfU6hDUySMaMOrDTdSHe9TjDgSBRUqru1FT+NWS\
Wv3EgSD86tJqH9T8gxIwamtnjdNX+45XWFE3/DqVmSkJ6nf/9vU56q10P/6nxrfNL+Jm4oyVTEmXz\
ZmIlHTZT1BTuOz0Whp6B8cj4n8VyUeEbz1hTLb5y9KOYY5sEzu5LC2D2lerY7aqtInDFJGReMGWdl\
f3iJi4lLNlJE7hVbA706akbTIdxy5cqxPnz1VIMnDONpVUUNBGnZ6BQ6/tYySenoFHEq/tZa35IDV\
xKWfLSJzCq6Rn4NPpeHoGHkl83VRzg9y3Z+0trsMv+eRuqfM5OZqjfhFDLi9ojOoGS7isIhEkFzh2\
9gJIY6+BA2QNdgMFJEKh7Y0/NDuszSKE4sxunSzNU770/BVYilxlt/13n1c71MXH8oIW9FNm2K6H/\
jFR1H3NDa7Bm+4ZbnLjvF1PmFxzwzX9KbMix7oIqN/drYuAUtnNGieIWgNK0LjSEiZTNb7Biys7WQ\
CL2y7vdXH55G4Pfygvx2SfmAVfrlevmuC11zaA6vey+pptm4lNwE40RaG4Dxhms+i9bJaoITo4I76\
S9e0Fhd+uaf3m40+fvnz+eFqmePiNd5ehRFzY2vZwjhe2/u32g/sLW8k6NOm5lUFyRDFoEmiIAi+z\
4WNdE6KDlplB2aFx9QLzw38cOd+nBOscFbkka+3TOcdNSE5yhgckIEfTRjBDaxDEHOr2mLdh6zvjR\
WCUWmfMQgcv5qBSvvRMvw/f2Aapk/Klz8Ky2XF7PoRkeJQvPf2vzU7UcG90TimbAEw2a2THVdEyGS\
5e+QyPWG/eVsBw08ZFVQyXAuBKlduyle2/r4Nq3THjAd86qHbddtdBNbAHHFRD3AAo3SkYlpiJsr1\
JoKU/YFao4JzVitQYngCnLNJ4NZDELRjIrRMv/eRWxGivzWJu/xH1dXh2deOEmt6RTEUMC9x09UR5\
aHMlI8SaVh6ar9vOj8+3l3iIoWUGZjs0xirLQA472w0h5/uUYJ2jIoewVt7NYsoDymZofSWCKzQud\
XvM27BZnHEnMmVg7WCXsVlMabHGPDT7Lm7eCNsBMFv51sJER09zXUmzrqQZkIwzQNr4IcCOq7YVaa\
0Hu7/aAGman0zs1qVIcHbcmbMAwMMdwMBLkd5cE1rT/UWN1xBt/+74FO0f6/59Z0/9v28/2P6A47V\
HjxS3wUpVGvkRhYGppzR6eT//8BzcpOxG3fwI/BpIg/r1OerNxZxdIbeIg5W7rMvGNsNkXbavBrKi\
pnDZRVETu+yixAP8CIXLTs+yn+ziI6LjSkQuoi6r1ekOhFOrS/rqcdQGDWxo5Qn66sNN1Id71OOVD\
D8Ws1YPdHdZUFNoNcyBUKFGYGkWHx/q5gxERavTffV4ssePhcRXh6Cm0Op0B8Kp1SV99RPUFA0+mF\
+1t4YmI55e4EUSV/HcPM0n+zpxAOrk3GEm1MlYwL4pDjW/BrKibn6E5auNqENaqstXh6FeDsQHNb8\
GsqL+q0iy12fswEomjriUIjISp/Dchu9MHhs/lv1V1DdOayBQq3T92FHz74h0LRnEES+4s0pOvKDn\
7mqGahNPduDkxAv2ALuSNmLiUglFCeL8fpwkLVxzdyHUJTNw6Dt56i9rkxMv6Lm71iO1ietl4NRep\
WQGTk1cKqFgJE52/R9wu6xfNqeraE7/hPv6SXp82MvD0OfWRMml61wuuX6T5XpUWFC4cfHfoP5x+S\
dgVA2IHIh0HutT+zP+b88sipEc1qd6kaMJtxEdktFoEfPCRESJA9O0EGgGTUN0hgYOYxWFBtM0IWg\
1iy/OSEoD8PbbJyhjQ+BqJQE7rN4hhOJUe3kZbnrmpQ7QN94yFa+SANmzvH0zn6vjHjHHEyJXKEn2\
JJc0VyMgR1OTMcWIGw1OJ3bpDkmY3ayhlagXQKLEBNBKhgV04V8UGtcFMjTtpjiA6ZN/MoCr7N9JJ\
gRgekhUB+j7nOxj/xtnhSjI8Y799+T00uKD/Ts9J9hO0OYa+xewUZi63Z6GxdlooXqfGBpvFcZrox\
321Ifvagp3uGeDf2tzui9q/uJbetXxvvo19G9rCXsabnrepQ7QN2YwFa/Erwx/e8FjbK8R/+bjT5+\
+fP546i49/Ma7Nyoa/sqXnX/lUVzH35j1QvG/236w/QHHF4rTlHciDcGjwhz/ifIhKu1zj+mKp3oG\
jUT7BA8/cj0lLJSbTu+FnoEse4RvIHz41hz5BZJ17Xs8CfctNvIrozhyvuULe8vLk9xcKxvBOlczT\
Q5UvdoAlavbrCyZOWLAshSrtFnIIbIUWPtRlRyN0VYBCMtYDPM509E02RlT2mwzjh0iST7Yv/OqFA\
ctVm8ZvDy0vgcEhog52CE8nHUDwRgdlKfoaSsclCGCqV+MT00ys391dplpXZ8zcJpTVHB6qYMezk4\
Kk/VKAgT3B61CuUpun9VwteBJghELuUJjH09ycw3M9uTWuCKFXfqYTJjdlLlJnN4tdiulW/fUsEMr\
mY6se2oINa3euk6cwtVmx1WvMiUj63aaGIBro904jfU8VurbA89v2MeR89UPJXJkyTAs7RmOr9r3I\
CWVXXG3XdRL6IL9W72uJu+NDeCkxCptFnKI0ApzeKrkaLweS26CZZex/K+jfLAM76pkDjvJECgfou\
HZV01YcyuCHG9Bi60xMSHClR33PiImTsyhfIgQcateWHcQ9qvUuoNQD6BvksI0oiC+g/DNNaEZbxk\
8kmv/WNdlgS87n3u/1XP64P+8/WDDeLxl8JHiNlgpbj6UNDlBNy0ZUfu6B1bUzW/UWVptRD3+8qKl\
1Uyom7H4Ji5g1IebqA/3qMcdCAKLlFZ3o6bwqyW1+okDQfjVpdU+qJPCIo9WW7tDnHk1QbYQR5wiO\
hLYPDHx5U6MqDkLmnR30jtZ6iFeWxHtiTEx8UL9kb62un1BnxF1Us4djHrm/kiDSqSgRmBJ0mp21E\
n5SJ+x20MYscuWsnlG4s1nLlTyEV/N6JrGvz5HvY2Ej//p7g17i7g3cUbl5o+/1ZS7KHHG7KRkJcm\
JOinnDkZNoYFSWWUcan6/yoqaIhHxtZSYzrY2cVjSwEj8r/V6gDGzhDji/A6cnDjC5zZ/Z3pHMJI4\
Rbs7vSMIJY69smogwGWmcDeu+9r+++l71jm4XnL9h7giHpWiUQ+lWN18bxyF88NX14ZN+Lq8H5P5Q\
qOqnPmaU52B9bf+jP/bWwcZVO5mIiBHexldbhzv0brkpSeheBG4ylQbIE2pRuIRDNDQl9EXhRZwTY\
losHimMvMCmNQdT1K9GxvzFMndHOTmihHsOjcHOb1Jd3/Gx08uM8O2kyNLgw3QBobOBNB8HzBibjy\
5jQ7Mf2uSi9mdcQVIY68xOxlC7OoVrk7s0jNWYXZYf4cQijM75XtdSwCcq+MUfKXwIhemc+lRSFbn\
5iA3V8eJnZyvHqPIrY5TLDTfB2TvOMVBEy2/8O8lSQ99wuzqlq4TvJKEAiBNeBXZCeNN6toA9knGG\
SBNmtJmuBTsDnfsAt8l9PaCvLb3C33z8adPXz5/PM1wHn7j3YU0hr/y+MHtv+q8aejrB//Z9oPtkY\
9vGlru9IJGrxN9UHLrRF8uxermu0704fGtE30ZAGechBx2IqOJuUrQ1vmMjpaDk9ZNG2TpLFaQHVe\
GR+IMDOTWGY1+cmsucjFXRLOrGyfw7OrGCeHzo+nOwNAQJZpk5kO75QvPoXGNMMHkrM4lhBxC53yl\
cdVlNPtBfnKGByQgRzOyNEMbyOVqqttj3lczh92QcGldU1rg8cpYDXaiJdiNlokTu/SMVZgd1t8hh\
OLMjisnFlnri3N69ep/nWwFIRlngLTZigA7ruYTk/XWDrtY5Zsg7FIApAm7JDn4VWiU51/yod3uff\
IefGHvGvOe2mDvfVIe12DvffKqW0fvM+NGKcrwINI3prTYjr5xtt5xRViRxrsnwPTstQ/f2ALUupD\
gGXbrQgJmdlNOLnSixgQA6zZAjVGDa1lbEODaO25rgOpUuwjJOAOkrdgE2B3u2AVeifHmgrzOrsTY\
/tWOIOWlFofe3/jq8W/8v7cfbHwDbsNocAQI74xrbFpTNTK8SSgQImPEm6S9DUVB2yyDDG+mpk2AV\
8X3Wps/E+D1HUq24eWqI1QccNeEihE1vzPuQk3TWUgNTw3aEE2ZX+9oKDO6jaQoSOw2EArtq3w0lL\
kGD/ndhWbUh5uoD46ok7DwpBxxqAvlHQPNbxatXqhfBERECt+BXaYmoCzVjyB2GyqtfBhq+wIKI2o\
prbajfv0U9dk7AbgrugYpdtQawLuS/+IFPsmBL/C+Gh8DyRrsFPj7Kv5E/M+DK0j16fyDPSJSo1d0\
zRToJ5gD+xYDXet/ZJR9iYDjjizlpNx/6XIFyiHZyKqAnJknKePUzFfBWUTdJ0LvVOsrugZr1RPJ/\
1dcr0uWP7DqDPL6WPS9t1NwoedYqMD6sX5yu/c6U25HLG5k80WrkAO4Sc1libjJlhMy5jqAD6Z7po\
LAgI9ssQsWIKyeAIssyccpI0vPmzOuxYtStkUuwLN1LSmKkoMNIgqT42oj5gLsz+aYMi9gqwWd1KV\
X6DByN+40Yi3+OyombXzY8FEYH1fZnkvRJQhnhg/okCS9WoN1U/riksNdllE1R2VyXCeF2vD1yYUK\
X2beQoAvIGT0PSWw4iDRvwhPRTDHDrHizOINa8XovKWu/0OTyyzZCMgVKNkIKMrHX+jy3zTxN5sib\
eGb2865Sm777PDtrNjCl54c9/qP4RmBPjUAH1b7yuPzDRngXHx4TsnNDZaJE3GbcqfFJcxiG6QGch\
mLBVEJykCFC5wHpZPD9gboyYX2BjrMS4Pi2qlSUsNiWwXxathrx3MAzC2ocgGu3UgaNZyvVy+W1Ux\
EEfGoQJfoSlF+bgQ9Oc/Rx6rZvOd8B4EgQNqZW26qiWaH1bva7OYbepBC45540EETGnc4sJt2VBSY\
mtTs3nsBnHb8EXh114AJI5IUp1ZVoAbWBkg79q3NDuv5arPLrGr7nIFTR0q8qqVgpxxxU7vy9AWHA\
DvugmMCgJlhlwIgTdjN9wi3q7SHhGbojUq+erGgdVipGdpA170/dXaD5uvaJoFWd0B2Ix5QujZBdl\
zZHDg2DLc9Pckl+boC5LAVBHC7kQVg+shCHeCUI4tgDawNkKayEGm7UxYYc7GbcmRRoM6gYKcccdO\
annFOrzY77oJjAoBTjiwowy64J2p101ehPZAlirdK0LgCbT652y14T3K+UYJ9eOFkqOmq0UdurAEf\
bK/1JhjBZlsbIM3JFXCyPdxBJoYGS7BZoCUF1wZBlIcmMufxjA3pKX8fvrF2MW81ITLn4S0qRAYWV\
fLjPtV2aD1VyY8pANKkeiKdd4nkRYDd4Y7dhy+/fPeD5TPvdtb9/Ae//p6zj7655iwMf8fLh7+994\
NtD/Bww1H7x87+0H+z/WD7ng/f//zjY4fZXIslFcXN/WxYBvDyph3s1OQx6t9ygzsCS8QENgQ1vwa\
yoi7rQLDVsawD8dXAMqiTNHBG1CoOJD0DeXIYF+GrV1j0Qc2vgayoyzqQdF/N6UBKhkVOB7JQi/rq\
LizNX324+dWH+68eLxqLutc44hQFTbqOQ9+PxEg8XcfViSvmx81fbR1qj3uVoglFHHFE5NTTcehrr\
EaJl9RxauJJBf1LwHdiZ/NrejO8X9GNmmJ6g9BqWDSIQ81v7GVQJ3UEl1Yv1FM7kK4CW5s4T9LASJ\
wiI4aZvr34ICYu5WwZiauMhnlig33LWxQ1T1DoRt2MZVWSYaj5jb0M6lVJMmn1Qn0RdfNshT8sxkw\
Puon/VaQj1aeIjMQLBsmulRtt4jyJMSNxio5geu1OTVwqoWAkjrg8gW4rweoJr/z203nu0z/hvn+H\
Hh/29gS6lS8Ocuk6l0tO+cIi9GoQh8erjG/dF3MxDUn3eJXJ9WfVXAkFFUWKe8dh5Ax/7O1LKg87u\
Nj7xcgacwTQfLVCCdoqxzpSY0+AWIeUBlDQbDtMrI+cqUuLZqc4bLE6GxbPh/XvffhM7VMWzydaYw\
QBrFuk8Whgvb7e3s7lsz91gHV94HqNYAxA5YFQRu32wA6dPi920zm9G3lLnN7VZreayi0Fb9xLKwr\
1R+PeVrGg0eUkGRWFE7v0nESYXboL7yNnaCUHvRMq3TM1f7G1HbpeqoWrZOM8H0z50roAcZ5PtKIg\
fqnW2wvy2l609c3Hnz59+fzxFFQffuP79+a/ctchUHnl1tff9y+3H2zfc3zllnIOKbsinp5Bap9NS\
Fc87T3xdO3Txlc3kK81ezy+rqjBZWOCAKtb7jqnwEeOKy0TBIhr72MTSIPADNUaUZs1Im30gsZVW5\
C0zULI+T5lvs7ZyekZKkzdrHvhRMNLkgyHxbs1PCXYRqnITdk0YVc9WPJr9TAs5BAxAubuVMnRGC1\
LkK23qRHHDhFm+7I6a2RDQ/N1SQuaQ66P8XCu7LiqVpF9Kp0Yi5CM6+lIYutFCIWHnW+MZeqoU7AT\
tdkgp1fXcPHJcXqnTZid4RHrdaEeUpp1bGOEHVcHT8RwPQFO6fmCNbDe3uy+opOfYmQDXAVHW8Hhx\
K6u58Oz831E9gUoynOm+csodmhcMZakXA4hN9cClLahwtRN8PYGkhDN4t0KLUAFe7d6pQNvYBXpP7\
HbLqx+sEqbhVyhDTJecjRejyVLqbd9J8EOlqyMbd9R3rQCLimGl6HirvZZ0GILTUx0cGXH1TKJCRE\
TAUTECYf1RZ0EDyEZh5mshPtDCIWHnW+SwjQRm/I6uMMLn8vZrB/cbVX0fvDrb/w32w+2vzzgOjjR\
kiXkXqS6+EJeYlo3EYq7VipXSQQBVle9uMuRct27IMDJg8aqnwdVr0L9nJr1xWxFiiofnp2v3kVM6\
Pu1kvTcX8ReiBc0ruWNfPO/vbXhSW6urUgnQ/VtHpNE6hB1820d5xsqy10/zcNfWDC16jEBtEJLuM\
SaBosGLNCSdjO0oWGT+bTtMxaFq81urSpn5W++T5kfVanIYYuiPnxjvWBPgOlVpTpA2HOm94InuEu\
PAqBeZXGwf+dVKeYV/kmVhTY0X00L3JUgYIdNxQTYKWd5A2Y7NjOskuWVAAh7TuaptUToqM0uvYoX\
Zlc3alDcV7vYTRcrKPSuNjuuJjxTwOBpiC6ArBrY1yh0OORXRQMpAJIte6bnkVehUd67QpJAmqBxN\
abyU6DbywK8dzjk65ydHE1lQTJ+C1E33yltvqGy3MeFWOhJWsGLg1ZoQ5ZY03iXPbVvL9OGhk3mSb\
c84xSuNjuu1gg4f7NaCgu5QhuyvCVqR1HUh8+w1XJjghhcqS6Ac27IBgGEuXgVgLT5Xqb1Ulx1udh\
N5/TUrgkFN+uGF2W1uwHa0Hw1rSsAyrLDlk8C7Li6AV2eXBtgugaqA8xMjgcCx9iuU5XeQAmAsOeE\
pcnOAGmTl9rs0nu/2ey4k5eWGBq4pKiTvAgAPNwBDHwXxptrQot420XjSysOnc+9P2N1+uD/uv1g+\
8uPb7t4pLgN4RU3ivP1mhHrWYZp9RMfQYFab/GyB/VvDAPmklr9jhJ1Sa1+grpZW3yzNBVL6eolvj\
5HvQXO43+6ex/WIu5N/JFyv66HhaRNGanci/hF5UakfhR+BLswTKbci/hF5UakJcnbnDSoiT13UeK\
Myg3L1uylyGTECYq/OOIUJXzJRPBJCb8SwYWatgdonTGGlDfJxj4T6mQsYAcSh5pfA8uglvKrwJyP\
Srl5FLEEcf4gGbgz20McUdfotTSmIy4VG+x7fQGoV84dhnolgj6o+TWwDGopv2rNAHtPkbEoN48il\
iDOHyS7Gv5xxJv1sWTOra7jKiOFvthgPcnAOSjjz3g8UKv4EXQpQkxcShFLEF+e24g6JC1Znvsi6r\
/Wy0diMkAq4snKTU6cIudOj5XUxKWcLSPxdU/lDvuVf/Tt8W87PRb2Kg9RcjcuA3gg1694XI8KNHu\
U/jEBhDbNoGooWElZpX2TW8xNPNgHzNK5mBugSioc2x0EXE60B2Dy+9uYzDYIIMJ2Dd+JvY7wKrkb\
4ysKctihOAs56x8j5UlN5GiuWYzoTmpAI2swekFTvpMX3REPAZjpyksAhD0nc25MGSwCeygEMUNxg\
MTCLj3z7yM3Vo7F6d1iF1JRiLQBgtM9bFKrDjC9KlAHaHjOQo2o4DvwCzWieF/7wd6I4n3vAtharS\
JhIUd2skeIXLPOwfwcFbmkHbQC5LAZxNXsaz/h0waITSQEANJ08dhHPnHQCo184qCJ9p4o3uG22F1\
hV7dvN8H770oATHft2QBp8pOOBKz5i+2HUAiiRm12hzt2ge9d/OMFeRn+hO3fRb5y8dX4B78+8P+w\
/WD7y6NeuZhcj0Q0Ek0T/EeoEe8SoECN7QL1oEZodXLBuFBX7NDJEpdt6fUQpzhhL2U3VtQzXNhB4\
rnZDqoVDpKcqNODZMdOqzbx9CAZSRyRliSvj5il2PDsXct3jJWkLxawwXSjRjzCQu2DWsrYgXUNlX\
LzKCIjcZVKksdu7JMuxkpSymC6URe8D68MailjB9Y1VMrNo4iMxBGem2yd3tSFjiOuUlAK3/kn2i3\
pWxOxEle/4D653T0h8eS0sMv0iYnzJ+LkxFUKeqwfp758vaQfVyeu51WoiZf041DiNKfLrooopQK6\
8o94ryZnwme62X3dT37R1AMUry6+nlcKkD0qMPFxpbjiRrvjW69m6Nc6zguimJRvvWUAG3w5rxdET\
H6uirIZ77dnzlG0nuYjty49CiMHsyzgxJkKoOLI3hWg6FU06E45mh1W72qzgz0ic5IcZ7O12XHlx4\
GtFYNsWCJubYCrv9JW3cZ5vgG9Q7hU+7oDgd7VZscVNdi7KuybOLy9Ad778mYiB7Msa1Mg+yZk+a6\
KOkBYXEwv0yjuuly3/KYYbm12sEdML87WDckaADPLNAqAqz1wocSliBq12R3u2AXekPz2grze/P4/\
33z86dOXzx9P2fDDb3z/3vxXHl7EXqK8Sw4HL1H+19sP7i9RXmOSi91vw/rkKl86ypcHfF2Kx/WUs\
EgO1j8mitlL0FxWTDLBMixREr3Uikmd1/o4zF7p9I5EHgZoaxumJ81b6/aDeQrnAm++UG6PSPZ4uV\
Qvv/0dR876x6jo3O1Q4UluriC7J0czjyPpOLKoW6ENjmBy9Y51BEfX2gBpHJ7I9osTu3S9y2bHlaK\
IlLQ6oQMhGSvAG00ondAxAUDYc6absBEgzRoHuEKzWgpB0F3QsJoWOKQlYIct36dn12dYzC13icoM\
5u3GBowSlVltdrBHTLfZoJQYG2wnAJjZMKcASJvptWQd3uvN+IibPqjJZqfs+bAAJ/B8JQD6evj8I\
uZ2Lz74PFbDU+an4XHk5lpR4T1ECS6brS6UxVoLbVus+zKIAE459dbRQESSd7gpmcOOTQENnABg3a\
GtEeA6hsHKTtRwKe4tWOym83dqd42w71tQXjIyCTRfTesKgLLs0pdUstlxtaJEtnx4O1KCAEXz4oG\
YMTbwLpAXq7ObctVHJ2pMAHDKVR+JfLklcgYuC0jkywLsDnfsAm+BfHPNWRj+jofxT+OFjS87H6D/\
ishXjz/4P24/2ECO3vToG69x2wvYfNY0IiSj7OsWFuU4XSYYdz9KshaWFwN3Lph6WaPEEeY+FXGKJ\
TwCB0tMvGhIiyPe/Hqxkn58Oh2vTZxmSk/iUIBBk+g22RlgL18ipN5JNTwdbGu3mm2r2azeDVKsRh\
yh44oOJY64rz4u4pP6cegba2gGimDY9pJEFjYiXjYIcC7YzZoNc9zqsH21cAbYAeMGuohWAnx68lY\
E/AQ3B5g6HpMRT/fqkcSbxz3pXh3a3OPMXfj9CrgzZl9vJaMs1ZthocyjdwTdKrqBQ3p2yQpbytYp\
YItOd2S7VSFvK9XLtyOJN+fbih6AAjxZ2DT4KsSiRZ+vst/gW5pyjLWwwEaoH13abYctum0vTJxMv\
Q0CpMsEZWErpt3dvkRl4aSPuD1Fm4w4TMcZiSPOkdDFthLgFZMKRvAUPkYqEbLfHsGI2hcLuH7VRi\
2VcWqj9tVAGtRk5Q7Cd8DiOJVCr57JLeKIdZ5FvIKOy3ZPnhBvHun6EpcfocWBh2Wz1cGTTdXSG1e\
RWo6gQxfuKMB3abm8F7AudFz57ae7I0/f0p+KBFI0PCpQfaEUI9KL3ILuKr7tv5++ZylhvxI+OBIn\
b4h4TrQv9EPIdRkOl3pfBeizHrrC8vDuIZe+ZNiyjypObMvDCz5czwnTQfh7JGg4oqeFJo6HO45p1\
/qfvmn72Tcff/r05fPHE/mdmlW97f/rb/zb7QdBt/0jpmEDZxz6U4p9lTjVrZbpyJKGJMrIEFqmgE\
x0iQLG7VYOxM4tU9+UuWGLnZGKxI8b1qYMCXrvrUYcaoc1rfL4sE3+NHxW46W58KPDp/dxM3QZb1S\
/LuTSo6EsucyRHPpusHRyDdlJjJ+jmKjnO7s+uTi0TFWSlPL4sMaLkAsQ3/GD79/jPJViw960ECMa\
ePtU22HUUcOA0yZFD/heP8W3rLgX5qseKw5Lda34jNO14ydO30zjvUhSmpvDxdPvXlOHZmRcnj6f2\
+0+HDe39G6BKDdYHCTiNmXb3CUyTNkxJ4ypM5FLj4B93Mb6vqFBol7b3A9fejzUxpee9jd/sUP3so\
bx9uEjOYaWb7wF8M3XOuE8qKJEjmZMnQ/t+XpsyheUEECbr+FECi09uw6JBklxtC8DoSKXFEfnIPf\
S/pTguGAVcwg5w1MWJUfTGEaosHdfM+a1ic2aBouoLNCSgml5TSsKzXN/EJE02NuNzV/t1EtCkJxv\
h+vV7sH8rqCgTCm2/33mn1yn0aZXJPN8oK5eRbjf/339VKFAHPucHJCjVfYxHAN1xzDhy8ZZImJQX\
FqkpJikATj77qI/nonQ/Ce87PwTPK4ZGr2f6F9tP/C4n8igV8mFcv4whqyk9vWsNPkJWQ2+KJO0h2\
BmzUm5mvMEUq4/PCRBzTmnTfLQA51XU2HJONgtinrlzYO9zBCF5h9LlUGdpIEzok7Sas7Td5WVm3M\
+YiAu+8JdHndi7VVzvhxdynPHoU7SQIT42FEnaTVdkIwjLqWIFMT19v71nDbd6YqSoTFkNV5xaEJM\
vGSEpCZeMkJCidPchk7iUIDpyPjruUs6FGriJR0KNXFEjuzrqQJXUou6cPTscDL1Jpi4cKq3VCVIA\
TtAveliWwnwikkFI/jfGCYO6flKZIao0sjCJi3qxPXiaCRxhFehazpRgC+9Qx8Tlq2nzoqv0rPBHn\
Up/APNLoOPI64y/5mYeFKi0udVGIknexW2ZjYxeMVgxwheZTkcK8yOdN9+OYHocjid+diJ61VBdCO\
hENhJmk3XymLRbL10XFiz9TLxyCiJUEW6iFYC/GqsaBNnW8mMA988JoOpJTCRowDfFUkDp/CG5wSC\
v/KPfF5Hf1U3a7XywBQj7J9YCcebR8uY9xxd/OGclsw5KxHRwcPuH4XacrFbevccA2xZeKM2DuF8E\
cVnrEPDsaHV6xtWsi+JfnNNdpQ3RR96f+Orx7/x/fYDj5ui+VtQqfOOgJuiEXibUcB8tT3LIZs8+h\
IhabTTLV4uyqoew+o8ZSknL4ZUoJykd4qUGXfLSjpnzqWyhXq56XpavVD3oqaoj32dUld7lSzFQ0g\
OptB2yrMoNAFqMoU2EFFUaD3KwldsBNz8sogzq3eS+0df8qBHWVal6Y7C1IYtWitOTDxpKsCT+1l3\
Pma4e6EMal8vS9P1JCaepNx0njuOeNEeKDHxouXIZMTTu0iRxPVu+YNmy0DwZJs5JRND2XKH7mLMO\
OIlU3Fq4iVTcWriJVNx1jcolHTh6u+/0XPh1MRLunBq4iVduPoN/nrvTFBPU3hqQkbiiBtx6TwABX\
i9/LBhLh0jx5B3JhhgIwb2dKlh913Pyao4IXGKfopBin2Jit3FTkYclhoyEl/vTFABr+h6GcFT+Jj\
0NJH6nQklc8VI4ohhvh7xyNuIVXScrqlFdf8zXWnOCJ5C1WFlkZU4343bhSsi6lcoKMY5CvBkWg5z\
KQRVENugmW3LhDJ6BqYYhocF0r/yj9at6zS3ri9V3P77wF2sNAD7ShwHRXwAyHX2l0Yytxh/e6akE\
nYMXAzw4qhtyeijtWBVnNiWh1cquJ4zIxyvtyf4ROXstye8vaD+2xsVvvn406cvnz+eyD+EjPfvzX\
/l8YPbfw16JcPOdfZ+8N1pcPOPtx/cv1nhXLuLdUnMHbS0YHe9fkoXhW9bVksUr89EIXNeHCFjCnn\
omQbdOvWykH6xHG6yu08fCohlxXSjPIw9UUZ5lAzsXT1qBTXmCU7LNPCBPed9m9oWInyur2jy2yBl\
rkln7eS3QdRTiqWktUB3rIpGFKyh5EuE0VAM39kwxqBJ50yjEUZ5GEyvrDzIMq6SptE1fU0XRUmro\
BBFM7ak3ABdbaJFgcAmZRXOogiI3cs0Xti9FGNtXtI+guSRFMV57MNhQsguD4IMKFssZBGdwLsIS2\
T5LKMoKCoPPXeVM5Niz7LSfZa+WFS6V77q4zuRYpcHf4Ezlzx87SMm+Z1ALDCV1hFL6YZvTE3CIxE\
ptz+FRPiDCUmypVklShlcbVGkp1g5Kz/EEknPrvIlUn9wGNNCIROLlNvXEcvhTizr9oAX7ZcA7KrK\
3e3NjbcHHH/ju+0HrLcHSLlEh0JkP9MiE4WUG6wtCoRVGGYtyyrQGqwlivr5rlkeDXrDKw9+D68lD\
zJXld4zyentEksElv7oSKR+DJEZgswVSqYUC8KJwbJV+yZVtljIhriw/EhHIoyGIhWqHJq97PKQil\
ETyKNkV0tYHr66rCWP0otyJF0UvCj4PbyWKBi9VHpXK2eSzi4WWCKkI5bSMURm5WSaUDKbREr2svI\
lwtj5TW9o6YuFP/Uyi5riQjlGeSSVJhTyIAskJU1jHUxYoiAqQcCisCfRaFHw1x5aoqi/c0Iij3VA\
Z0p5JEVxHvuwl5Wy8iDIgLLFQhbRCbyLsESWzzKKgqLy0HNX+jfJSWmzvWJQF4tK98pXfXw3R9nlw\
V/gzCUPX/uISX4nEAtMpXXEUrrhG1OT8EhEyu1PIRH+YEKSbGlWiVIGV1sU6SlW/gVZZBJJz67yJV\
J/cCizRMre2UrPs/LFcrgTC9MFf9u/6rrgb/t3xz+17Z6+Q+fD7YcfvR/8ejPgP9p+4HHBX5KdNHS\
AzV3lhujnO67aG+iAKAyPiGjGNycN6eMqvCikNBjYyeKRiJQi60gkIM1CGApdg5HHUBABPX2kmy8R\
0XqEJ0o5jNg95bGSLS55SOkysLtFJhYpldYRi15pQtdvJDOUkmlXvlj0EmF0dtT81Q6TdieJ8Odck\
hIRdV1YseSMSuaqUKYUC8JaDN+JmCGXOLiLYJdkekse0boMbNRPIJb0Qj5fLGT1iZTxWUWBX61bMa\
S0KNLDR0fWW1si6ZGjukT0WsD5Nw0wVoYEHn8CsehZS/4Zd7LMN91Q8iXC6L98k4cY/0V2qjop/6K\
L9jwnRksaSv7ZEr0ahS7GFzjt88cLWmD4E3alXe9hnu4zOQOHeY4f/JfbD+4P8/yh3wzO9TGseYJw\
duhkbYAyv/uvQFlFlwkKj/PAeTogmI26codvnHhSviJMXM+TCI8+scFxwb7lSw72JynsvWdS79qwH\
6l3wftVSLLtd8Ook7DwxIM41CpanV7dyKKWzbVD/MgifkZ8ZSRlYCNc7AHwnegrerCU11nwM9gBHn\
vtyEQT10vWIok391x99XFC4irvA+Ap3e0LXqKoeYJCHOqVAy6tJk0EQ5R7pd5nxMmqSZh6E2QkaNg\
80YwC9uhgMilQCqv3KPFV4gwS/yugqKTLJhjBq6SGyfPPjlXvkFYVYsJAlxPGEU9S7j5FtBKHHvlh\
XIH1dScxDtxOXG9kKQybS73ZVsw4tbykS6F24ukhDrq2IKvlyXl4V3nCCRtRoMAycQrYAS6FLq0oA\
V4xn6MAX9qXk/RUhgYR/MU92AIXZcKmleIOcl9eog67ZF0JhS3aAK9DvNnTpveruMZqceAVQxwj+I\
JbhV0rxMSqruiBGcE3qLq8P7Cue1z57adryk7f0pUBXtVNR09N4E5vXOE4CNBs+gNbO7lCuUluqPx\
Y1rtH6OcF5zRiqWiCEJEDxwc5Opn0fKo4jHDiiDI8dmh7TuE1YxPCFVGeLT1MHA93HANvLX5zQf23\
n33z8adPXz5//P74rx5+4/v35r/yZedf6XM/8XFu+8+3H3jcT2yIpTAveej6YnvBXbdi0SYHe0BYx\
MonR5NZEwCMisqy2Q2YYvXIcSOp8cNXN3yE4KsbQ8D4JgkkJoqrQqZRw9x8F1YfxyWEuR4/F+BKZT\
ozQc7TsUzR2AiQ5gQJUwzGs5s2iQ68SEBU+YwAVzMmUQdXKp3BsWouuOJJXyze/vvpsVZPq8OEH/C\
tOq7Ldj30j4lizrh9qaHb2lHI6kxVHayVzUhvwBnonUdshVbZVWjEN2GVh4bQtPRkUlHTykPzjQgI\
7e1oaihC89VeTWgDD5jbMtRybYLsAgZqWOvqw2fqs4YATHdP6gCTYkbftMma9siSMzxgAXKGP6aBX\
EzYoAII65dYAXa07lwBYmc/A6Nw4ASSgB3MsVvZZevdmpxd76Cy5HuiAOFHVSNCB0IyNAC56tNsjm\
upXsGWYcVvn5NwGJpV6R5QAKTt/WWyQzrA/CDcJxQGdjTxlwLhurPEh+PhjmOxO0sarx7Z9XZ2r4x\
ovLPk+Bv/++0H298ecGeJaIRhOe020KzJ9JDBt0cUjTMsZ1ZlAwzVJSZ9Dot7PzLUF4qGEtwFCNWj\
SNzVEUUDCNXVEbJRhOUGE9kAgvaAU3ZZt/8+cMyoetSd6Jib7mHB6uZrOiW4MuchfCvwzg5wnVIV1\
sF1StVTFYlOqTIFkhvs9rJT3txK60TvAa4uFrXyiVrvjQgSp3yL3XROz8hujTETdXC1oDGqWDSJVg\
slp+989fx3Yo9UXIUWvOrbkAGCyVnFHEIOqx+5UckEEHvYEGZb6HCEZpdksQPRpz+KiGyWY4yVhR1\
MOVTYcXeoDADVjwf7uryYIoMKoOGPqQ2QJt52sFO33vRCqg+fqWYmUD5RdvjThHX1LugcNdbzISRD\
A5CmnKfgGNBkHmgoAdMXBlWsPqhcdyLEAFw7LhfY4bOYzCCcNqF0Dx7zDXkxeQziYYFB2Jnj4Y5j4\
J0Iby+o/9mdCNsnB+9EaPsr962Jtg/uKufeD379jR+3H2wPPXqZQmZoQuesNyUfcQK2MjnlhByLD3\
z+tbr2seCrNxDwwzflPMUDX8zwUoMibVFIOpNyIZduuYLkuIxWEGD1WR661Kg7yUOTgz0gLE3OJxf\
o7uYAmFtN5QJcL3a4hi+kzq0bOULw1Q0fwZe0FY0hLJe0Vdz+CAVYcXKHsONMisAbd6gooiuuXIoB\
xoxOPAQBTj5zoztiLchOfuSW1Tgtc4hJF+Dq4GM45rotYI5EEE1q9mXWuaZUdtM2tKK3qQt2s2qFj\
7ymVpmrx/Iq4VpXjylzJKntMjbZts+e/kmVwiSX4toHDCXXoXq9R8RqAqxejYS8hqUuvvUajMHcZa\
KXKUm+jQUxUyLpjt1ERjdMmgQaQtPSw4+ippWH5hsPSGbvitB8tVcT2sAD5vaptVybILt1BP96NyE\
EYLp7UgeYFDP6eoEu/SZmcrAFo8LkYsIGFUDDH1Mb4BpUpLCbcv8xOF0R7bUb35i8hhXJALGxFyEZ\
GoBc9Wk2R/kzlTnby8G2DCt++5yE08iMrlfaxq5PKAzsaFwgBcJ1qJdIFTNzN1GEM64P7JdbaCYfk\
0Cba32AWNPKQ5trfYAYGiyVE4JWbwRO6doE2Sk3ANBnA0MAprsndYBzrQ+wk+NdH+AlJzL99gQ45f\
pAXM6CHYELv8c8fX1Akl1gXku6gRGc8YkuEAS9xje9d6QOsO4GBuM7zRU3MNY7zflVMb8B0+ckHOa\
OlO1mkQ0MpWxQAGGNDYw5Xyv95oL6X36ttPnPe9n55+1lkfU+6X+6/WB72tH3SfvaLknSf1Pkw7ey\
G5A1NCbAhaZVvgZkj9wnYmOlmRtM1XDcyJoQuSlBSUsdiP/9cTwOWb0pexQ5WNRD7/xyeDnR4ToLP\
uy0JPc1x+f4jn/R+/eCugJscq3Xf6J6hKwpskiX+gHf66fat0zZSRelAnKfKTu0uVQCMkIurvhene\
FjM18rPmMX8fiJ0zevRGTUe0V369P7QyYaNIcO2Fu823+NeD/BQjZzd/cBGfeGFGl310XjEH4tvQD\
TM1JYPsqBDNZ9ZW6IEwbRmchlpgppowS/kIo1WVg+woIPa7fl8aXn+c1f7FC41zDePnwOfbMaxlsA\
33y9kju4XIqnRA6b6DUYVT6056t+L3VLMtQ+F2dNfCobagFyhqcs1uJ0cHFJhprYpXOAlmSjBNDi5\
qd9DsleK2Ulwh4k80sxwvuOehD6GrIgwuGVroi5DHAfYsQvAjhig8AMHDvmEB3PPC3OXJcGTAfgAY\
dpzLPOKJ/Vl02HkRuPBr/sfACPU8xff+Pfbz/wOIzsm7WrrDy0NQL08CZXqtJ4Ed0Tg8iwG2dEF8H\
glHhRJukEoik/6iojsFAoNAFqvY5qs+QIKHNdWVhYoRXnKnoKHTIxlSohmlEfbqI+3KNme8VCfjkB\
RE3mO9LzXeA11nSZx4LNFRXnhC0VwyhgM269pfsS4HiMc1tuEY/OttPTNejr4+fba8wmTtZZVXQo9\
sk5zZ2MiCYJG2zR5h9dThhHvKSOUxNH6Lhi3RNHvGhjmpg4IguH+XFrTkgdOZP8eIMU2YjrXYQjW/\
IoZuFYzRaGvYp5L9irc1Ih907qqvf5J+uevOweDyLuNoivDOqkUejS6oVaxq+Cu11xqPn9Kg1qve0\
SukImBLaUU6WALXoSoY+4veTgVO+kIcKcsKWyBgrYj3zJb1yvv8nuYhCDVwxxFODJ8kIpl2W/vIHM\
iSclmcSU+fsjMStTdtiMK8bpCzzUxEvqOPTGQcZWYLqOT0c8PamHepXVqwqEPVrm+Kp3jPFTgC9d5\
nB1ZDmdeLpfiSSO6Fst4sTEY0oVRvAUVVD6BIK67vQNdiRjiEjiPPoI9ACM4BH5ebMwYbkiwfzhCf\
HmjXhf4jFxlBE8j1pafUwR8A3h9Cpax/SRIse78o9O136fHqyroG8DiE0gsgFy5dGBjrefsc8rNwN\
rNYSDcFDCvRcJsGOsI8x56UMphDmucF9SRMXkiiFlzzFAFYVPAV5F6HMmYpn0nuPhjmPgq3DeXlD/\
7fU433z86dOXzx9PIf3hN9695Ij8RTmNH3z1+IP/0/aD7aFHX5RjTd8U87CAjD0dX+/wWAZfvYJns\
OAmIdcb1X3ISZSKwNwoUf+4NlzmAIgJkn2RySE3T7JjTKwkoEizbxhRudvP4QQkMAZ8AxMbhFxc8b\
EHkDkAIp4SGH9JDHiSLiOLGxSNIgTxVzSAxI2c55v2xfs/2SiyNh9oAZ48IIwdcw9w++zo0gMJvow\
OzAM+9goEs+1AoX+rkzqohmYDFs2db5QeLuTqVh0mcqv0zaVY3XyfWZXzwVfXhk345AuPvFVNsvBx\
+k7sPkh/pvTtWb7JNfUAk7OKOYTclPtCe4C0q2qIGGSvXdDskix2IPb0x5BIhet7QPbWSqC3GxhuE\
DcFYiwWm0nAUkajt+NKUkR2gnwA0uQVFBzXARwFWxbtEjzTo6JL/ZgG5Eh2NC6QAuHaMiBSxdzcDY\
YQXwRP2XzZt2rlj2tl1HM+ALlWDrI5aofktKpEThVJU5thVaxelcB1sHppwmjExXag3eNJ0dJkXdf\
Dr4ozLiT4XNAz40KCJ7n0mjjj/pc9QNp+Qm44QrNLstiB6NMfRSIVru8Bgcbqym4tJGQo3+pdxTm9\
ejsdvHmeSNfPByBNakbBce10KNhyve4pZfYs0vDLyGOK9UwxoQTxsEA/6MzxcMcx8FLkP15Qf8obj\
1/1/sZXj3/jX7YfbAxHbzz2DQ/m7yTr3Jp8HxllX89KQ5nrBLJqQ90QK9jqT0GttqPW8x08Cm2t1I\
hqCESDugJlhC6nxyzoq0hp5iMzwGYMiOnBi5q47whrEV/piGPjmBF1ZQc+TnyFzFbieim3rO8egr0\
CZQXvndRZ7Zue2Y+mMKI2eKeFOgxLg/hiImQc8SRFFCaObVDxWD0wTIbAlnKx6rCTisk+2PYsjRN2\
UmnT57MpYD+KkghVpItojOB/m+YQQTZ4vSyFzoDsu2t6WYowbNEak85NxRFfmfgg8eawyT9G65ouE\
ut4yQKImnjJKiiSeLJX4aqCqMErJnSM4HliHjDLKAFeMb1jBN8wIS+cOUJz9dfnxLc85vif3r9f4C\
OLpGRV74iqvTe8kIH/K9fNEgbnXgR8Qx55FW1CjZP9/vRFsZ/i3oYC7vWQRWh6R0Hn4IAJYd4rScW\
b09i7p66SS7vfqNjt8Ot+Iz6EaVrY4B98/eC6Ysaf4+GOY+AVM2+uyQ55z8xh/IPdF9R8/eDfbT9g\
vWcGkRjAQpq95cC4PuGLhWRmwrmbXxT1BL4DW1Sw+I6F+gXtdgS/P+rqBettbzZLDqbQdsqMwbAk6\
qF1ZP7sLmbOFgJbyp9SwB5dK0God3qyQE28ZHoWSbxggR7YuA0hXtKPRxJHbCLreZXpdLw2cWxiiG\
jSNdQ6XFNGxdP0siPdkNP0i7iXeif1XOkScPvGgp7jbhAgG2zRkQJdXtJNHEEHMVlA96eXQwnLBIV\
h6+Ulkd67uY4v6UsivTeCuJ5DUSeu51Woia/6cpB4swdIz5ihExli8OktVFXwejsSCJd1sH9nx8Y9\
XVvW8J2IIQYx5aT2SQPlmPYJC+xkxxHjpbuvj1WZWtYh3mz8vjrONtMlVvUkT96n6vY8jZi4VM7GS\
JxHH4EeoAR4xZjHCJ7CxyQlRX1+S/sGX1/UMe0Zqht8eRRxEWeNDdTEV80/SDzZ55LoOOm1giQ1P9\
cQIg68YnpBAZ5sLpFe9avffk/nfCnA682FZLuJbGtCbIuCxBm6ATznCkW/bG7chtyMD7uBgkhu7G7\
/Jr5x/ZNPuKyyN3EMuEYVrS8wL3fjOulghMJLjlcRbv/99GDrEtVnw+2iCKW4Lw3kb4fPR7iym47s\
JuNa6YpxJfiS+IruMPtm7rcXxLbd1v3Nx58+ffn88ZSaP/zGu3d+Nd3b3XiL9oNI0u7t/t+2H3jc2\
30efqarvQfIYQMTPTn5pg/wTRTyTR96fDR3fjLlWM/0KMLsVhSf6dV1q8FzPREH6x8TReioJkoNc7\
08rJgJVsPcTC2jJPQLJr41tTkzOti/s8PpGApO2XN1c5B7aX9KcDbukjIHtmIXuVWtIQDCmq8EmSS\
L16sNcKqFU69Yi22PLmixGRgmTrCw87XSwJ4AATtfY52FXWAeVhWhObsbcHuI5MSpmUcfMgTYcfUD\
2gqoEgCxwaM0QJpKnoLjmq0p2DIsmqTOM+iTaAF2NbbOoQdCWfxgnxHbnZUkQpJefcZe3/bZ0aMjJ\
PgyRh0P+LBVcL0WvQs5WIDUILeGa9cT8gB8dbUvBF/6zCOjceri9tLJZUyLQu223tAj1G4r41sToz\
zHl265uY6PtkdVk1xgCb8AQnsgaVMOj6hL0wopRTGzvMo5RORszJkA61xWlNsWbv5i18uK2DPpOQA\
inhLoCNd1WR7ekIQiog2dv89wO6d+CDVshzsWud56GDwBtYo5hJxvJ2GRK75g4Alwynklb7wQBEjT\
ewbH2uHOnxO0pGBRHtpABkY6GKe0UpE2PaWxzsJuTYmc1M+QQwy4PURy4tBTlggZAuy4+gEiczXet\
sBUAGkqeXGO+a4wbSYkkQFWZbdGkhg/iHhYYB7NqIoIP2j395IISXr1GafZHgCjC7l6XWYndjAvr8\
KOO/3DGO5wB8YHYKCXMuhLRhPaUxENllyvmxpsyQtgekdBgKN2UZfWlMGoYm4KUofjfE0Gd5NGPCd\
QFZ0RHu4QMr3TcftXD5S63unY+GrGnbl8+i3nnY6fth9smI/vdDx3Ed6Fd0PtE1GQYhITq6WYXhj0\
+kwe2UuLJEWuulB8tXoJJcpS9NwXMNB3vO9seS5heZR0WkseVbqvVLEkXTZc/bR8k+FSb+jLcAWlQ\
xIMoBdjaDu0dNlAm6eqsuHyast85qot826sX7VlMXmUrC2F5VHSX+W9HmK18ssKpaTnWkIplWWzRJ\
V0sWh2xUJMJt3nAKtHYZNJF4tmqxJsMvKuR0VEUb1+oHQ0u2KKBaZvfcRV8He8kCtdHorpnqs8GLv\
G6UaS08rnFkq6pWQLhaaVP02tjxaLokqriIWrkcyVbmd7MvnW5ZJNUOjn6pFly4amduHqkWWLZe0m\
0YuoQI9sGVCQc9PN/xwal9xCUUz8XIVCkwGQGAnXe7XS5ZFuH9nykK/6udI7KtkoKreKbJR7y1w5N\
4tY0q1liQUf9bnaY9lOjKti4eqRZcumwIHkZTkVA4OKiGgyNHN68bL1O189/519/tepWXn3j7BZWT\
M230xvGlEgrAKGjaD/QmEcSyLtEuHqiZnF0uAHuUrIILEkWcsSC2Vbv08s/APiQGvhyVfnEUvllou\
+dBSTJx3p0JSRXI0WacEoJlA6gmGsZKQSC6eOJHNSZvhOniYCmTxWS4xSLFIqrSMWvd4xXerAI5Ek\
G1kSqZEY8U+BY4oTOp+vI5iAZgudt9GRDs3KXv2OvppEuJYo8wXDVdVzLerpS2fV+G6tyX18WzV+S\
bH4WksMQmC+RyYdX6NZ0jmXjnKCVm4M5iQYxZAwhWCSikyse8wp+4Pjv55YcoqYOENZiXKoRFbpUl\
siXHlxfkyhcV4xEZmgYAkK9opOh3sCw5uKraa/g1MLjAwIp+mAcPvfm1KeqEA0O9E/gM30qij2BT2\
XOyosjxvWs5cHTbpLgw2YQqMlklSkox0LMHdm8Vl6YoHOYELEsvwXRCzYMYkwPVgZQxFYEFkXXWCx\
F5YsgUVPLNBRJUFOTEfPnr9mCyYg4tO5HIL4EiSd9OhfWjo0ZSWXU8vZXqHswCzBlMjO6CaZDv1+7\
TKGzgadJcLViOFyY/n2wtW9lE/LnKVzuJPOhy+/fPeD5TPvdiJ8/oNff8/ZR9+eacTpm978/j/ffP\
zp05fPH0/sHyi9f2/+K192/pV7kbR9cNcF6/3gu0+/bR/8v7YfbJg/fP/zj2wn8A3f2VcbAf2YQ/v\
yqIjH76G5HAxcq04gD5gua4Z7FrGkt18KiyUgQ9YLKTkTMT+hlIwr6kJJDy5c1QqVbNIjzJLNXBEm\
Z2K5IkxpoaRHGM08mcVglmw6ZbM6Ygwj/dURKyiP9JCimRgTmMkSS3ik54rKmmeHCVr8DQGGLVmSF\
Ytv3F9iGRYLly8rLB2u9hhXnFGXTbpXW7LhtRvo5Bcmm/+fvfdrsfXK1vukVbJ663QfxweSOMfHIT\
cJhwR8QNsBc4zBCejGhARFF6HBudmBNsgIKbRa9HVuArnNF8vXCaElp9+qXVXvqlpr1ZhzjmeM5xn\
vuGma0l6r6v2N/3/mfFmaZS2bSdko586aJQ1BM6DFEimWw/RTsqUT2qoBikizvNEKN/VnAW+kzQ6n\
lHo6IygR2bGytGAQzsvwnVUXZEglku68qktE1nnlC4arQUbiwfKGy15i6RyMUizpvkyzg8BjNC0d0\
hRAtneZNyGjK/VbMMxJAJd08prKnJkzW/GhK52r/A+V8d78HtLATlKm5BzW3/77w4N1o5hSLFzxgs\
RWcrr3fkJJNxjNkrENhtCL3cgIChmMZoQxyaYTMYbsuUYiphlXtMyEzcUMf7VDv2tRLAcKALnS4Ur\
G2LyOqmwOFBhURURiPuXOuiSZj2b0yRaRcspWbggWn7JpxhxJ6TwYjWHwdW5X1VoMTo1MhxEZQhQG\
bC0KGlHQ9UN5JGKg1xIZlwhXtVK/mxwkFim3fxyxdLJllMcbWS+zPKRMr+UhHeSDxNK5F0QsNK2u+\
vEdLxEpt38IifAnW1LTLVKJ+NpdS2RFImxRWFgwvilXC4a568UWmNWlAwsJLR3dGh+bBOQNgDlrfK\
6Aky8dmsKSy5vlC4bRm8GyC4IgIymWmD0mHenQNC65VielBWOwmPNIlNSlNnwn+ljmVVHsc2kaGzF\
/J0K86qJQsYr0SUFbxYFEkWQVdPNgHolIuXcdiQSUIRThIz2S38hvPeWhEkOOIg8V+0iP6W0fh5RH\
yUQLesSPxUxaLDWsBeZpjiMWqQCgIxay+j1dItAXTynW7y2RvsLwJsLhr7aP9VkCi14nJOdmSXaxp\
Bd8hxCLrC/Ll47eYKviySFiiaR7sOoSEa73hAWTniGXFgxXR4wr5uechOBtjLV0mG0HkVjEJMoOK6\
qUTTIue5EWTElTydnmppSIfFrmLJjTo2C+/uGPv/u95TPvd/Hn7Q9+/D1nH313QRkMf8JOIkN/wt7\
rjX3wNPsbT7O/8e7lB/+37Qcb/K+/++lHnusRcKMew3eiq7CbivTwRKIZ2QA5c008oDWs0uDXYyVp\
HMBJEbSKRJ2UrwofSRpJetzSkPZU6emU6Y3dNOVh4diNFgS/9ioJ4ij+KT1aKPqnkmFb0T+1IEgEQ\
ZDmDH/16eZXn56+Gl10F3XrufJgrPbSjSTnpAm3UNItJVsoyqt0XFsn1o0tdEBJV+kWy2GK6Zx1+S\
gz0SsesuUREOL1jCRn+9dPKCUtRV0olZMvdS+mqNwqsim93hAjaof1eD9b4W/QH1AovlrdQiEUCld\
UyZYNTR3Jlslqm0zJiJ9zwCcqA9OLK8Ly6DgPkEfHedfqESkbPeevmYOxdF3oHI99OEUlm1/sspHX\
cVER0ak6MEQQlDMEmfNwMENk44YAmXb8ZPvvD7+dTBCINLwFQWIR6cMgkyBWE2MVs5CUBkXfq2S0e\
ONtmLzSKBkyZKVRMm7MSGOgMNSyDQ1pkLXmCRzK8Fefbn716emr0eltUQcvK4+iLj5XHlzt+BZKVI\
Kl57lyjmn5CaVkOGmhELovdaF0oCcUSklLyRZKnzG9wm74q+0zYg4HNpxop8s759iJi62UlEfO8Tk\
/I1EEaHVgbSvAhI5rIZWg6zUsD99cTlAeXBUKl+9Sl42ich9FNr7OjC1popINHUegjouKiKKuTA9l\
OVvb3EJJj2EHEIpsEqAum3TlPo5s9KIBV2JBJZvKdpMtG5oGDVdNQ+bO+tAjvYgohv0GT6l4h+VVa\
ey1gSs7a3kw2ocvO/N3pq3ns9tHy4PLPnz9FVsqImsmLRZKayHwNOpiSQoq1cVCU9Xr+i+HtSQniR\
QtIoQlgrARRa/FI5GihYSwRJLiCN0gwKHnGCeR5AJeUiI9ebyVrpJJJ/mSELYgkC2d0vGFJou4Kor\
9Fh9ZYPEteti8IloiCEVuiZCFehr/ki0WMkNpiQjGdTqJOFTyN1zXcB6siBBYpZBJp7bLIZNOH5SY\
FItD8ehpNN14QUrn9Cidr3/44+9+b/nM+51lvf3Bj7/n7KNfXDNUw9/x6eTfsT8DMfvBwd94N/sb7\
17+xv91+8Emga+/++lHcB59bm7VilirYc68exARHCikAUtbXKWhV14OC7cFweRLCPIHRXlULoJY3v\
JMETbSgzj4vXVa0kiPHYJvRi0cyWWlkR7Oc24v5hZKekzPFopeTY52L8Nfbe0Gy5bmBD4/VyjYxeG\
WR6A80qMwV1OeRSzpcbjFgrcWhEec6nXA5MGSB+uFlBbKsZJhFqHoua8DCEXPfakLpcsUgFBoEi+2\
vpSsWNLLlMJi6Q3iurJJt5vjyKZvjY5ZUyVovQjXGbJiqV3+5YplfvYl73VERURR/MMCmFXeOTdFs\
2YAJH4yWyg0oZ/ESHJODEXJQ88+Wh5VujBqsYROr63JV3ZI4Wryt2x8OmTy/oegdiGIOMkZGc3I7a\
YgdG/UGRZvi4JLgyn6QiaJzLfBUp1V1Vl+jKH0HhKbRBQ9frZEAlyXsPcnk073iSfF4lSVeN0z5ev\
L2DQ7Wzp69xbrJXc3Ro/bf19+k3ASNIRwtQWhYhHpqZxJEKKFIk9P4OBmIZtKE8SLloe4PCo3Gmei\
B8UbT0tmtzcKDT9pqMTyY0hDxTbSM6sZafRNd0zSULEN4XN5HOGjhVLBUtLTXjKhIIJJC2VUKGS9k\
3R55CyhuMijpH3Ulodi2TD81daJI7qXVVuXc8XC2ERJt5Wcm9Vq2Irqon1AHpwuG00/Jlg4ysvG4Q\
R8aIxp2UzKhiZNZvM5VCZzjrq2eouKiKJVmW6SOWdKucsZWPhSEQpZqzLdSHI2tAljPol9CMsjvWz\
hKvdZxAJT6RYLWYjnyomzI/18h+wwZUu2iGiCTWpCkbYUti8yS+dhhxGFilWkT9XaKg4kiiSrEJ6f\
ERhHS2RcIlzDLbB/abGI56XDX+0wpGcXC0E0JhNLv0iIWTo9aZwUi0Mf5YZYTvbHJWkScxmNs3ROj\
9L5+oc//u73ls+831nW2x/8+HvOPvruTCMevmn72Tcf/vDtD99/+O7+Xz3/xq++Mv+V27+7/+DQ37\
ifAc9+8P1DNPjb7QfbH/D1dz/9+O8+u/Cg3PnugHVedWHDant+LRYNtIkHhDmKN16hc7nuhdzjjtU\
QWA5hBIhVPrJSaJ7sb8/IYqGR3V+rAY2suiOA5qsVB4EG8z/W3Ht2QYOAXXp3MZvdajLi6+YmnnL4\
ix0Wpz0BpgdCXYBhuf+KsX0axyM1W4OVHLfxXh8oZhdWEQHGi9xCBDX8HcPQYK5ruQfiqW6+T5lvq\
HZyNMkuSQhm8W6FaqtgcvWKhGBPh+i6zcUIq4dhIYeIETB3p0qOxmipAGIz1zl8a3ManbBxAICw52\
SeFOr4QAGA2M7waeoRgfHD6nEIirSFDMOkHrLssNlZbXaZKcucM3DYjIjTu2Y3n6gsxAqEUHjYpXc\
ss9lxNVcmqlF1gOn9kGyAosucc27BYXrNO3OMaBI4A6RNlQXYHWB1YmBKcXqkEXhK4jcXtPf1KYl3\
j7/x8ZSElHysXLd/l3quw7ReY/32u09eaMn9D55OjTx9zYPgDes/N876XPz7DF88YBx3Z1+7e6LpP\
zrb9GwHlJ6VnFyDhz549/I3/tWZcp7HhTHPg5s7wtJh9ETO1DTjZC67umBi/vkZ829//rMlsIBPV3\
bo+4WJwadrPBR8iJcZKJoEDcgK+z2pS/cFQzJ0CoJNodnYpUke2MmLaQ37sAkKK/PKucn7S1f71HT\
jMUsV9l5xHPhkl04O/qkr0xoPvhs8Dnxr/C3w7ePPImAJ8HoaDwU/NZ9mGt8dYcrzTNDw5306+ecx\
zHn+5fYD1qvrDN+JXSE1DEvJkGErQgVkiDifvq9Cs8MeEaEVkJH1DdOR6bVa05FhoxuweZdOTrbt6\
UOOa8E/olier72CuZHVujLcRM+t36hz/fBlpvQF8Pl6u5huklXkHNpXGR9tfjfi/b2PgZnslja/q0\
wO6+wQImEhl56I5ZLjjrKIJMU+sZGPsvT4nIaRsIQWO3MzzeAN0yfSxR1Bjmy7wzFbGy5psx/C9Mp\
DGWFgU/NgJHPdFyxLjIowTP0n6GbbhGJCNiQKrRBs//Xhd9OUyOBWj1W+esh4h7vPyLgHH6RzylB8\
heaUV7klBwUatbPiE23Zp43aQg1WtG9gwueeGxtMDXodxlyxgXCCXfw6BROyxj7p/FclBRyJqYFjJ\
cKiQ2QgVyMWzymeQ2tFxe0h5OKK79xucReBLrgoqwUPXdN38tAd32SfJI5chbf3a4zkeNuZe3ILgd\
LXzPLV7XZ7iRhapqbZoXFFRvb+eTC5Qifx2HWOdwDhSc5XP45ELimLw9a0suTS13MVExKYui032Ii\
hwTTNFVrGrAE4TR7+YoduhypO0pHD/mKfgDuOBuwaMxkwgTg9gqhyw9H0RUXxNxx9/ODfbT/oG45G\
m1Pb//YNR5PIRDsFcz51uTvlx833GfP1zcpNz0RhqkZ0qUW9JTtCjRPZEmP1cTGKt5x2q+BDaJ/DW\
om83c6JxPWMMvZuAWzqlUuOK9QqFF4OrdHjlRCBw8ZiGTHzmBYWdVySYWZyMJ1zyeZgnffcAiAru4\
sZphUKs9t/jdhRb2R4LeNtCT8j4zrUqcONbDsg0zpvp8C0yHgb6FetE7HyhFA1bJ80gBvWnHJ3WgL\
wYU2rPD5Y+4x5hhOV+B7oogSpxIsAH035wNU7SCc3kKKIzA2fybn3mQxP3Jdz0HPMVUrRCDznJxw6\
nSqZMz0+2jiCEIkQuXoLFH4mm6l4aVsU1xTvYFdyLGdvJP2S2Uxm3sGdvfM55lZ2bBmRkfl6Iezcd\
09SqSQjzUsEFTMz0N645F5VMUntvE+DXgBhTX48T4N+cQH+69Ogz/yQp0E/nXwuhmOk/8P2g6djpO\
cegu8dS3LNSQcPvv3vA7NfnUmH9DVYcjHBVUQrBiRP0pr4ydsRl6SAb0/KNqf2eJlBaeIdly2dsHh\
kkk4xV6cZlOB2xCUkzXhEcMxYtkd/esRiKJTvP/Hwzdijx0ej2TvLdEjTtZQPqUvTlODJMSVRuJ4S\
ej5McJ8ku17dGLr8stVNTiNn+++Xll+79uSSjlPzprIB5fTX3EVU2YrkRcSFU7M5AI9GXEKC3vchb\
k71g1JOJ7SDkpCIuixKShmCpFPZdpSlw0USmMtlO7hiWXe5uemzpM57n0NeLr09n3Fs5qnBOe6reg\
AiSfj8gQh02KoVPoSxDgILN/dOeqj61giQ3Foc6DCbcXbYTzusx+swgPeQNWj9nQAtr6G40eLFmPZ\
el9wE+fSIZezWCe4bS3LT4kmk7GttwG4eo54epriYJEs5BSWpuXPWpvYNVcoBaEvHVzq+tiPv8DiF\
BEugW0iv7qMBGRGdO7I3AvTloxgujiSfTuDc+hm+gunc7RCC4coIKsin02qkfJzSakVPZE0L8o0or\
kCVFVK+JS1spRhC0CGXqpzwDrVeG2/jNeDdPrt2g7RWfM19/QyYMdfYTgC19oZE2rpPRYVGVGauxw\
kk2wgkkRXamrgqmH3blHLsU186NyxrL52QeYIwRFiQMVpPiFuTlQ+0HUHm3WSFBL25IlJI7emQQuo\
5g7N8HCbb4ZGo5TMtH8o8m0tIOXMggJDa0yGF1J30kVBvGlRcDyTdSTe1d8MYdyd9EHV30qdS/4oK\
jYjIMcc6ncKfIS+p55q3z77xT/Z4T494q7yZU+gFm4O/8e7lb/xfth9sgol7M6dsRwm6z2fwdT3ZY\
JZOlb454eFvMhGlW1GLiN6KNB1dzNseSayosIgK5HGaPi5IOum209I5NskjvlxdU1LyL1c/TGTvd0\
MLCKn2u6HnGvqGHvlcNjIob8q3GYsinX6XqcsdhQRPDvTwma/eJTBToFseJxvXbzrHn1nkEcjrjdQ\
xfs25pcMsnW5mTAsppBXY1mPvMvkJpt0aqWAMFtOjDW7DaflMy6fKCFczLaAT0kAIYiM5/NVOnXPq\
8qeFxJ3Hccknb6jBWgBxySdvnuGwnG8QjGz73TAL4nFPnS0P9We2//7ArFtoLaK2orly5llEBXycp\
gHBpXMgPc+oYxy93IF0/niS0rSpnNozzfFpmlO2kLBnw0XLT9NmLxbuqeEOuRfIC5ZFCee/3b66Dg\
sR5mzNzke4YMKywwkBwjWSvDDQ2GwCq8Wk1365wE13ETXhcnkHesZ+bji3OJjDvNasjVfm3OS1Gc9\
WHkA9jrkXMN5hYEFnH0jtFhukgh4YCHSTDYpXvkWRlbkFMj5sBRLCuAuRNNTHTJPRwa/ztyXKgjEQ\
2Ns8PbIxXPZ8/4mHP9rvSoeyXeNJstgrcmTziEiaXCtGfFBXNoMQhbFZ+4VXlK/K5vpLOUCHhVowG\
YJBWMyQm2jBxFlMC4bzxXwk/gyaD0dKp2S0KSOdkiGnjHRKxp186awnBLUhDn+1talKZz3CGRZMSL\
FvVU63pNJCCil92tMlygc2HdKUj8M5VubWQctHoAqSD0IO01v6YugwlmQUUm9AXhALxfu9sXpfA29\
vQA77iHDGhr+3GU8z5opnh0Kd60LnQK+VsBHBrzcgOwbincb22Tf+yZ7x6ZHxG8tUO/nuBPH2Bz/+\
nrOPfnHBet79+X+++fCHb3/4/sN39//qGeNjVWV80dTMX7kvXGY/+P7bX0Y+ePfyT/0/th9smL/+7\
qcfedJrkqZpzm7Hs8Mik0ftIYNBHgGxQc9IcgbR3EJJt5QWCqGlQDffRYWSbinZQiGL8elGAm2n6M\
kj3T5qy0PYtwx/tbVjhS5N0lW6sFgCQrywu9GWTbrdtGx47YZr9cV1OCJvN4Vlo5ydcS0isYgl3Vp\
aLPjaUl4sDguwrH0xLtnkvXZ3wWTkEdpzW1XL4RJRubeIFXJuXNmz60KScj7A1URzFUuoV+PiSBB4\
cJbDJR3NmMMyaP70E7NzQzhMcK1s16Gb0gjcaUWwG5Zxy4NQlynSe5NYaF47JShle05CIIp2VqVFI\
eunjBJhTK8ItBmWTgdF9aJO5gBiEXY46tJJSrzQZQRMLDwhZgAhwj+2WIr5snzp6NWPsrGfQiJ6Hq\
y6RDo/DpVIVyxsEkkP8JrjTApTacEw58XCgXn4q50WkDgbYy0d9f4+XZXv/J5O0fEwnQ06i4UmUeb\
yYPn2QlNTsnWthAVzTt3Hh1UujnDv0MbFlJYHl31UrlFN8lhNvEo6rZy9PD+hlPRc6kIp6b5aKISW\
knO/W7uv0kIp6b6yhUKWDacbSc6isYs8SjotYXmU9FfC8khnpzkNDsmC02VTbt+7kGxUz4MXd2fl1\
ooJo768WBz2JgiT4xYLb2HPJZucVSM/2VS2G13ZcHHUXKfARRyuFLfcHmWhwMNV2TgsIhUKPIVlo1\
zecHlKFrFUthZJsRwmQ8v2ZaFJNJeW1xcRbpBmcJiIk+Yn+3dOqedVaey1gSs1a3kw2ocvO5KJhbB\
9HFkeNOVKYVd1I5A7iaKjBo0oOmDQiKJjha8oGHMpXy/FVrbKplQtFkprSfc0+mJJCirVxUKWcaX7\
r5xdcOLEqyXCZiPpXktaIiXjiLREDDZyLjQFr5Wz7R1nI3otKGmJIGwk3WtJS6RkQypfIgHVu14wy\
bkXN7h614so+mIpGVb0xVIytuiLJamYp3NiDucdCnSGWyzkW/XlTtnxGk1Lh7TSZ4vTwoJRDAmHEE\
zJtCznfIP2jIXO/KpKhCvcS5tKepbMdfzLWTBcjRiumJ9vNlzdS7ZxSbZ0aKKNbv/SHsGuSmSfSNO\
EGZKxWM72pJNEEDbSEmGzkXSvJS2RknEkXyJcnX0S15WzQukplpIRRV8sJcNKvlj6lmmvnou9YUAQ\
72UFk7NaGRxfhDMndemkO7XS0qEpK7mcWs7cmLK6bMEwVzNc0skZvfAWNfLRxlk6BW5nnQ3Z85z3t\
3OaKJ8eKX/9wx9/93vLZ97vDOXtD378PWcf/c0Fyb778/988+EP3/7w/Yfv7v/Vt+8ef+NXX00K3y\
BEmHysXLf/vf/SIap79R374K6Snf3g+29/2T5oUq/7f7T94Ovvfvrx+Xc9CN7wdKa3Bdydfe3DY61\
/95kJG/7o/Wfa9I5geoMWtLfZX2ZN77Zyr5ueIXy8aoZZTc9kIftvL2V670ym92wahj/vSVhjirjL\
wROCx/0Hf32mnOep3pjnQbTlzM2kT+3fydUtvVj8gMAPQAJ38RjB/4wD3xp/1uN8Af7pP7XGg8G3e\
49v6Ld7TwL/2Rl4SPm0QGf+KXf1ki0RP7f6lff30NIY6iMcWjGuN3YLK4axGK2rGKdRFKdHFEx1+b\
16P7OIahElVeb/dvvBU2U+pZvm6di5gvEu3cJSHDK8CBRWJ3IAvAjt9a1ipPEmaRoM73yeVM5ZDut\
CFONCHpOWcSFXjF7cZkSdmQAAUWODn4pjRjfqFigXcs1oyoxuIzPzGkY9OwvhSDgykwMgaqcRCH+h\
PTWGHv5q+2o8JfiY9WoK/iHzVuxs9LjoS7ob6EkcNuZcngaKnnLLgMvdQPmTdWD5G9wTlNGlPsKbN\
2XVhspcnAmhjCCSpMtoymwpCUkaCD3yy8acKw2Eou80kIr/7JGCyvoPPc9ewPVovleD9FAHl+uJ5C\
/r+lX1n6Y2DXT38+z2u+pck7hAlyGDb2GFA6HW9lQvAB92A4YeH00b4yoWR5Hkk4tJKDUAChxfys1\
3CAxY1PXdOCXlQq5u0CAgt5ArZ/o8E7mAbEU05oLxHSTw4sz3IDE3xIoNajIwrIsIHw7X+frhw/Zb\
EHIhwUfjBAkoBjjBuacEOkE1gOhUVxBg9QDCkkWLBhCC8g1Wf6iSO0jUDS7gioZelgIOG3pzXllxT\
Q3H5uxMHLMVsYdv1zX8Kr7tvy/f+1KX3A3FeybHdaULUwJtUrxuYC3hozlhwUTOZLdd886S4/J4JE\
HoJrf1a1IRiqdEjsbP6UBDHwwrCu3z1zbaVdl4qAi8h2hYEQ3KnaSI1+9A4AgWxyB3rIgRTG7A4eW\
Tu+VnfclhnzK30W8CSJbhGZ4NNl66fV7DCZrvA4ILYxZo2J5JmpWyKFyzY42Bc+RMA0yWxATWskNv\
oApWE4IAaU7lgvMTq6tRhAbbGXKFxnWK2UxuQBrl1S0mOymsdTGrUCzKl94cmiO3tkLB23eKyE7IA\
GKtVwAgbVMAodUOMx6JpkBtdplOL22Bm7L7OdETl2QXllms5GTbZ0PyXhkaQ4pxeuSR/L5ew5/wXD\
xFvZP3NPsb79Y/+PFP/b+3H2zw71/me669iWkLyRRz4jjH6eZX7yQ+fgwhMRVqeazKo6R9zM7A1vr\
obR8F5ZE01aDzV9ZGhMlffX4mj+zz5CRGki0UrNOSdTDCYklX6cJiWXVhBpNBjC/RSwblhUIXA44i\
m3RnVlg2NKEfkd5xpWJdrwRujXjJo+uVgkJJ8lwDWR1XWiwolMOULCxerGUTH/HTTUYzMUaLJd1aC\
ouFsfli+M6BwU2MC3O4pMlPKIbKBTH5osvHqITiq9UtFEKhyCdirrKhGd3LR3wqk0lqi835MXtvV1\
sotfu8sn4sXSyarzQmCC90adMBxKKYzaqIhavOZ2uUaMsm3W6OI5tfoG8s46o6VESkXGdqlv/dWSY\
s/kOEUrKzrC4UX61uoRAKRT6ZcJWNckcGum2vbTLpsoEuD2vLxjcb4+rNqMsmPVYfRzbY+p+rGlQR\
kfIgoHDEUR4EFBZLj/9jW5gzQpHdZtUcoCkeJDO4SDotsrvIq/LY/vvDgynvk6vmeQaxBNQydHpNk\
VVgTaakC8s5e1HIVjT92MQ7i7XEounCQkzG4MeGR2Ww6gVoKw4LGH5C8QVo/s658dtRhOJrKfLBhU\
o2MOVu2fBcACsf+FnEkm4tLRZ8ScnVwcoWC1eTn600lzUZxUpDRSwvTIZOvVtEZHUmW/eESjZ9ToZ\
PRMqVDZfDdBgs16hsCouFq3+mG8CohOILkKTTrC6U9ODClU5QySY9wrRsVuzmXHwEsrHvs8gmZeli\
Kbe8zBr/ubozZLLpkzJ8IlJuPR/Hq9EF7RYRTz6Aay7cvf2d6G3Sm4J4/EdkovCtkLREwVX541o8M\
HnYPWuIPBDspOyDTB5J/orHPuzpgaw80n193okxL7EYELZYxsVCUy2SOH1piRjotURCJdLB3SgKfF\
2YhI0nKPGIolMsNolIKbKORBhr9coBPUgsnWex+a+kXvmAT4zxX067xDHpVktkXCKM3Xhfd8i1Rhw\
kliRrOZhYBtZVVMr3qWhMJhaVFn2LhbJamQv5smJJdmJsdbi6dBRzWlnp8ARrYA51HOkoZriy0qHI\
0qTKV6flVGZ5GPxjy4NLl+myCTKxJKl0dbHoNffpUgceiUi5/UNIpGRLTFoiBhvR64blSySgZqQLx\
bLSQXTD6IKAjnTI4gvCQyZlJrcE9duz1guZDBC5tUEG6MU/RVEgVLdFgcKGyN3QC35FRYE+Ji0skZ\
I+JV8iq0VIUkeruljIDKUlQjkjKRncb1SABeRBd06ITCwlw3y+WDqesElEdAeCJ57Ym5WV5UFnJva\
tMIIaXk8iOW+0DY7wiF55xSOn7GJJryXoxDI8RlR0OMeRTnoeW1o6ZCsr6UEmP/aTSSQ9vuRLZLV/\
nx5fNC/4Fi7y+RvRE2tDtYt8RKgakDFOHnrV/Rw2oDN0WKwrYCFYseS8eqvAtGvO6QMrFKxYEBca0\
Gm2jnT09r+w9kLnxhDdMLoArSOdKXsJhGiAMfzFDgXfyfKPfIL5VVeR0PvIv2UzGHaaZmNLNU/YLh\
4EAYM7aRnmfHrk/PUPf/zd7y2feb/T/Lc/+PH3nH301xdk++7P//PNhz98+8P3H767/1ffvnv8jV9\
9xebTrHpl4Lr9u/s/ZYjqXs9mPzgmx71Pffjgr7YfbH/519/99OPz1zzI9OrXbP9703vvf9PH3s8L\
n3vzu99sGu2/feSPftOqrn/xLOgvd9rmg/ZVW20c7ahfeeOPfiVsRof1xfnDvHZY9+ifTOvRYZGb/\
y9L5v/3n+zNn2wr1DfJN48IT/bvnEoJTVZEJgpfbObvTDvBuRdF/RV2EtMwhmVGeZS0Dx55DPRBVW\
xuqhhlkYeKv0LPm1jkQWEfMH+lJw8Eu2EZtzxY/BXbIFZWLAQpUbZYyFZupYzPKgpj4ktWo5fMsSh\
EQWEV6eGcQhSdWemKIj2pyjnlTyyR9HyqukQQkYOnsXtrTGm8ciFOFMm5T4uCBhvY9/GIgl+DDyMK\
Kb8O7IbwSERKkXUkIjrt4DE+qzx4prOdWXHJo2N6oDz4dflY8pDy9cA2CZlYpFT6OGJJyrYQjco5C\
3S4wKLA0Jwn29KTR7J9THXGDyCWZDORFEvpru9UEBaWiJTbP4RE+IMJSXCnGN12nkUjCr0UK+fegM\
MYh6REGGuR9ICuLxYpt68jltIRBdGqnvKJV0Wh/bIohMG1KAI12NqBz38PJJlE0mci+RJhzLOkjM8\
qD543EXUMEZdHeiDRfwFkyWhyCLEonsoc/mp75UmQdin6/toS0bOR/PelMSbC6YaSLxYy1+WbN8js\
PWjX8HThnezFXCUNJf8NKqI1Cl2g1xMLWaCfD9gil1X/5kykD99U7Xb9qyBf1f8G+LsO9Phl2qmXd\
9//y6kr+AcW194PffEb8pm+gH44V84wvX6xhbhVYV9scdE5TbwhYvc9u1SD6C0ZuX7F9e+t7bDena\
O64rCeXcOgck5qdZLDuPfeV95oMeavH/JYg6s+d7qZlSRwrGIv8C9UIyDwiFpxQJjk4H/GgW+NPyv\
SX4B/Chqt8WDw7d4vMoe+OrbdexL4z87ACxadK6XBaQfi3Oop35e7QmP/qKbS7tCK8dkhQJh04vpI\
s5yNdF0+0R9L7cf9R9sPHOty3yTL/J16d0d5ZMkI2L5gzN+JPv3ACdtXs7kWeV8GOxbm6coIZe7Ub\
GplH13NIgZfWePbs/v1PNSZp+s5lLlTg69kMg3cHncbnJVMrCPBz85vWuNHz0s4gW+NXwTfPj7mHR\
pu4EtqPBR83dmARC+cY6l2znEMGYaxiX//pUGrdbtUZ/aDy0u1b65obv99Nwx33YPdVzeuf/TMwuq\
LB33ra4donJB/9JyPmdiM3n3P2HSsHRapw4paInZyWAYT3ZePkyZq3O5ovzLzxa/kU95hfXFO5orD\
Gvrz4g34NPsb/XKc/+eTT64uKgzVUwb3juj2fwr4TlgR/3bIqX1dhoQELvQsvA1hIM/REq01FasrB\
gSyYdE6iuEAESGzu9gRobYEkmxAbwxxo26JMoUWhFkQHZzDxqJ6/qnktI7FLFoan9xun/lJo1qmoy\
2NQpnUQM49tawuahvHlUaXeIsLJSxmkRTAYQ0iWbNIEgTdxhiLPKRcioo8GL0VIh6leyuWcqMjeZg\
0OpIzSSNJj4tKo/MqhtdudV7FKg/R6QYiO5gT9N1NadztBN3SwJudqzSwsQMhCLoakMo6ig4kZI1E\
ys/bo66sPIpWCdpOSyWkpydYldNdnlkglTT49RiReBxJGlIpm6s0uvgIvDRl3Dp+7uKDQChdfDC8A\
ruLD1Z5iKa7CMMbGA28VI+r0nh16r6kNObIAftXrkLRGxDOlQoHkIevLrc8aKtCmNOyxnV1oSR5rr\
mW01GEkuS+jiSUtQu9MAUxQS0BfXcphztLLlOmCrxcofzqtVDafCglpdcq5sn47C/pLCkInoTCVRC\
M+THCLGDVaZsF19SkvHWk91myhdJ9Ly55rM57pbIgYBLdngt/7QKVUBCW0kIhtBRE4oVtqWQLpVsq\
opJ6+sNaUoHNL1qbgl6G0ZLSsCnoO82YkgdlcyospKnX3qW2IrFv0Ts98jC/8uj+m8/7LiOJMpc7m\
g0cVpGRkyX0ITiyLm+8BKorwg0MVg68UGc1NRPq+1SoI7ZG4Fbts/10xzqidkIlfq4PyFRXaFJ6aH\
VlJMvY5E0asaS9EWH77w+/nVEaQ8VTKWmQLZ2UNIsbfQpaQZS0CAJBDEMzCIKsCWUqF7CCQECTsgh\
XQTCuk5Q0C5N/WpVG2waTNJJiN49t2Psg6bF7WBAECY+sPKSU2O5SZOXRjsooiJmwMRwcS3qrnGuA\
uDOrdJelLhSVLpWv8kxNg0SlwV/QHEkavrYRk/OWFwpMnVsohB4fWI1QCUXK8asIhaxElDI8h8VlW\
kFIGVtlQaQnWDmHzmjlkZ5bZcvjRRgfPtgs5eKtYVxdKFLuXlQoKldfLnR95+W2P8OFCgoxztYgtb\
SJxBDjefUdU4uKDe0k0GkanZa3x3uN40W0IGVWqaFwGZM1ON8Uw6M4GQXBn2YeRBAIizBAa4sg0d5\
cQfTOPXRjBy2DQl5cVgaFgkLqsThSUWQmNdmiqD+8B8vjdFMez6iD5FEoXFDIg8xVZWabw6Kwtvbw\
oqiWdGaLgrG446+y/deKmOWRFDWOIg+VrGpAb3jlUSiropDH8j28CLcVM9+zzzthQnpjn+Ky0UjKp\
9zdu77y8XVrbPsC2fJxcnLpQjqQEWVnzoEubp6yeUeBrnAPVH52vDTLTGn9jEHKvaAXhhrrL7Abt8\
BQSYAXO9WqgZer18DkjBkYHyTuJXuLg4S8Vui5ZqVvY5FPoedQABU6nnJUuozOCgRQ07y2O0JycSc\
s6DZAInyQCN6DBD3G/KJo5NNDjY18xVGb/fOAQpO0SG6SCzzA4+s9i8HtHtxYOR2HFxbkmFPiOLyH\
rDgG8X7Gor1MDsfwarodw4cPLoAsGb2mQXJtSeBU3SD1gdnL2EjyqjT2PSNGQSRBQwhXWxAqFmH1g\
yZB0LTnUmWAPUt6I7UhFkWmD8kWBaN70kupVEyDwqvDTON0UxS7XBUuimqZTotC10E5i+I8YMycU0\
h3xbMTvtwdoht7AAUCOqw2gMnDaC9Oh3vaaJBCWndq2GmAnHwclpt85eMbsls+/EGHvxzynR2xy4M\
/EcfJI+4ag3Zi2ULqSIMUEs1GQURaPi8004YcZd8xUOHnFTcSr6w/0cCbacFzcrM7ay+8q+mkgfFA\
Ohmjwsuz52DGsNIEmBuoMTb8vc14mvHUULVRB6EGVhWkV+cEew7RXXyGLIMrqYWhXjsPtZwvB/rnp\
my07YPeiIFxG5mooXcn5qOO6BQhomDMJQ3BdeDhGfdVAtcpM3gLmkzjeKgRPIDpRjxq+Vuhcq5Sph\
pHDcQpcHN1uY+xfVbxEJRIE38Qbzfx1VV4wPeSdPZucu3dCgqy3O3j3EqGQn+xnYncfjQFYFix1YD\
zvSW6LORxxJkdTHSvn4cy1lk05aMWysJ4heplopSiZrFcqPRA2IfDXLSYs0CIT5Ey1mM05fwcec5I\
HOYbjLrclHnnHQjJiQHO9MaqgLMzC5Iq7/QI5Y37aXcgd3/00Aff75C//cGPv+zso+8umMj2s28+/\
OHbH77/8N39v/r23ciftyvyhv68/cLM2AfvZn/j3cvfeI92+5+vv/vpx4fP0e7IWrXVSP7+Ew/f/N\
m0WYe1Zh3t8MXDBwh9LjR7+5+bQh+7XEDx8Snc768vKNuZ+70X0tNvnBHIs1JfygueQ/6XeD+9+2W\
zH0yLDH/5yT4ynBsLUWSw1uRr+8r7Pu58DsjEY207cM+DNmmwo5jJ9C7EEJnGzNunMd80mn1VtEBh\
KLHjprBaG6bXcTwoDH9xfRQTQ8ass9tJRIjjJ95/ivQwc2AQD+Snl6sL+o5BHi6ZZi6K8Zo7sVj/4\
gJvQ7GOrqjvf2NCIf7L9sEvtx+slcWIzNecN53s3zkbboMLqfQSYviL7/9iQ4dqoTANyMADNIms2u\
faeDF/J3bkspb57Rt0AXgHUIAr0ZJ4h7V3KG2qjddX0xpvlJ8EFhV6lGEKV4pyr2kBekhOgNMDfnX\
AnQTfIPseTPa4+S+a7HFzsyWynfVqeIOYAYsU4PRcVwIwV9eBKR97YyMtlHJ6mJeg3N543FnEXDN4\
WF/MdZdxzd5OION0PRZgHHVftOIlxgw3n3N5TxjqI1+vi92nWEvYeC9PMLv4AZFJ4/XVtHJ4yRqWs\
PzPJYEgInu0JjslWa6ET8rnIjzDXMZgVQkpvIiQBnMPpfHS+IhDUYalEFfFd9qJTyXUDTthWOJr7U\
lRkE2aJzfZxcIK43obMNTr3kptUWdlsV4XFtbmJJdx/jZghAFT49SOL1uKhm0ZSFDubsRYN+LZZVO\
EuwasP7TPWIwwZR6lxvYSlAMuSJL1GKdHNqP3QtAenM9tpk3z5D44n1smT0Md/2DA5SX3Fz2vXV6y\
cN/zL6G3nnxk8s+2HzxdXkLTwGQqP9Y2qE6776HpYjZeviClQrn7FJN9ikDGdb0FA2OuakwAdUCZJ\
9umH8/c1su8yg35aZ60NxQTOAInqJ0nvOVY917T1DLukgIMuNPdiZJikHKfVtagbIBRb6hhyHV7cB\
TLuIf4rHjTtVcAb2jj4Xi9yoyD4cdr7/AeLojw8wbRrmVt7Hixfj4UL00yQdKboyDrSyFfZ53Jiro\
EmOLePrLBiLfQiXAyjztAAewXpMgesnJTV11YEWH1YCpkEdEM5m6rkqVxCnrpAmy9Ie1wPSNlROow\
l/NaozEPXl+H2XhDqyuMJ46nTNNxiHDCt1Jb41n7OrkEQnJR6yY6fgIhPkXKvrmEyFSIkXK9lsSz3\
+bxGE2ZZ0rENZ02AJ46Cq6lwRKAscfCZV3E6RFL9LFwbD6c21ubhkp7qCW3Qp7mOf7B9WP2v74gw7\
Nj9tsnXx+zBzrmqBP8k0fxB3/jafY33r384L2kng7/T9keU+2ytje4TwnnfTsTj7UNv1cpsrJq2I+\
w7R57ISRNzEomkkiXBusb/8Tnuqap2RE9D2y2krR0slgaE7Usl9UhEIWIgQwTCUgq0qYniepBmlYM\
E3FJLHJtRao2++ICb0NtZqyD7pkFlU/7PG26Crq/cu1vtx+sVUERbTJYhDQ5wXF5rnd0YI9NMJKf5\
hnQdoSNLkWgciTy6Ua/+p7052KKe0SZ61i9GLscdSWIMYiMlUGTmVBPtJqceo5ohW5/8TZejcUR9c\
j3KK8FNTZwGKj0SWqUNbKUu6hNFlWzIexgog4sS9bXDlLJrkazJGeLrbV58PqiAGuvHt4k5zCnvct\
TqBJ4DRRU8JKdiucdKIsrLtdSZEH95Zps8qhxem01xzigoaPjLBDiy6BM6ywa8DHPGOs2IcYAp201\
MYY7mJ/QoUzWWU8fh5iGPloeuBzZnrlNZBDhlDMHDmlpRDjlQyZr4rpM4oVMk3dBJS6Ht5d4LoQ64\
+aIVhLM5H9JANcNcJ6AaQ4IkEw9T488Au/OqDwmmubJfdIidzQ0DXX8g6UPvS1cNvLL0tUf//X2g6\
dDb51FjAe5gZPSnUNA8c7XcExVQc75lzDU1b3FGz2fQMZ1XYYfY/nTcjlHuOLi3mEdxZseuxOLQMA\
d71AtoI540ZRX+xl1dTn6dsCIphtCUAE8uZtuJaAmGj3JZK83pfjJ9qbU9UYRD+XKOQEP5br5LRPl\
o4a63pRiwNubUhe7nBSA60Y5EsB1A5wn4A5wIx7Y5EUoj8Xlk73lnxNeUWhwDwNNHTBeqy/jwYvQX\
l+RTWyo1cZroKCCl+Y8vZnsQs57YMV9KZSrydOnT48g8YYTGv01ZkbZl8eQARatjHGvpeHIohpw/p\
A47coY8QJjrBjQodwdtAsNHiY1znQW6OUHCjXO9BM6gGl2okhaEadHHn2iM5cn93JZbr02DXX8gwE\
nOrd/NXWic/t39x8Mfyf76msM/9vtBx4nOmEdsPSSY+0F8afd9wScH1qYPgA9SSjlgB1AUU1+4x7F\
EMZM6jxxHC4edfvkcbwDWxTtL6Z98tAyZkAWLdszHs8XnUqTyo34NKiVm+/Mmno8qAudHoM7lZ1dZ\
PA06OfxeAYM2GDzH3TlsVIeFNifRvcpvPDWKHRp+zbLmsxEmbadwHsgi0l8JG8ZqQt4tZ3Aq8YkLQ\
pTI0YWb3qzwg8vzXJqfnFtb4SjyfpSyNdZZ7Jca2YksZJCca26oOISnMkGxLKB1g44VbBahBReREC\
DdeP08A5rLyyq6eH11bTGG1pSXa1Z9+XoAShjs9QqlGlOAIBzX6vNqZBF5L7YWZ4KWWzpOod3rdEb\
CTi9N1AdMIxDeiedBDAsBJUCLFrBnezfeVXeCu2dpAruKHh9tTdw90GKMjZlrUJZNBtecBVrqyVHy\
YYPARjGAZasZQDmDndNmaRDI0GZpmE50bYd/mKHK0vIwl0Dlj40iG6xnR7ZRN9nUrlvmQa1cq9yGi\
rt+bbcgjiDZ+UGwzTP8Q+WvsRo8C6inWwf7iKyfnCXLT/8xr/bfuBxiZFv8gTuBVs9+1WOz/sXtV8\
czX1saA84oC7G6tqcj16ri8MpH9VLHOC93NwH4Jx8cbquwbwEDnB2JxjczxiyucELKu+/m6uTw9SD\
I6WJ2HkoqptJGyRFacJ83L0MrgaRfXyoBxXbsxWFStteRCS/9vFNBk+OUEzGswupyUKqr8+CtrT6+\
qywirWvz3KhzKDQB3caRJtLooA9r8+i2YTO70jetn2Tp+4LiMjJWv9YFZ29PbGJJGvwBnpdbgqyJb\
uKFGRh+kXQDKMAXLnbSAEYq8GI7NmhiqijwQ249L6zH+CAbgMih5jLe602x4M3KUU7Cl5f7Q3s+0p\
Rxo7emnJ+xrbgL9Z664y63JTJbvKOyN0yKNM01caK3EMAxsa8KoC587eRDMF/qYeHcqYu61Dm3kpF\
UB5Mv/smgSJQK3fWpqHSrvrm1scZPCv3G6Z5jn8w4CaB7ZNTNwl8OvlXnl0JMPTBXT4w+8GPlxD8z\
9sPnu4SmNJzJp8JXKr8ckgf7j+4GuGYyEKXgg9NFroIPElW3hEA1XUaqvzKOu3BgE933yNPmfZgwJ\
5yOwgvB3GjGpZp2ZymvjjGN+wNS3RF6gB46w7ZkvHSrJOqUJ4fUBwkvDGgrh7y1hI1T8Z14x4P47r\
Bj4HxQSKgH2r5Chpa2/EpdG7xMPzVDvsQfAqNDlVVKR88kXszo3YCfNgsLgrwYVM4PODO34Y5dw+j\
IOyqKUbHwFXZvcHujcNhPrpcnfEb73kbYNzVyHVXwaDJTKhzyutB1AG7ALIKbd8F2BFd3gUwED331\
DI5YV+FK4I3YCYiyrhvZ23GN2ixrBPOx79wxoa/txlPMw7sv9VATXsVArDnpoE33VFUxcvlIwQo1+\
jQ0x5VcFfo3GS2Kc/XIkBdjtmxyHAbWNS06yx92+taXf1mE6kbcIGA5VsXWXlcKOXD1iRBlLs0SYR\
9zLQZHwY7mzteNMzofG6ffeOfVPTSAqi7ycyHd0KJJzTt6JQRNbbZMLDbize5ahbXTRars1aTrU0W\
obNN1v9gE0l/tCxZXzsoTHaBArA0UQGMVbMqgFc7DuluElia8FBOd5mHoJwU7Ob6GC5lsDxe2GDq6\
Hhj4p0eZcNf3JS78UsM+JCzfMaMreYhczZv3JTJMwuE+LQoc/UWJGD3vjy7Uue3h+Z8ktPVFERtZJ\
hvnpOcDGAat6zD2S8GIogAfXMGbJcrbXJ32Pq9jwLvfRx8feNOug+vb7R+8O7ln/o/bj/YHvr+vY+\
0o8DMNNLvlWQ9orrupLwYd9VyvWph0GQm1LTH1veoA27Vk1XonDfsZRbcqaHuzX+0/feHP7EzCShe\
5Z4R98FpP8Z19ViKMXbQmnUNWSDj9GF2acZczSIB1L33woo33VFUxcvlIwQod3vizcKZSqFzk9mmj\
J/35d2qR+g2Ko5WB1FHDVaB9yoAc+XTIx3DHPD+E5d6ml2FiJLVvAtkkmxvWMDV1btGXlj3Bmr/fM\
pmGsntp6jYGvnweAOawljGwBVFFsbpeizAmL3XgyhSrJXE2iqKjyZzec+soi3QafiWxmZHdLJ/50R\
jaq0iDo57jReKd2C8AQ6jLrEuFK/v9KjxdsKWQBnW/CUYk/BQhqVUpSjTLEqAM4mY4XJc/6fJosgu\
ZKqYACcF2NcpcPXZKQD7+oYGnJOvHpqzOQtecMWI/OxWGeG50SMR66oA5mr4jNW1x6GMjXpNmaZVc\
wTY+e45dZZEFP9gPkMHsJ/PQBABJssy2jzGec5n2B1oXc4kI5CM3avts2+Uhj1mKsd4Ib3A6PFy/2\
KQMW1xTdpIDlPhQLdJ2omL0OTud5JSxqQAqZdKs7qNYl0MZtTF1mJJfYfinrcfZfaDYrmUT490zBf\
A9j14txKWtYaF08XzML0qBZh7zEeaHodTxrbsm3JXfImwc11pRjUSEwZ7DpXDOdd5kLaXMygfr/Xp\
lDofcg61L5dZkrrzhyKgvKzEgZS5/LIEbPb4h/BJDvlcTaVG5IsOSd0wbPbeZ67zOD3S6deQPT7e0\
NvEdvIfe5vYTrpjv/Hu5Qf/u+0H20Pfv4aM/XLITLfy5ZBY7/8Yocshm2xFnR17TdOOLHvck4QqOp\
A6TX1xzH1kp933cI+jch1sPuODOAc/1N2311JohBO19xdKo64eA9cuilx2GtXDXzLeg0Q+P8pRPlk\
2/JEpdNHIR+GVYWqcHvRMb6shCHqHx9spsgDq6t5i7ThDlyGxjOXTipy35g1SdmnSF/XJ9ib9juhC\
m/4gRZ7f20PYFzkzKfu9OKRT43EP/Kam7wH30Imb8kH8sifsHjypKXXZHM4Pdi+0eOTKO6LLKy13b\
z829qAI6Qs5g4+J1DuMw8d4zgMD9diqF16M+1I4KN7Q9LjYycgITQ50nE05PwVIO0vG7DaKHdtjRn\
28lqeShz4w5YeMDtayYE6Yt88OXMAQsAhQL2seZMzuKAypXGlN7tokQqERw76I5tO8VI3dY093bMA\
7MOUD47XqAg/eQ7Y5hynT9uoRGbHdrVMATnIQczmgS1wjUt2amTCbBx7QX6H0jMhBYJOpObxrTTbx\
PE2klRlImSa10oEdsI21UCYAPbOMUiMq6AgHHbWGRZkii3Tlc9zF8aYfiTEQQQTom2WU+sCtoecIy\
VP+zcUo5iI7kDLX1EkCtnYgTKtPaio1adYxDJv9FEOu8zg90ql1HbX5z9vNwefvoR764Gn2N96tf/\
Djn/ph+8GGaf4Ca9wIHObph5oCQdf/4jCmbxLEY/Tt+uS3qIYd2Q7j/DXfZpYIlVyoeHhZJpn3UVk\
OdDTBEWdI8PEsfQfQ4LBDzhKbtRjKD/QBBkr1PBpSmhyThuZKLMLSFF3um36xzALNzFqFlCZXzsm0\
G5GhoIisE5bBe7f+Qu28MWbXfrmTw3B3ydXpBx5OU/eamnMTVudZgmao1Wuek+RNP0VX79Myeo6BD\
hVS9tE+QlrEespUJQI36Ek7JAspf6aeOr0ZNnuSxGT6aUixKaok0qgQpXkrWybUzOg0W+YzG79BnW\
Ad57nYZ91GJUil0pLUOZHByQZ4AOxgCPpqtXR1RVjroAMsQjY//cd6gNgcID/zr0czM+mvRJMm6a8\
MNTPkQ9+PeOiQz092yKP6airJQOZtbrePTD38edi7MJoqha6mT7oUqA54VISkJrppJanC8qlYqp+f\
Uc0epoDdgFVmHGix3jC3ylBwCQvmmzu3SYeL9Y0Hh5uZJKHrZA7Hm54wlSecnjyVJ5yU8s41fK0ur\
S5aWC89Fi02Z0AUEgOSaoWdTcdIX6JJqLcxCwVa6pveFZzjaxpfcBDGOgiE6Ow7IRyEsV6iCecWbX\
PGYV8+4iCcWbRpEKYZUXAteqXDzfS+5eF2p+EC1UfpkHGVbzM8cuXKx4p0G7zgpvcbMt70HOcYsNH\
M1OOmx8utwpn12nquy+mDmWpiP8Y0+QNTRUGBt25NkYw3rEEbEI7e+JbrrO5/+tVXbMhM/UCYYtpX\
8ndgZY47+KjjNCGu/qvZx/Lug+8dKlfrteHCNTd9ZskCFwsCs3tgtTYvxsprzMAb0gjwwnLxxpvtJ\
efkdsu3ni/lsDhgrIdACE+PMdZNNONsX7FQ1ZkqZhbGmb5ijnHMnLyKr1Bh3H3D298SVzwMYMp30/\
bGNIs3Hcabns3VxpueyPnhpRltgf2CVWRSioto5g6IzLObEI4Xob0wv6CEt1KCteBK10azhp4f8H0\
zBG+Z2oHt0ayN0PgH3+8wvv3Bj7/s7KN/cSaVh2969+f/+ebDH7794fsP333785//1bfvHn8j36qC\
o8o+iXCI6r6LP/bBnb2OffDu5W+0qMqKlvzmLS35D60lZi0ZFLafepkiZevgEXSQVJXY/eBftg4W8\
IPjH3w/lqC1QhdQaIsGiyjvLzef527ieTr68yiqhg4+f3B71q+/++lHm4Vpq+0Xb6ntvSyfOP1ZbT\
97jYhhZdDc3Z8zkaG5SU87noT32RkPjiY6TEmstFehGH6PHpQRn33/ifkY8ct6jBhsn5L68vukxcO\
XW92B83cGHF3g4ZG50XL/PAG+fOAB8gO+S4DzfYB8TXkeefLsgvla40RWuKoknSpTeJKBpOo4qfLx\
6geYO7GqdQAUhDuBmY9o5T3nXocWQWDH4fR4nB55mOvLyTLRpQfJWF/++oJGvW5xP/0yUIs7aTv3q\
afdirSsSG/OSl41KuYU6crfdH6u+Zg9kNNNPjsdZCOCzUhNRBjTr3RFeU+JJV1bQrDwdM1uxdDziw\
kP1TezY9FrimAV5T24jtHTkSUiUt1V+z2Rh+qvUmHR0xa0/egpin0Rerf3FLjatTjtL1pEv3kw6tX\
C4f23P1W6pwufH66wYam1NVYGnNfD9vIDxLCQoY08wIDvGGqILfkO3KGQcIM/X4W//9lYe0xlIjaR\
aJ97NUQh/+ULS530N9ZfN3bFtMQ+3K7MJQ+tfegE4bbf1mASz96KypTmcecXHrWJSXkt2sqrqJeKl\
WEtNIzzZg68HaaU/atP9pnSi+bQQLRRaQ6NtcVf8Hh2IYmtIevf7pxXnzx4ZMoygEdZe7EmkIz2kj\
nwYbSX5oH0Hx7LIxRY0rckXmFBeEK94fc6lpIT8HUj4o/FHvNeRIqiN90M2ddLX0oOWKdKf8apuf1\
sxwmjiqinZFfUu5cMYAtdBA94enxAhS5czzWi+n93sx8k1pPeKZl7it4pufkAhjDJa+en+g6iL7u7\
oJJZ14yCZt/sOtj7j2cP0LGK3E88WyN6Z2Vo+0HH4I+w7GIJF0MaF7af0opKpqgcXu9VmvO2trai8\
qZQR1DUqLVmHT0Zv6/DIdVOndQ9/1qGP3tiEfLlKcfsm9OmjkB87qVFBCPrVXGkP8J7sD2gR28Lf7\
01ewf+9avqky6AEIeEfoSRZCK1J9jJy7Ukd/t/UZnJgDpOOHkGXzb2Z8vHwAJ+eP0R0v3w2CGfVD9\
8/0c/eZsX5IcLl8xiiOtvnzoa9uIREKvX2IpoxXYnejKWxltnGr0206NIkl7n23EQX1GcZj94AAcR\
cO+xNZQc9d7j2WwhnQis9rETCThHoacoB7v3eHb+kChUM5G55N3eOwhQlIFHoGmpcB3PItEWtP3oK\
UqIox3G4uu8p5phovFnzn5m25ytKGiPoqcjoXcsdhHtVESfv4UKfA3nly/K5IBrKpI9y1hO9YLHcJ\
6lwsOa/QToR7Kf1efhWy94dFIosKS3DGQvAQruGyTPLUnKQU4s6Vm+7AVj2uXgnFCtc1vDXG++CRA\
xRx7cr0I9qoI4sw75jX+wS9O+FgG4eoe93aCsDtpe0q19SjrQNzq8GuV8x+INpTepoLD23buF43jA\
KTV65QPh7u2VnlzYW75pYM+/aZeUWQxs0L9bvv3VyKP1PVzfp9U26aR967tN378w6fvTL/uzvh94z\
dBgtGQ8sD1gAw/RXaA5B2yA4tLw8H2AfE157iYxXM5A0lRaVRIrdxXLuXDgVMGTzLXBrdrHuEEH8y\
TKUGDuxKrWXE32fPMJcCcIy5lzr1aTXOCRtJSC5XF65GHuS062F6Ne2fyqTh7/4Psd8+5o38xmL4F\
8Hnu2ciGUq+/qvKBrxW4yT5v1ZSj0m5cQ3Au4FZr0Gq6xweHeLtJHHe0p/S5D3k+EZxyewxiFS/va\
rTlqX+7mFpditVtzdWtJiw4WFWTUvi+Gte/u7CFOFz6vV/gG7C1ju6UBYuDxELGp8Wn2N16uxrjMv\
xeGw9sIi68YgedMrbYcgYnbI3qc+LDobim17WTr7AE62SKPiPHBx7n1zWX+R4haljAVHmhabfXVls\
Mj2hvoCql+abXleLegeI2w7IGDzsU8NY5fJGczUy7LB/dd3VbkOEWO1ke/Lkor8tuKfP/wB00kxj8\
Y1ce+POuCnVV8dWdOayS3RhLkrXU0ss9zX9bImLH+K1U2VTLT+h516Hv6PHfru6YHhqnt2lpf6/u/\
e/eWvt8Xc3P6eP4p5WLL5Y6rK3c+jPmR7RcQHDsNGPqZasuoAd7tvyh0HPukzo86Qzi4cDC51f7Gf\
3Nmcuend71tbWC8a/5Osls5roC/dV11OmVfIhNeEkP5H5xRHvF5rdBDqN9Toi6p1S/fZZWeDfEbyU\
t5X6W8i+KCHhqbxx6CMkzv7NZ9HNgErhQIOyAgtqv+RDn30PPX6NyDR/nsNcZxYKf7a2HYCFfNUyb\
e3aS861SBKSOIILy0NuVkImBnFEKZX+8qUJbyocCihUWledSPAnZA2ZIcEKcSMU71ToqL6HpOW707\
q/4kqgHSqXUY6s78fFDza2AZ1FJ+FdhuolJuHkWkIK5XSGIzbWr1LpluH4644TuTl3qMi6vn74Pve\
WMl1MlaHVO2UxFPVm424npdqTmrt8cyTthSLlYdNr/jJomRimsiPGZip9yZiE9FQ0VcLxNRJ85j+v\
ZJFjFxKWdLQZwmWl4VUUJn6sYNUvtlCLJ8DtvQm9fluGPO2yenjjnveu45N4iPf3D1ZoF/sf3A45i\
zwVoH/CMuVzF8J/sBXAPqZCw0s0rGbLko6gP4DoJRMKPvKDp1Z/QdjVragaQnH0vVSucdEZT59Y6G\
8lHcRrqHpnMbJeMgndsoSpmxoc/v9afGMow5dFIwRE/AjqLVBAurjFqdNPM6ImqYX7WHsIMRJ0gag\
MTJBohSJmOlTJdbl8xC6IbhUs6IhXLnHp/Qrtql5x7Q68YYiafnHn3BG2mj2r65V/qU7UEoJxMBO6\
MQyvx6V4GylA8FFuAsKs2jfhSwRfvUPCZjRS17gY1e7sE5U5TyTXGo+TWQBnVnIRpXMUmpHwVsRn9\
t+M7kFZ6Xsr+K+lh3p9CgLn0GI6aQidNrA3Eecy9BnN9pT/XwtYkn+2424qWb2FOpGidsqQxCHTa/\
4yZJAXs1JIZy/ZNHMQV7iF6XTLRZYfO76qkdXVnYeuk19dViJXNsauJSGUQJ4gYdp9s/sHrCK7/9t\
9ETxtoAaeaGIuycbsb79Wu9PbsCjzureBYr+qq+xw/+EnLn3t3sn/rqsr57v/R0Wd/djJFx7Z9/ab\
hS8YUzGfHGgdYv+bDQkwWGh43SYKBQTc9ZRag3NNgpgv3FGSlQ8EKUC0PB60kzgq6L3UegoZi3y+k\
WQ9f9D9ZCF03pZkkRFmye5Dnf8Gxez+mbbOKc2oLKpj/iDVE6+e13F+hcvpN7MvBZLcFYOtwDH3Np\
DhXHdOHw8YP3P7jiRGULvcncz/p7DPJ8adyTCdryX9S2OG6LgyblYItfti26a/6rrKOKLZ7XMy+UZ\
gq7eaQ9YOATlRPDnz3VCZhXL0R9Ob99SJjovPLKlkqWuP/6Kv/6/Mx8X2jSsL0ZjAHm8Vf/9sxo9e\
Jv/2XUgmHTucHKeuERfFVnasi8+gi+GjT1COlpj1OS8ZsLz/E64X/6ZebEdL75rBCcxuPOat1viVD\
zwWn7R37DQWs2MntIc8VsTp+4DlYGE6+kR8W2zBeu0puPieeKv/CAsHBoeEBrYbv0gLBg6fqAq6MA\
WHXo2J9Yf0rsYIdAWXnFeP00UiVljcoqt38Vk1UKtTzis8rxhPFLczr6vrPK2lllQDBLTy3XdxQU8\
kv2TQyvpyyZmDg9oEJqWVSCnVpe+YxhKtp5Y71u5F9+ss8bX1jEgPbixt2I8Zs10jHy8A3/+jwyx7\
MveAyk0Fr6MckjeV46pttz6bKpclzFkmnyB8OCLZRDsCCcCsEuBiMWgv0ORiy+humBpVBtt33W51i\
m3SXJPSW7EHU2igaVJLCGtxTtCfW69YOv5jzjH9wfJAk6s7lwp8d8InDrEBBHvDZ88ewpJ47I6/qA\
AdOsT6eectmv+zzl/EKnUoyebxQrPaXZLpM01nMgovCU3hc3EWZUlhRqIu3S25yZzqjCpyKI9t2Aq\
cVOAZL+duWpCIV+RE1FVPRjkoeKfiyUeqZULsCNNJZYTY/DghgWwRziXL7LMhVJjj0pUxH+EJQyFY\
FJ1rFKD227dEOCtVQnGo1MH7buQr5HIwOjEc6zuY6TA86zua4PeITRyKQY5aYiB8pE6iaW+/lI51v\
X863z2yzHVztybpdMuyL2n36yT0z+wTm8c2UpsduYP7VgZJzEA9YWZWSsosdWR/6CscqZEwo9nmM8\
1iBIpazX2X/17vojOw30EIURdWa8atT6DuT9w3W/56VHu2wF4tXShmHip5vET0/EvwzUcT1nC32TW\
pyqN3gV8OkeGAr+ReZScKUEbD5W1K+SxIJrKo26im+aRd2JYaRe/0nEW6MrFGLiUg62ibPmgJHEVW\
4VgQ1dhlHbN7gZUfOn8FPrz4yo+VMdD9TJ9++ANdBxkYqLm/geGod22KMukeLRKYkGxQX9O5bHg2w\
dPnzTrXdoz9wzNf7BqHVEv3MS/3b7wZULD9K1mD8bHSvCyfDyZ6DSeFW0d3L/kCKzL9nEfDWJo0Cd\
adlA1GROA0E5vWMZotAUvhSm0KebqHeJ5DLqallBo+Z1IHbUxGtw6e4V2FTpbSx18CU1HrgGF7nj3\
OCd14dKKnvgvL/1PIK5XskJ6ykNU7auV7xMzmc0O10LodveQPQvIujPkxG0+btsFkmih6bWjT4txw\
Oid8rb0/kT7kiY+JOlNfwt44n9OsV5RXILc4oyWynK5cYnvjoSPUx/qqN3yttb9Sd3p534t/677K5\
Lqj5X3RSJPl3rj4s+Xeu5StZDab0qesrxKpfXUeCfrv+q/AN2lzjblAZluXnS4+GfcC00BurtvP55\
4pM1ex982NOO2PeZAJPkAMXDTgcy8b0nwXeaekpg1LCKHGu36eQyzteGBoy5yY3dOynjM/wpx8E3V\
qdw1dSC/o+rKBMESOIBcwMINvQ2OWqvp5q70LRF0Mu6RGoIrOwLAEQ8JTr0egH0s+NMisAdQJwa5j\
dfTlNfbCVnar6wB+KRgOq/vMQWiDFxpBRFxKMCg4krxYBojO4XCwKMGL4h4oh9rpveRGhyszo394D\
Mk4/ts4yXh4mMP/zwGey2Xv/+GV+3TYntdiBgmEWCLQNvcgtcsGpyYTqX3npgITcQZfPJ3Wq/+JLD\
PmVu08YEkKYciwjbq7HVAZrvA4KrOxZo2MI/dzpHoHDNjjUGzpEz1XUsiQms74QeagpWE4IAaVp34\
PzEpfYnhQZbxHKFxtWrM5MbkEZ5dRNqr3NqnVCHWDy9WzDbtY2e4PRuwXoRkiEDiLVeAYC0TQGEVj\
vsUTixyywr1NllOr20NbI4vYP5O112YZnFak4WmPceq7i/cdvf+A0sgT1c0vrh+r2VuLXYRLN8c1P\
uMBfVYpRo6Y3Iv7nA++yNyNu/ev5lM1ZuNUXzczw7+6AXJ+/+xqw3Lls/+NnL32hSoO2/P7/P+W7G\
BkXK5+1/L23lsp3Lsj6qaQF5SqD5pdrbJ2UvRw3BOZfhKV9m72yXr83r87kvWn3K9Kl5yFOmj7ZNT\
4l1PASZ18ID8o4ldVJLawFpTy13UWUs8dr9svHkUiKZZUgtYYEaeMhwMrVMf1SC1HJhB2glUL+qJM\
gGvK4PSJtVOj4lcVbp+pQlrdEzbYY5VSs+gqzyNPWALFnluwtszrLK+9j0Kqs0ZnD3jzmb+E33+Fa\
bg//0k+UcC1FV5tfj96oeUGoPmFQ+lMUUNeIB7CUdLBLxGJDhz4ZtLXy2yMP3byeJ4dy9uzTbcWED\
Ey4BG8ZSEqaLp5u8TzveNO42Yq4XggVrRLlYGLM5WIS2mn2A1x0O0+mV6AsoP3MdLzCEIvRuGlmHA\
RihJ1WGLFU3+EegygRUjFg2cXoz7GrSeyRzZOyrWGQ96XQs6Kx3wQMjeNuxcGUyE0VeHBtEQgMrC+\
YU0j6VX2VjEK8sG9FKEouFrZKM6MkMbn4wtHwJF2KKn5+L2otPfNB1DyDxqE4T919dUPrXe5zPz0i\
5Zek3bP9n2w+ehu3nKjS2yHqYmfsMFl9vT4kluyWZD8VlFQEBJX2wxAglsxhgXERI3wmVX+IBXj8t\
zwa44LQ65ii55cQ1+yFZdaLdzUhzLgGB6IhY0rWFc+8rXVs4saTXLHNQTAN87u1SWLobwia9ggGya\
XO6gKXARQvEbOqa08UbAkHd3ZP9ScClUtSaHHZymrtZKc+GeE0Opvj2KNtsrrtMWptKn/vMkTGtV3\
INCiJieBwbrE1RsWmbemKjvRnWC7o0bJLnKhE2Nb2gixivyLIRPQuA3bZE7y3DvAwaS3uZa2zWPXB\
dLyN74ohyp7u6lwlZdccuR93cIV7dEQqbccyLM+NBFwqzlQc9PentSs0v9qgHOr5QXqpRJzXuPcLz\
MyJPauwUNeukxl9vP3g6qUGznETSP+NqcuVDcdkatsbsuQfI3ajGJspVlql70fw6G7JyPHdZlnsxS\
XY1FOtqELxPN3n71Db53a0Cq6GieoO+T/6IWDJ76OxboYjCwGCdc53WyRWkvmHTAwp2rJC760g7Vs\
hdcxQNRQt21BtHyWyw5pTLRjSFmdNFlpnuEbH0BgCdb6HEIjZu68ni68+wTxZ36XvWSPKfbD/oyeI\
VLeduxeUO0eSnRT1g9OokBGBBuJf0coomXQMXDFYe8oNEzhuJYHLt+WpsIXi6yfs5KdQ+E4lmQxOF\
mIZlPXa+zqavl7nFhqYVZ/Zc3PPV9FEicGZGeRUR17Q1YNEQO3LlnESnt5LmoPTINZkN1pxy2Ygmw\
nO6yDJEOyKWHrnS+RZKLGJzyB65vv7M/Gu3nqOdxtuzrB/87OVv/E+2HzyNXAPuQBnQnvxk2WW26O\
tZwVCs3porzSfpttCEXzMPrC8/VxLQ6+pEK+UvX/afnv7TIKK6zYSXKQ1fdw6BPYYO1zw5zsrGu7x\
MA47ZbngMqer+yOHtBUyPM6FM1pI7rhhNv+wsoLeA3XMyPGPxzkKoMBMVNto2E/V2ab1GRmkP0vnb\
PrtQYEvY5767Wdw+Mx41SXMVetZRx4T8etb/ePtB0DGhAcXJH0avNiERPKyeEcbjhYsZfgOUr0Dzh\
60uUHwfAKwpk1B6prHoThBKkj7TcOraZ7rFOUD23o9TIzHTSWI3UgBd6bT+PZqU55ADFlwwrftEdY\
J52Oy+dNzSv6j7dntFc90IF9e26OnGwjP2dONYD7p9tnqb+Pr6R7k28f5R645xgp+ypxtote3pBsF\
047ns0tvI/4fbDzymG74JOMlyF5bHwN8ObkdaHRzXZRD5UFwa+Umagu1mMo58YO5kKGORcq/YuWBP\
e5ynPWHpuaEFPXsZhqlnW7wldto9at2m2P4pixcvGY9KUH3X1d0uvAkK7/i1wtPsB18V3tTvNfYtS\
egK70PxQOhH8caMHg/GZcJMowkot4/XvUvaOKVVEl+B6vNIciKhC/0Io+mWt0f3DhZurCrYc4AcKH\
pzgFUovlIlgUJW4vgqXuxwJCnmYHkwZq8wJbFaIyMUmKakjdGujqR2fUScYxz+4r43p8doNUcRGY/\
aYzSg7vYYbXSM9vkFXTBOvO6fIXxQtrra+o+2HzwNyl4oyXByUnIasgrFNxMhgYJt7C787bnZJE1Z\
SYMlYBXxiFjSJxlzUEybjbRGBEtl0ViwRpSLhbFJY+B9pM5VjNeNYoOdD5Zns9DHBu7Fj7P5BcAGm\
7PPkTGcGHjlhIfZZMbtOTbTF4wMs8kM3mg2Ab23BdWff8q4ve771tPzM9ba637Vruq9blBTxtfJ6P\
M4QicTIVA9KHormYdaUU1vdHGV0vkpoejZ8sidQ75XbRm6CsArZQPiTk+MwnK2hQaOQYaMK80wdzs\
JBXHfi+wQLYCN7CQtoJ17WDaVR42MOW/64rNezjvAeIKH093i6eO02RfxpqtMlWmRVFhCs6Fpv0RE\
pDiVOdCAkWzZAwG9B4waA8b4OeHqPvx/uv3g2j58D0yeNJIhQuXzYByYpNelXOGoByah1YUVNBkPs\
gFSj0g8J7BJBhQ6Ekh+WQCNwlxgo/ZOQGxzd+0tnCTRNIxOj5Oe2bxqNAyzSU/V49hINah6nLSaFN\
DNBnqc5C1XewiBIeK6A7HM3MTXnCbyVSAW7jIBoTJxc5NMvem5ydxTFp+bDI4/TrO/8dXc5K+2HwQ\
dzBrO9TLjHu0ZgvRijBFKehVGk8YcYk4g2xLXUxNsNxzLo0gjXKtgRDfsFlQmPXRyYkkPnkAsjMmK\
ryePbWGWbOlyNRRI+roBnYSAFPRavb5ayoQ5f6ukbj9o3bbQEZ7RqfX17gKgy++aPRvgRNyjHXWj0\
auF4/9i+0FfTHQrxWIoz/R5dCsw/AG0tx+THAp2YsqYaft6qgQo2Pq9fCdMlk13wroTFoIFa0S5WB\
gbhGwNseE8A1ZKW70u8TJfOhvgVevYiCSLJeBswkLanrsbSzMRn4oetF4mfZ06js1wdMpMfud8mHV\
vePKFriTdNRiWvrnoFhuapmZEYUC1gY/ttcWxQdQHsIJyTiGtG/ivDqIierRV2JB1OjPZsDUiIlp6\
4FMt+W4YjSVqfWUhA5l/1IdTLmG7SInP2Ge3LnzmAC/VWr3z7p9sP2DdXUmvmGgrYUz72hqOuI8Wa\
K9sVF5nIXMvmWkdV9+aZImFdryc5m57twfMBhuKYMZkmrdx7z0hoNvZ0GZ2mSqz3pTtnbAED5xpSU\
SjH5K9J6e7zNJXfHr9yTWhiVpM8C0Myuz5pLeS5qCY9jW4zQkBPY4N1pxy2YgmNHO6aB8w03YhZLH\
UHSujtUV0rLzid8WGkZMaIPaUvCPX+Mnp6sj1r7cf9Mj1ipZzJbP5UFYHZ7A8s8AcOn3WSswmXW+I\
Z/TpA7W4YSPZ6nEPG2ProNNN6LtkSrU3R4yl7tCox68XsWi/seOIlywYeGOHjVztbbM7HwB9xPEi5\
wgNpux2H8CIJb1jMgelJ4vJbLDmlMtGNOud00WWWdERsfRkkc639GRx4VF7sug7WXy6jdz6WxImi6\
fZ3/jZy9/4j7cfeEwWfc08v2/zXGHw8EivGwJulBt4AHDvwBrPV6H4PkC+pqyOn5O6btguJ9f8MN9\
yPM89YMNE7kzeCVHltYUXiJ6aCmqIgNsLcVq04DAwiKxiXUYUKPHcxvd5KKOFhDBlazvzvZQ6IfIi\
vtvEFobN80qR8da/xAeNbrgtLFfMq+/5o9ZtuGUINEl3t8+GXfmXpLTPz1i8HR4qzCSFzQigSXq7f\
9S6zpZ3uvFcU0QNKe5mP/hquvGfbT/o6catMpKHB9t0I1mgZijYsTzNSgFYSaw8AkZgw1B8rXEieA\
dAQbgT7LJc3HRDdEH/ZVkJuvNKlM6rHuLsYKOuAjm0WSOW33Lb9XGzn+MiOszsx51UrvuY42QaAHl\
OyWCpHQZSz36ONvvZPtv9c+8HPU09qGP/vLjWPrvr8hPL/aPWbaIHP2XPftBq27OfK5+5NPt5twho\
MCOsdTDmbvY3vhpWUd/VZ7BIRPeZ6x6B/JHeAbRiyCvW1oq5xVqOMyJWjZ4Lx4Y+Gds7iVix/MKgL\
dgR/gwWlVFkMJaBTLewb3lVPw1jKelb1rGU9C2c2sKHheJGOZgRWSdAbLc9gbVlGstw3kLgHonpEL\
iDODrDDjidzuw1jRMjZ5n6ccCJTQyZ2QqlGJOappOc6sWY1PSCQnLGx0bHZSQD9Jrzz4mZggPDp8+\
jRgk04ylvOD2sSDO012mk+BcX9OHycbLpBbfTTYqnlxR76vjJxanjb7Yf8E0dJxYqDHKVvRY34sA9\
OO9edk2eT2n4Y6SfUiTaYB7W8BfNPaqp1YBzQxGbV/b6L+45SZW3E/1iAn2l3V3QVBKqxI7kTLUyX\
XToVSu9I3lL/2tvwwWgUNGKIa9YWyusKLjGFWMaDQzIXHOKMlgQ2kIwg2bUFj4sKvPzAutdBbD0/v\
VFLL1/fRHLsMsleIThr57e66JYlYS5mLiFrsyaJQ6L3gZp5Bag3gZpJJ3kiqDaMqBv8Cano1IfDLh\
4jx1Jvf3ayA3SepOZ7bP1twefn7L8lDhjflpspHi2I7l9cuenkTPBneKwDxM/e/kb//PtB08zwfOL\
JmcuLE3qrwzkTGz5zTpz3/yvmUukT1w32eqq+4HQf36GfvpOaoPq07kGe6uCn7+ia67Ev1Oc0WrcC\
XznOSXAc0VcaBuK0uNw8Yfq/3qyqegf7BNgavSdZ7o0v709Pd3CgzU63ezfPfyTBXLpA9wmp0Ru++\
zDY114uY9WcjARRqxuJgBfem6bi2/BbtMVD2O3AeTSdU6WXHpOmDvrD4gVnCk1Bz7ZYjAbX2BYxLQ\
cYJssfAARmbi9LK6ihojobu8ApKcvdLvKywWbU4MlvdgVZpdecGSUatd7qoLpn/DC4a8u6K1xN/D+\
GWZXCvWuGflq+8GVlULI0Q/EdyIGyWjHzojaNxliRY04fdFa/cmloEeBuqRWh6AexmJA/SngO+dQn\
26ifo7N6w4kCQtCfI2a3IHEoU5yIJzjZRblbuL0xAlyhzjiFIlxybTkVQaISIwpYiUf6j+JxMph8a\
WnJUG7qA37ol53us2s1w17Vq9VshDOaSJLMtLE6Ymn1zbUxJO62zyJiXW1iHM8lq7c0ONlL4gPPIm\
gItptPo64yrCMR4r2TUVG1OnuBHqLKKMD528MTCyQcsZKhB/xTVjLoPbV6pi0RJs4TBEZiQ8nglJe\
FpgIxhGXcraMxCnyQSm7mb1bhAO1lMFoo07PTgIvzuEgnp6dRBKneMMAtpKfD6dnt12TXb7R5Eiba\
lYxh5BT7JFRAZRKKg1ffPv4ILvRwkIzFTnFlI8KoGIG5woQe98BItYOZOlXpZgHDfaA6FGUBjtsCj\
tHzjShRrPDRgoEO3uLkcDRNbuUDNZ0Tibe322fjb3ViusmeEeAXLVF4F5TNj62jVBNikfsSu1dh3x\
XKusSbC+Ax+pKeZJDGC0sk6Qil96VyrrHOVD1agMUbRKg13TQ7DKbBOjTBWh2WJs9PLtCneQ4Rzf3\
gMAg4couoLao2RoIzPMGNBBcWyyTu7HUqnfjcIbqeW4Fw9SE2Xb3AGleFqNjtuj5GdZihe8If3cB+\
/azbz784dsfvv/w8JTPtvV4V0vMfeBf7pzP0AcHLxL/7OWf+l9tP3i6D5ymajPb8/DZmfSElai+a8\
pxuuxLhGQuQafLRSlz9cILuw22Xc5G3W6aAXX7ajNqsrzD13ew7eOQpR8Nm8tVHxN2krMWhs2YiaT\
7EuA2L2dC0sQP58KpiZf049TEk4ZSdJHz1mbwzWsfETqu19qgJo7Q8XSvQk28ZKMDSpxmRE7iwoHX\
UqMrTT3vzQq7pONmhV3SZ7PC5h/kxMC2H5jX6w4eE7avZrOV25zMfRX8QMy5Kku2+EYMXtH9lgBfM\
nGhvs63sxdt4lzhlFrV03NHrpt07OBpyn6uSApVdpq+Flsrm5N5up4LHyT7iwvYzw6Sbf/q+ZeZX/\
o970ajzqhNfnDwjNrd7G+8e/kbf7P94Olw2928uWBD8YpO7yPHwgNikzyvBzx3eNmXaXm6Js+nNPw\
x0k8ZmFXxPazhLwImMzg3NPacc77InlnxaXDu/bcuIiW10+enLO+S9q3PKJFmJ/qVVdepoPniAiK/\
mzHuH3MskZ8uVnbiCKpyXhUrkRdqnOezRz2nongNUVOm1OX0DS22IXxht8G5SV/Sd3CiLulA6PYwD\
co30I0CUz7dpLxLEtnuGUa4DW3KRWMWJ+yiUes4sAniFhA21yZO4bh4hLcwl0FdMkJSXxNTMkwejn\
h6rKQmntQU4YmV9nVMRtTpyg1dgCWr2gmSCE7Y7USMlDn9dboTob4ORkoRrZ6EmrjK9MBXMyY23zh\
zEoTB+BYGZVD7anVM+qdNHKaIFMT1BjhzDhaYcLPcmcHjYtVh8ztuknSE6FipoJlQnVTXy0TU7wbQ\
y0TUifM4WGuEpCYu5WwpiB9qqWReHmcnxXlSjMBhybzC/Za4MScCMOrU1uVrKGqe2lq9YuIvtx8En\
doq5Ef3ca2DzwS0gJsfsU855z5N8+MQgNgyEwHQ3qIKAQjLqI8CMH1YPrt6PW/n4Ukk3QTFADAuC8\
easADALgFT2Bn+jtrs5Mvn3MtdXsXe4SIhHWD2LUDyGtgNnAt/oGADZ/Wqz27gLPYienowBY27+kN\
4ZvvabgjAug2cIIC+tntAgOkNnNnzgPN2fjZBITfhNIDWOpC9BysAULmBk1FDO7FLb+Bks5Mvn7uB\
Iw2wQAtRuIHz7hr7mi2a6R2bjx/8m+0HTy2aF4o7oGQIxcX1fgx5zqeA77w3AEbGSTwQcqNlrKLHV\
kf+gvFANd16PMf4bOLATZmssWzKGdtphO02MaLOjFdxqCnctN44bwb15wyoS/rq9//u83PUWynT0T\
FSuX+pd1QT7LJPN1GfHFGrZMGNWt+B2FETu+x09wq8qO1VXYPw3IggCWtcwFC/cid/YkCdrtzA+0y\
pvYpvxhPjVezHsIjB+wZQNvCM7pw/uZ/aVGNEzZ9xeqCmiJzpDhx4Vx4n8XTPHUlc5X6xOS+7vA+y\
ffbipLHXacbw0dxAOtU2ECV3LFu94eUQUbeetUadXvz0UbdnTi9Or6rd/8agQ4in2T/0s5e/8TfbD\
zxOL/pmNeauzoKVrKjyvgymgTbxgLCYduMKmz27gBNQWA2Z86KmljaB8tENBKwGQ3D+pDa7F4b7M2\
CmSNewpwKYroHZAJU9X/bFZ8qeL5tdwJHZegAp7wqnYRd36A6bL3ffYbXvEHm2bqlhsdp3uIe51nf\
gypqHv9jhMth7hbv/7fPZJI0TJKAYpYaKAG9cabMIML8VNhfy9G5zXgjtpLbrCdCggQtzQAGAXRV2\
UdNFzZGLmhH28+k3bUUUO4u9e/kb/2r7wVNNdHcmmSGD8E15Uue7F1ZUIAeYYH/7nGu1T1hhGjJMx\
BoTYETerxBB6AgBkRemM2z2CEVJN51XWBCSLYBl2NESPMJcJmZfyJCKyOijgAGBGR1EienAGi9Aa7\
K3JLiSOnI6Ksco0D3o1XQmXWmgb+GeClCBXnP+Oa8fWJhsWaATCp9HjRJo9sugQkWafXHy6fFhx7t\
1f3FBHwwvbhp51O7lzfzGu5cfvJfUWi9PRLXbMZOMyqy5jaUhvZx/wmYyy0L0eUoR41xuX0zM/Oae\
0t6BiRNqZq1jfNjKkeUVjM6EKwlVZ25t/kuPmev23PqWEfSA9llDe0D7ikgPaC1YekB7EUtvwnyyu\
vdRcjIboijCk3z5PYfIuXXPHi8qDc8jAE0qbpyfvuwAncxyxW1yOvWaHttn6090n5+y/CQoozUp3K\
371QVExqbY/TMc4FW1H//Uf7P94KmXxnXNpGBnyr7NwIjaN+o36iqNkWnUFJf7l3Qgsu9RKIB64Nd\
paXW6AznQq4doiHd0bOUuSzwgSCIC2qej30kwIFhFjcAipdXTqCkiGUGaRky8aGJ8MOIEAY2YeMdK\
I+r1nLtj5SxqlQwQ3agjJl4yVh6OeHqsjCSOiJUUQQEmRfvu3AvUFK9UTVdu6LYiYyVPkEkQE293Y\
kTNmXqnKzd0vZcxVvLXqlNLsYyoEQbjm7B6oKZIS3y1OiYt0SYOU0RG4iq9kzkvC0wE44hLOdsSxP\
n9OEl2IruxxmMw06hra6DVj0DPFDHWlemeO5J48rHRmA417MyUFrnc02bzisc28pfTP7Y5kBxA1Zm\
IgarhtNzSO+f4M/0xaG/rGSk0WFrDAk1xvGgVCoHC0XXkDOxC9A5rWALsVkuK9BgITHVCAKbHQ3WA\
6bFRHSB/k9G7mmAmZ3jAJpcSd6kAGv6Y2gCxSR/dQJWFHcw9qbDjyvfyk/Bbcju7yZws0VMiR9aNS\
q/5FKGl13mK0HxNHgWteyjXgrXpFTshc23RFkAQwHQ7Uwd4rB4KOzneHopTrIWpht2sZNmlV7C12W\
HLpTlyV4XyjMUYJ2jHtAh29pVyAn9Xmx1jlOXNT3gPCIo02q+/doRDQ6yhVpjdUS02pJitl+A5vUb\
i3TX2hjctbP8r9i6Jwd949/I3/pvtB/0uCdcqwBAS2aI6bj7Fh5riELreEHUCNctF2YeALXM2Vx81\
i14fAjaHXpfMQmSP9zdqXtTpDkT2/uCBmh6M+nQT9ekJ9REuv2FF3SHsE/bb9YtGsoMRJwhoxMQ7V\
hpRH+G6IVbUKhlgndv1Kd5n0MTLmD4jcUSspAgKMCnad9kY60qCuEZMvJXbiJrz3dSKnnuaeG1FtL\
oTauKFhjgDmjG1f8uIGmEwvgmrB2qVunJOA4FpSd+uX5d4e24jatmZMI/BTKOmyLl9tTom59YmDlN\
ERuK1vaw1VlITl3K2jMT17u0TvMGfhFy/QSLJOrP1j20OpKmGqr1jA1rDQTm2yBFRAaxqHDM5bCbP\
Qk5xKmOVDIvq0RV8BoBxGoi1MwGAopcNoUs8NLv0yCjMLj02CrPjb6l71xWk0AzP1tAkO1ExkbU2u\
75iiL8yqw2QJrfLz7VviWx/5xLRi/6UoDG2n9JLO1ly6YWdLDlfD4Ai1/2SC8H6xosQndilm5Uwu3\
TDEmZ3rH4JMTTefolnXIWpht2itAGm160HACj6BgljsOAeySIA2rcTWXxgA+yc5ZFcvwohnd1RFY7\
thJPIoKffJeEI8PQIcPxdEl9csPjt/RLffPjDtz98/+FBTZ5/2eON0G//socPbv816E0Tp9kP3q1/\
8CPMv99+8PSmCZpOl9lKkgYhzyInWgk6CLRjzSnjoA3nOumDAUVo6RMBRWi+fpIQGtaUMAm1VSgEC\
regHGnsQvQOa1i12aWHvzlypuJQ22YRQuFhlx4Ms9kpz4rSFlo8Ada13iCAdU2YRwOHiwzeVY1g5z\
dATqR1HwywXus+2PlhAWaMLONqjtrslHO/Ob9q3RMKSp4zc785gPY7VlncX22Aytsux7imq+w9Z52\
6JOEL7AzTU6Rpm5p1Omn0vRcYTb+0oRVcsnCCltSVIrjFkQxaeoNaEZqvyRNCO+SSRZzC1VsUoIyl\
guyUm3ZpmxaeANPjoTrA9NioDjApYUka2LKT4x11B4eNAXIio25e1YtpRLsCVJ7UZiuf8pintt7VG\
3BXKTawAG/s5jkp3yGXA+KcXm12ykUuFqDRcJWLXAqAeg35pCqN8gIWkfpiz673UZIBHtVsC/QGsm\
+wkbfdbICnR4CAK4C2fyVxBdAuFmXdHfSvth8EXQFUzyVsn2V8B6xINvSMr5eb0/QvcKWANKcMteK\
i26Zc7Ycmt0YuvQ1O0G8dyL/B0KwS1p4u9QrlqML5KrHm7uSwlfq6S0Jo2EmIwMIp7RhOgJ3y/LyX\
dRcBltg1xZpwA0Slxif7d/bGJFkLtHd2nQAq99+F1yZ9XZ5Q77hXndfZccVboZZ7hZpjIWvxW3qmb\
ellsgtam8ys1+YAki3uGtxfbYC0rb5Mdvid3bp6J+n52Ce2+8DC5fKORA6hc+kpkIkcTXXLPuv2VL\
dDDrydtC6d3eyqHwG7Yy0LELs5WJLoCo0rqtK4uTiA2FpCACCNr6OJEywurzY77gQPFjjWlgV0Qge\
swOABiDXhAwD0bbeBc+XluVmw6iH6AgPSQJFTXrPIGHfHtQRqs5Pfj8pYFaBsD4jsqcQZbrMjLDEW\
Qu3adopEbwDBzmE3QKI3IMCuC4sRb8d7r5JImuJ0K1p6miLM7qgWy+brRCqzvs/LEeDpEWCp+7yir\
uU6zf7Gu5cf/NfbD4Lu8yq0arX3RDRJtxI0rgiUT+72nhA7ufSxniw5Xw+AIkdToIAN1SoNNLRDLk\
M6sUMkIth0vaiVwlwbCzRs1CNdp6LMfI/FLj1PnSO3tgMkYbOwnISCXXqums2u10evAbxxhjS4AhP\
VwCCAdU3YCJBsXATblFlu1gdrHaIHMCANVnKH3ODjVT2RQVuwBtYGqLwHqW696bOsOXyGZcgDJMxz\
AB1uramSMJcACHtOawaT+54lmnpDJPdzIXfIpO+Z3LzJBvbRC1MkUULVV6PF+HgNijSTDpJ83LDYS\
DTiUILGleflk7u9q8JOLn1QIkvO1wOgyNEkx2BDtUoDDS19IS/3Zkf2Th7pRqOT8iEyOWx1UtTNwW\
IDCzRs2pDm5lgUrjY77lkF6UqoJ8B0DcwGSJvgwWLG2mKURNSAlRUU7LA2W5tdUstpLi9ebgoHRwp\
ED2BAGqzk0hfycq82I7JXkYF2XH5Smx2XyxMZJAZ7vgbIWmIsRN6rknlmY0z1uBsECIAOu3g6DYID\
ADxkBtM3FaazS9e77Ovi5LO/bICnR4CA+/a2T4rdtzd9bd7gRX13L3/j328/YL1vz2AlBFfH0XRbD\
wINoWnptRABtIGInQ/t9qILMbT04ZQiNF8/SQjtkOtolPGAhl1fexbBTrmJit3TCLqDKj0eqgNMj4\
3ZAGnDbqb1Ulw/Jap3eHZ1bVbyFgezM5jryS43ToMTlgFyIiOj4Hhbr3UfF29rs+ulF36A9ZZeqtR\
rcwDJLqDKzP2OArBeENk+27cp+VHsxaFQcjErPoUBIoKvWZ2TRt97X0HTbGloBZcsnKAldaWSliyI\
oaX3phWh+Zo8IbRDLlnEKVy9RQHKWCrITrlplzam9QSYHg/VAabHRnWASQlL0sCWnRzvqJuXXEwLi\
wrgIXcF4pK+mlOKCmsC2XqnnDDPeQTrlPvGTmic8omy40n1RAfcRuVTLjYoANL2qTLZGa2Xtk8lwI\
6r4GAvcvdmzUVOpNLwBJhebmQD1BumpZvtex5oIs2VvgLIEeDpEWCpK4AGL+TZRaDwu4M+fvBfbT8\
IugKonks4feL1gs50fIJrkYHDcFKP6qF/MabGnEkuqiGi92DOErR3Jg0P2NAioKX3vVl6qwNZN5ic\
VcwFZkoC25Ncc5GIInI1ojIbra8LZSWHHYccYPUUpiYqAEUn6RRruzS1xBg7ioVTmuy42QXkxyf7d\
7LuXKW374QX/tLZZS/8YaNsswvxdkIdY87KTKhZ3Bd66QAUXdftVed5djwLf6Ibk73qHANQtEWAZU\
dR5ja7EL1jn9ju4zGNwh0EGkLT0nMeEzSuuox9zO1JLn3MPbtZ5QWQtp4gXRHwVL5jrQiwOzxYkkh\
FLn1FAOPwqFSvNkCaDI8mYoSwS9c7YXaHXE2RsFlYgUHBDmuztdn5ttbAyfHyjCxO4RCNgAFBEEJL\
X6nIWAsIrimwADOm2sFdqAbYiym5GtgAWUuMhfC7tlyh05hCAHSY0eo0pg4A8FgVB+VtSiKpixO7Q\
2YtlHqnY6x9i9cKO/k6Ixvg6RHg+C1e7y7o7etbvJ4JD92KNXgP184Fzl6nNfgb72Z/42cvf+Nfbz\
94usDrXKPP7j9L0WlwNYSObIZ66GWiOcPct9xu5vkVOnCAmo3+8zP0906o/Qwe/Hsv8O1sksAbNJ5\
zubQI/3SPr8o/JKnsYJuGnrOrZOIz/NX2E3xsaf2B0FNmOlz8J2KJfb5CmeJz8Qfq/1JP18AcNvZL\
2zG8bxXeP5by3H5OLlZ8bxxJX77/ui65Nw5Vk90cLmKyLuQO6eyeyfX4ajjOpr0yoV88US1Jz8bH5\
K5mVdCUaKNiCFOOAS3nOEKJaPZ3I2/ukk2BXb0UxmkD54sL2M82cLZ/JfEevdP6B1cXf/719oOnNR\
yaajC/Nr9lSGdvQORxoUrQGLfc01tBsuTSW0Gy5NKTKAIXN5DpgA3VKg00NNmVDwJ2iEQEm64XtVK\
Ya2OBho16aVbKonC12fXEd6L7EpzN1WtfeQJMT12zAdImeJnW+8a6C33YzdQ7PLu6Nkuhdyf7I5r9\
wFxhsdysD44UiB7AgDRYycGeEpgmuwLExth6MzZesxVZcQm23gbImiYvRA/DetABitw5gPbTNiw+s\
DZAmoRZJHnZPuuzm5aOT3XDlCR7UdW+GE3RoEgzUhNJ/pL0j/CGgnT98039SPJxw2IjUX9UCRpXtp\
JP7vauCju59BmJLDlfD4AiR5OXgA3VKo0QdTvkVp6T1qWzy33LKtHAO6I6KermYLHBFRp3z5h0Nc8\
TIDaFEABI4+to4gSLy2t2KfkJLGasLTNK2CysrKBgh7XZ2uySWk5zefFyUzg4Q0H0AAakgSJHo24i\
4+y48FqbnfwiaO6bLdlcnsggO1gDGyBribEQea9K5pmNMdXjbkwhADrs4uk0pgQAKmd/2W+5lA/A6\
gDTNTD7zjiaaZBI8uJ0396vLmAnvExv5ymzXob5L7cfPF2m98Le/1+G7Rb+UfJYrnzO+Oy+x6YMos\
yhyQgevvlxBU2uTfnbPzFoMsJbpK9bvUp3KVBnqt7BUJfU6lctGArUJbX6FeqBX1czCxtGfbqJ+vS\
E+pUDGUZdLU0gRt1abUS97kBaq8NQq9QuMNT2URtnoZieLwBf5RTitPWIQ98S/Pk5cY5X+ZK420hV\
Hy5wShKHqjqjc5GSohU1Z5qS7sehL0HsbCU6dq73qKSMnyBovu9sJSd2cjp0/g7N1IIdI2qEwRi+c\
25JchY1S9D01euYREWdOUwZCZlzuJR0LZ+Il9rE03UcStwpNZRKKoA5eTh4qRSDAnzAioSeqkd6dY\
qCP13HDxdHpezGipqzxJcyGG3U6fk4MFZyEk/PxwOJs9T56VoOjJaszNP1PJB5Z+HhvryzcDjx7q2\
klD/U8850jYeCp7ml8eE7sXsU8/L47ZkHormeUQla33Z0boX7rYMQgNiSAAHQ7sZCAGLzewGAHSyG\
/R7RXb5K0DpYXAsWNy4m8wRYN1gEAawbLHg0cOA5wUW01d9cJVfqXrfsi/GU73XLZselfDpmy+bwY\
sZkrgCVzTab3emR3fh1jO+u6S3hnYyn9Q9OX+b48YP//faDa3cyDrs2/tmv2cCCL6WiQO2b5TfqUh\
2kGdQFF3ZYUf/CkNqW9NWvcmEK1CV9NSfqkr6672rMQ02hgQbUA0Um2IGcbqI+PaFeT/aSsPD46jj\
UKloNcyDTqPuuxjDUiAyEQqvTHch6sqei1QVQq2h1ugM5wqI7K2qV26LpLqyLIy7lXpt4tOkzEj/Z\
nwTXGEknHnnH6zCdoplEHHGKPmu6jgde9cpR7KTreCRxCj/um3HG+PHpe18oiPvmPwcknlzXx0TOO\
OIIPw7TcUbiFLlKuh+PvKuBgni6H1cnrufHqYmX9OORxJNP8UX0DueF8tuzBJLr+N6RyCF0DtvnAJ\
FD+MdjkCM77g3srhukLWi0NABvn5/ijReCABcO7xmsd6D2CexiCykfXdnhChCrfPVuCnFih40aCHY\
Od1w4scMGDAF2fVx+wultn334J1izxZLLuOPimVxH2yzFSydHpXgD/QG2fS8iihT9KWslBQvmV7nd\
2GDqnmgYuWP1RD235hA6J0mOrCeKqFzs8UfQaMcAovdkBeOFIMCu0caSPCd2hywznNgZ/o5mRxhx5\
5yBfTOcwN+JtkPx7DLjLAU7+Vay+qW/h4y4TjdOpytf9tW1ypleNrvTI7vxa39/dQF7xI2/g/fv7l\
iH3/j7Zd/4+7aeAv0SI2rfZKtRl+qaz6DuG3/DUFOcyirpq49wAK5RH81X942/eagpNNCAeqC+BDu\
Q003UpyfURziQXwa1ilbDHMg06r7xNww1IizyGDuwiR9HXMq9NnHeNC2OeMEbPUjSkiNc5VEGtYpW\
p6clfY94HurT6CMgGiOK0dG6gcVZtBMoYhxxij5ruo73jb/x5XYccQo/7pvxxPhxqvtnEbGhiRNn4\
DGRs2/8lSFOkauk+3Hq21BL+nF14np+nJp4ST8OJU5zhCpixDMvj9+e+Ryas1MHgYbQNGxjwwtaQG\
JblBztuVrg1NMgaC1TpWFnvRqUKDYIsgu4gmbAgwYOZDSUj65B5MpO+f6jOa22d+1DAGJDBwKgw7U\
CngCx8eMAAGHPCWxnLfvA7bN9xe8aOfn7LHIVb77KZVspFTXfdP3LNV+aepe9n7fPCWkK3YNAO1YT\
1HNnCKFuGuRom6CIKsUepbVMdYwdejdQKzYIsusidiKX8wSYngyrAzT8MQ2QNfbO+QZrK5nHB4p2Q\
oMAZkbhEgDTo3D2DbXyUTgboHI3PvuaWuVWaDa70yO78St+312z+Ur3/N6tf/Djn/rV9oPD3fObvl\
13hCNxrKgpTq2U1OojHBA6EmrEAGwgcQEP1ezJUP0jQayoEReFU2g1zIHYUX9+jnpLB+//01dfNfE\
Q5UZEMgo/QoDaSbmb+Kxyq+QjnKeoWNKSJk5PnKAUIQ6ZKtlJeuodsuJGESsbtb5vikNdMi2ZmO9Q\
KXcTpyeenpZQE0/qc/M0TezLWoyo05X7cHcAl1RuznlZunJHXv5LcV9+eprc1y3TtQWm1koZUSMMx\
jdhLYPaV6tj0hJt4jBFZCROkZ2U9NyciWBJz82JOt1zU1+pXNJzRxJXeVnpnJc93cRy0iAu5WwpiN\
NcjhDRNpmXB+nVsA2NtF1kkDAaWnoHsi+/Dozc8/GA2kqxwZcAWnrNkn1VOE0sFWTHdTTfHHZO9u+\
8KspkcrCnBKqeGkDRm3F4rrhecH4IgGR3hGOjhwBAmlQvcNa+4v62zy5cMxyYX9AD5EpcppYXNfGx\
rYDKWfERG1J7gSk3pGY1mYDdsRpSTtAQVgrLGlmgpTekMFbKonC12Sl3BdBD3BCAmV2BtEvXPQFiT\
bgBFuspBzu/uacERg9XgNjaomZDivOaa3CBsUzO835rWLuXeRREeb+1jtahK7R6ceLGliiPhjAHC8\
jN4A/ftP3smw9/+PaH7z88qMnzoz7eFDd4j/fzcvvQBwdvDr/b/cahD3728oN/s/3g6QLw0i2riGa\
1yYRo+jSIDLQpBxOhGMky1t5SUrSiZusTFXYhsqhl/QjdzIxAB+fybcO2H/qIRsMOhC1s8pzMkxIS\
4Xt+sLCH3wQh21fXgs3lTSIvslKpcWRjZghxPb+iTrzzQlfinYkT6jjnNrA6+PQ6SBU8TR3EBmb4q\
+2X59E0Vw7EXLRfS1eHhlzCVBI2UL3ZUkUuvxJ5uZveoU9oX4QY/DnVVR9zVVwprVzTvpRy5pe9a6\
acwWWzOz2yG9/T+9UF7IbNtl2VNrYSt2tMj33wNPsb79Y/+PFP/bvtBx7bewZ/du4PePvdsI0KMry\
+sY2ktUW0Xo5TOALKXIlV4dnBq6YExV3clTupL4mfbfM3c1ItzwzsFYjPaHkzj15zL5qzERMvmr8B\
ieu19I8Ju1NwI2WiS6VI/Ad0j4HMf9SGvXqgvAsdcfVu2POaPWwtir7EPkDnuk6GhHifTwptlh4Hd\
npaHOlLDmH3jOApDnCk+xWoE2cknu5cIokPv0843bloniNYB1+7WCH2MUmpOY/fsm+zvkCNOB8qq+\
PUx6uTdHxhfxgjzJAjSiVhs54H45/0xPiS6YNgiAyRThUZwassSGBVPfLM47Cq+xLnyleoD5siQqi\
U+VAdA0NkK4hG2ZwtTqMeLn8qu5PIM6bD4NNTliLgBwKoPCRrr+LKb384O/fwLYx7mthWzLzUvN5/\
E6h/CIr29qeJ41SBPSZU4YFsHMI0LcSmRvCX0I2p4tzDEgRcMlXkarQsB+TljiNXTpP9grDODT04Y\
l/btP2r51828NqmnROYvfgh6rVNuznZgxL+/faDoIsfFsrG3HTKULbQbHPLkePq9DPhe69XLzc+r6\
Y2c0T2w2f4Uxpfp4WZsZdupMtBLt1yBclxGW0uwKj+VsVWq7Ma5iZp5QFW7LDG2zGWInTBhyOPhk0\
o0fpt6Lux7QsyedgggIZMujZAbC4tar1v9GBi2NXsIHAeGxWqQ9YBdj2H4XjMgsR13H7MZLqMT8wI\
KttnH/5JqEcstjjzTLHb0qHkOhi7qJ5v9DCrc/r+NN19teWhITQts5KW1bTy0Kx/R572TlRAitB8t\
VcT2sIDArNpAnZY5RBg1zOMiTayJ8B096QOMClmzNXCLvUWMznYaKQwuZguAhVAwx+DBZjVK4nJWW\
o2iitMbrP1LiBdwdbtc/jWJmU6oQMhGRqAXOVVNsdew0235fQmJgygsXaj7bwg2LleEkHUJo1Y42B\
gRxM+KBD2Dn02x/wGKtYPHqCBSgGQ3RmSdhT6tiFXhFU2mvu2oQt/4M4JzN42NHhp0E6xdzdXDd42\
dP8b/3r7gcdtQ4ZAI3pipk8bMbOrO2Ln2awXVT7jUTflPhcFQNE+V+pdV30u5m3ZsFhvA1QoTfqwZ\
SbFtbHTcjThiprDX01z2LIbX9tnE85cFnOMHhQjyhOgZOad5tlt0rw9mdwJIZodtqqrzc76d4jZ7G\
2Xt2fHPbXL3QwLAWiw3vO/l0ADl4OuD8BOAZe9IJfBzQFcK+jkVBHhbB2qOiVVJLXm3mToTQY6VaT\
fZBhcSNh5j7GFhJ1iz7836f6D/3z7gccmQ3rll9Fx2P5X4eJj0sI5FF+9yuUZH9ZuseSqvL7heIF5\
Uf86yY4HWOx110l2XKztIOYNR4wyeJSs4Q1rAnxIZz59+wHrJYLbZ33mxun4BO+b7TzGQ/+40mlBN\
XwwYF8HH9GbmBdY+JnPT+1PCSZnFXMIuUP2rvYAadumiEzP7kLR7JIsdi4BcgkPgRcE1MyS6S9KIU\
6RY7xdswvxdkKVBWeCJ1RUlDn0lQ2QdqkclrCsNZYL5MgU7Lg9H0IyNABpqlEKjn0/aLot13WG+IY\
BrCcCY8dwx2V+DEkbSbr7vuNNdTFhGPGwwBhCw7G6H+z7QTUApo+Mss+nc5tw7iZhCECsCQsApM2j\
c0tsNLt0vRNmlz56kzxXTTJ6y2YnPzPPmH74AAz0UqRzzGUj5nL0cwDXmqhyqogI8n05AoM19+UIr\
girLI0LX47wFxe0+OxyhO2Try9HAPqKqHsX4l89MXlhw5c7ST1d2HB3QW5VVPv0yeXzEJMOgtkbej\
wquLFqTWkMmvx+Tm3Bdaxjjj/5gCLKun9OP8vMrDpuDD3chZpZFUQ+J6nyXk/dwWElOzksH0Mh14S\
N55X3DxKejq5mleMf/Pgb/+aTfTr6opIbCMSIHitiWGUe4nwK+M5LR6wpGCfxQMiNlrGKHlsd+QvG\
Axle6/Ek4yPrMfoEOiPqTBfaqMOsHIj683PUW8o31gCu6VeHiZ9uEj89EX81DPlltAGokibA/IgV9\
Ss/MoxaRav5UP+pqlanO5BXqP+/qlpNh7oD4wFhp4OZ7SublrECkhFEps0jRfsEarUdIoXFbvVhxG\
ccCn9WEuNQ7FuJnE7cN2JyM+dw4lKWYx+vM6KWMphp1IjxAY8GAuNlHHEpRWQknnxkCazjjkuUXNz\
md6CT8NHeEkO6eeRC7li26pk0HVLnnLbdvrigsK9fivn0qIMvxVzahZs+YTG90ra6C/dfbj942oUj\
8wWIfDd9QE10m4Bg791OmSuhKqzQsjm/ImqaG3BS62P0eIqmmsDpsjZlFV1On0YpUkb7UE7YUkbes\
CmzAyBsrssfC2cf6+l0pyBhqFW0Oj0PkUXNeaUvix9p4vTE09MSKHG9XiqP77bv1JJRTldp6Ct5GN\
M/gvyBmHh7EiNqzlFBujsBnofgrCbT3QmUOFm05K9Rp1bEySgjzMS3HKhA2VeXYzI/Wdgw9aOALdq\
PmnOrwDQ7jriUiy1BnN+Fk6QjnIWNlMFoo05PTIDHMTmJp2cn6sR5vKw1VlITl3K2RyFONi2bF8rZ\
jctkuhrYzp9XvbjjR9snX792hvr4UdpV3L/ZfuBx/CjTbtEFoskl0Kz5jrFDTw3R7LBZqAC71VBkM\
Nx6ocgTICLT582C9qlp54+z5EQD7Wnqi+17IGh2mYF2jp291YxmlxloKdjJ13zZb719AVCv/ZX97j\
F5Deyuw4U/cLnrkNY8sH7ws5e/8R6mR9fBoNH1kqH9BIRmYyWicnZmx+1OBQB2FTNfxbxQvp8BbZv\
KAJd6hnXZ3egZOrFL2iSYc6SuySMNtJhFTld23KG2KxeNealDybNaubjNS7sVOc/O4A1qs1tNHg+u\
fK/i0TDAg2ug7LYDlh0++66rd0Z2XMN6JoA3DHdfW9NWMQihOLPjrmIEANIoX/cduu+Qb7EH7ztsW\
fdR+g6ro9b/ePuB+p72nK/BDl4Q+7KiAE0peO/fddOLounVpd+o4XKtax8QYN3Q0TN7cNjtztdyy7\
rd3yLATvzm+9ad+KWwS2+AkZ25SL44Rq6DyN7zN3QQszUQ6/kqd18LWG+u8mmHjuzWv7LhZuudfNT\
IVr7TI8BS+66D46OdPvf9QDY7cCyP7L7GMnFUrZ6xd9zg2Rk8aW128vcDZcRyT4C+1pvvTW/Jjbnj\
qkRONNCepr7YeVAiGmjn2PG0WjMDLQU7+Zovu1Mofz9Qdx2O23X49Rn7C12H/9Dbrm9/cPV4rknK2\
3+X72lgU62glYq6ADtXnc+38OsodXPVIMOtq3w8yX4D7POAiCy/B9tnADk0pCukI1RIp5e/0eQqrd\
/uV3+5VUjHnX3QZKdK0LqeXKwnO6/vvD4XoPLGpXr/Ph1gdnYqPwDJ1sAujVJKoy8uYPdZWT09fjB\
o83QnjqwZ0D/afuBRvGTGcsbVQalbMrEATe9m7L3VeXZEocj8nQvYDIK2tH14XqVjrscXcgINaMOa\
BmtisEDz1YqDQIP5H2BxzMIO2xYUYMddFyOyHId9CU+A6YEwGyCt50Owc8iEnZoymQMRdXaZs5C0C\
qxUNzW7I8gdNQQAnh4Blmqp6q3V/8PtB2stVSb/NztlMczp3+isPnzPfF+VieKsc/CiKK+GQIBv9F\
gXAObn5KepL3ZQvb0DEc3J1dlhNxwQQnFmx52THwBgZieHAqBo1FDvRnQnZ57d4Ts5vYfQXbDhkGG\
QTXfByLtg7y4Yvt9dmIsbgguXWv6y1Af7++0HfMebmJwjrgNTPazMdAClzumkbgf64KurfSz4sBE5\
60pQH3zpCY0qvonNq4ncTYMizdKqSELtQi7dcgXJcRltLkA/15eb4c4xTJ1bMgGUHPwytYwnNNDhm\
Hu8HaMb76oUq49ETOcze5w0UwH3OCmVnaH2aHbz7Gr2DZbYcdUf2Qjle1dZBZyrDmb6qbzqbV0Hmf\
KMvBqkzGZChjPcPvvwT7oP7UFROZ/JiCWL5CZUb/bwOT1AriG6Waexy/2GvRu2Wy6PRA6hc5m9HG2\
dOwY56x+Tp8cT9ZEsOV89Fia38JTArIcFIFZNBAB2g/5irYdml+6ehNklhYu5ItmlECOFButSs0Az\
/B0D0GKiAws7X4WL6QW6spOfAWUrn3zjPVsDRRdX5tyCdXpGkduJslN/OQ1CKAzsuOrObIS9/q1gx\
rDyds4/WJcGKMJHbXbcPb1MgDyvJ4QF4TnJ0ACkicQUHPsEDAfC3M2p3ItdVu6i4+KY/dZCCa9Ir4\
8CFw0NXfuzU/2EG4ruP/jPtx94XDSE7Xrl5gI3BahwUhDofGXwLaTdpNOmZ3zKc7oq9x0cLzAv6h9\
XhngMgMVa10l2jImVR6NYrHmj4w1rAozov5Imgttnww4c1csGn/GxWy5pp8tD/zqd9rNiXy8f0aCY\
l1rk7PhT+wOCoVkljIaW3rbK6Prt2XH3/RCZnj0QsWwsIMx2LgtyiREaqwrEqXKg7dYGqFynCS+Y+\
7o8oRojJmGpzY4r3gqVZvTZMixhMXSXeZI9UYBB66l1NRC/mI/1fAihMLCjqekpEPb5mnQzhjVGYC\
6wz9fQsOO+dCgTYFACkxmE0ybjmAhyvBUN92QG8ZzAIMyAkGRulLHuvM9yuANJbpIeAhCbyggApE2\
h06w3hF263gmzSx8aZTTvg6MGFmBG894TYPrINxsgew+QdIDko4NcWcYcxbUeoJIqIoK8QwWXgbDY\
ua2+IcGbo4hXpNdHgRsSpi86GLpaYSeQxRsS/nr7gccNCbC4StCKNEieuF8owI673YWQjB5AUQ0Me\
pdjXRMOApg5O8aaMPLF1J1lO4VggwM8V6QKmXVc+tLsqF1Uv5M6jaPT1RIdRZaseftsvxXYBSB3KZ\
LbEWeZ4tUGSNvFEtjcUt79yN454u5i1V6e6dWFGXadt/TqQq8ueLjYXl1gsOZeXejVBU59XFpd+NU\
Fb4DcS9jp9exCw+pewvgHP/7Gv9t+4LHQYGgmDmSUiCkDomoYayGQ4fXt/5J0BL5ko4xQuPKUEUSG\
XQWsM2jPZfQoc/b70LBLGjkU9os8mSJ4pY8CjqTetWFz7XcVjpFsq3QkvhvaGeCa3ByBePvuPPX+E\
4NDSScObX2fEz87UNTMSbW8pF8h1/JmTpgcngulWh5uHXa/KnkGft0RFDEOvIqO02WI9r0OvREDne\
XYYXPdEgombnUoUPVmJJ7eaIok/guAOJ0HKAG+ctLCGkJLOnRoCCWDne7LI/MVvWyOcKswJG1BpOb\
8c7yJrWzZkhMRFgbE54F6uK3iq4FcGcrEV8eBh+lOdfB63RWsHKHXJIh6cjrLoSLOk1JYHUqkjg8X\
+ZVDKBS83voyVssj/Qqih0gX58TBc7mCrHvBHr6FcakQ292dl9rZXcgaR3cRFO2tIRNH+XvpoN21O\
IRpWoht5RgR1rjaDxpwZzh2VB6IysvdGC6E2XdCsN/wQq+FQW+ysP4WzasiBj/42ctn/BfbD4Kuik\
Bk6if7d04kdYYKR+8QjzIyvQZSOjLfxwN3lTiQJfmy4lpWEhnX3Iem6J7E97Nce5sKH5n2GZ4RWNo\
o+Ts5cqILBnPhgmgeguAGC7OO3Gi2h2JCBAc5bC1ZmRy2pCTt7EXpXJNL8HOIjMRhTCng5+jJcR0M\
FVkx8MOX3uVgwjd2f0rgNA1R6tmX5w0cP3+thnCYigsbJpg0veOJ7TIYucotFQJyXK2BiLUjKnyZS\
SABPtpitzK5zNSPgNzdDLmwVrkVn3FB6P4TD9/M5enz05bbzZHtsz5v1U0aOqRzo8lm8+NFADLfxw\
NrmSMyUetMGm2xchOZ0hBaqsisQUXxEHmdQ+PSD196GMzFJzrpSiubBDwePTm2u9qZepQ3+uKn3T9\
aHjNUV8Qojj2u2eP0nCIiHheYEbIrJsKpWTMR4D04CYp5PBPfSzLqCD22ZWxti+NopHZbYBer3CYX\
fFPbMDlrVZ9LjqZkYx9ZeKqbb6YMNtRlL8hODmaoVOSONfUhdnEwaMtt5OvqRpvjkjbkFS5Eib/XZ\
PAKlrvZ3/jqQpS/3X7gcSGK70IZe574XL68CD7JgYI9bD9zo9kja2TLlpTbqRk30uF7F9IdETAFUN\
qWRYQaz+QmylbnHg9oqzLkFoou0oT6mpdDjjGwV3IA39mXc7YsEyb0rc3p5gyLugsBZG1lSCCEIET\
iSq7PKLPjg2kfdnZLYLcwxSMgdzdDjmncfXp8gJUTUp1rjOcavTXhSwM340lvpdxs45OtHLP3Jp+R\
Maqaryw8a3ZWbiLNIkJLFWkWqSgeaY3khw+rffT4aBZPRKpLAY9HTy7kOJRoQzJgvT8//S+CsG7kP\
dIhEwqSPelSxon2Z7BwPWXn2SVKfgpwuxejvdc9lx9afY4JGldJB1Y3q0jQ6pYEbU7drNIoaqNJzd\
I+e4EgeXokCTh7sf2rnUINnb0YPAlxWv9g2sto/8/tBx5nL/j9AcIxj0VIPbzDKHy3R8b6NaK5Okz\
dYCFJtixCqHMwaoS2SDlRWDb0peCtvQNEEP45mjK/3lWgnKTLsLwASPkozpkANZnbyEx0gZSXxwcq\
4XAqF4OBfx94y2eDR4BHaDxB9cEPXircUYAPWf/Q8zLQRjvbPdjN/LBOnZx5SX8OZa43VuBpqNg3k\
fQo89SfdsrsC9LZuRsMvYfrTnezqujjSiHhMMfPP13/VfmLjpOTW/PGnavzrWdR1Mn9eQfU+bUQV0\
CF7va/cOg/U/QWufhD33tE2VSXD6iRricdvabq83XADoRer0WzIMd5aHHXKmMfD5iapJPrq7wTKuz\
K5LDxPNNaQ+4TrevswPi40o/Za70Tgy0XQMF7+QMBIuzYPjuLApjrrXIBBsQR0buHWK71bnxRVW6E\
XyDBd5AYEkwxM5AAX/CCK+WYCtacu5ni1RBd9h+DIjZ4ZutigDGjsw9VNTxq+z5wdQaxe4FNM0PI+\
epHk4OvViXdUhdMjme3Xo3csM7BuhFU5Hz140jkYD4ptwdBpXq1AfatphPpCc1OS358FYRGY6Us7B\
DBda6IcJnkOkBLykjKQ5t7QKCVurLjzuZgqrc++dbI5gQA0lovQihkyucbaJmGtjzW2wBZ5wlzvsF\
pxBOogTAfOCcZZ4A0dcZEu0OYXXqDXJgdYryYnohfhbb914hXpDYyvJalVyvpyAaCKUIMntNrWmSZ\
SWEAMqzfMTSdMC9OvT3AcSGXPvqSJYf1QqTjiGdy3GVqmuIR4at3QtkPX3oKUR4fIkWZK3+Xpzvc3\
GBtg7LcRIaKfvjSZ7IZx7k98AVmZSbXrkkxwoYRIddhsLNYaXCltQUA5mZmuQB7r+IaPlPO3JeCLA\
JUrtnm9M9hPraof/mhN22ymJT/AfuZVSgiHhUYhPOtmCtWVlHDtFiMNWZwLGbSReB9DCEZja+u5A8\
Gbjnh357JjZFcen0TQu5Y2wV7csr7BRkHRJ3YpW8YZLPjrntJFw2Cg0W9WbknwMzIWALgIdcNnOLH\
IWe/EnkLQigOHWeJvKU2u7qzXgp29cYcvBWuyLSDN1shiURXye17foxtqWOQQ+hcegSX1bljkEO0Q\
tMrPVlyvnqMIkdbjJE2Qp3YHbKJzBtfaQCGGG6St/vU/p2erSdiaIZna2hyvU6J8IoQin3NRTu81m\
ZXt9dJwa5er5O3EBPpde4Bnh4Bfv3DH3/3+6uf+fidHz/1wPndBb3dfvbNhz98+8P3H767/1c7fG/\
/ln0g3cly6IPvxz54mv3g3ewHP3v5jP/X9oPtp19/99OPPJ40tZc9kIaOZS9keJNQwJroZHj5JzFj\
hRkZ3kxNQ+DlahLlO0tnxicPxtU8JoIxmZtQMQtrFU+GV8UiRPEitNe3ESuNN0nTYHiPkkNYYxEj4\
0Iek5axiiv2zdMmRkZsTUyVlLgM6qQEA42684wiCk2RbsB8x+km6pMjapWsowBqFa2GOZDW6oKok8\
IirN0+jNp+yExUq2EdYWLUCK3ObAARo04KYQjxxaK+/+lXX6XrtW9gjNlvtS8sff5avRt8xLWB68q\
uyMeauEF1PsTP0PkEe84c525+xrkbWdVX4F/Z9UTy5wi3Mf7HvsGv7vqx6KGvZACiJ5tN8LcrJyi/\
KleHHyEpkU9uV06hPoBCw7qK0wp95LHEXFyZRd15eVhe6IG+U/J4N+7LHDGxuOqRhuXxcN7v4XnIk\
GFXQtKR6fVW501zj4xx8gKzTqtARLlhNwF8uNHeRQHsB8toHHqnTxlfuvZp40svWjKuGQs13sr4RG\
9/mhOJvWBTjreVyaWPLzJua/NwdlwdkQNR5Fp1cKSI9X8LVoxwrPYRJIocTV5bBSDiKdGW6wWQu+J\
FeAYrPlMCw13x0uOL8n/AykpV/5icIHAJi6AMgc0f5gzY4Q7Q0JYVLP/DrtWE4MtMn6Xx0eTQpSgi\
HhWYSLtSDKhE0AmbIEBEECYpbK4i2/7r8m1svq7pEMgQWpZe/+lpmQKy7qpMNKX88KWriDa+zKIsr\
afsgY+mqiCg2J15BoBFNfBGVw9hx0XVEEwRkQKKNEij6g1YGE5rS1XxfwQAu69Ho4aZJYMkwOrDNV\
PopWm8yJErUMJhAwhO/w4SO6gqEGwAAV6mElKBHG86dPmSoOza7UjkjjcrCtS5T+1PCSZnNZAQclj\
9yE2ETABpKg2EJk+0X9HQEKYKy4xZoGFr2tx+P4HCNTvC7AFd5QmmdFwjJpbMrgHGDYTASYrV3wiS\
iwkcrgBpsrzACTiL8qXX7XP41hcINKwXIRkygFgTboDFGqH71j8juXSHGkIuKdvDpuAmcjTJCthQr\
dJQhMbbco+DVq/b7sTukJOK4NhQrxEanJbU64Z6AjxkO1nHhGGR1w8g7WY8aTtPIm9BCMWhFyCRt9\
Rmd8gmHm/AIHEGV8ntd0QZe1DHIIfQuXQnKqtzxyB3rL7nnhxtVkfaUXFid8huFG+UoAFoN9zuRk3\
0AjwBHrIbpWPCCMk4A6StbEm7URJ5C0Io1q7AjbPxEnlLbXZ1u1EU7GCxYk4oDvdZ8Fa4EdmKM8DT\
I8Cvf/jj735/9TMfv/Pjpx44v7ugt9vPvvnwh29/+P7Dd/f/aofv7d+yD6Q7WRo++JxkfDn7wcHfe\
Df7Gz97+cHvtx9sP/36u59+5PGk5qzgU8B3wprAXNl5KuOB4GfOck4ejKvpHIJxuwlo3/4obsKqbo\
yMC+kcLWP+CRDJ0IXoIoL84MRJmV/vmjKfB5WlTBH7YH75dJPyaUe504ww1J+/Rn3/n776qi4d9GB\
8QsebOZ45etQm1fAZpmyfoJBRlspE7JRD/Ac6nQL6V2r06W5WFf2LdOVnXLoiG+YU+Kfrvyr/Al4f\
muFRo2+tn0LPtjKi0mOY2kDpKVrYthRbB0DeoVjRv+fsenHxh779RbTBm3Tn0va/D/+EkRu2ie3Dj\
XbHHliqp5NLT3dzyXGfygIGl3TFkw3L8+HVR/FqNBJ9KE7pH1cKdwyAGC+fdswoyY4V32Nvoshux4\
g45XDgyBkg4imBbtAVoJ8dj6iTv7GpUoxIChGSsbdT0tPpgaYBk/8zkZNIpw9EsWgowVnxQaIIWA0\
RUSSi0TOv+L8980s0AUShW08KjbtVT389M3HPNPDkRM3WaSBA0bvU3qjS6M6hjbFDn7NhUb6FSo24\
41zBetGJN4H1wtoEqX1mcc83p3dOVZmG50NIpjRA9nJj++zD7+5iI4EcLJdlrjKeySlnKdga440XE\
vvgy+y3EeATTVOwBRoBOUR4XagpfFwdDTKRYtbDy/USWmioxSphxu30oaG28XFWtWktFTEXeCCKuQ\
laU8wLxgaKWhk0U4fPpH+9xswAEPGUQA/oCrDGGrMuxYjWKUIyDoOO0Iy6Mj55J5izPxoKEOv/JAE\
ixh7gHqrVUq4i24cs7CH8gQckGaCYoHGFinx1u920clI33yoNPO60SjhE3XxbpewLGHHqJjrKvVFM\
xEWG2uy4AgRXm5DAcAvNw+MstqHF9o1JB+CUCifITnlTb8Fs14ZmwVlxbYA0pX9EfkKmfNjQcQCA2\
PhxAICZJcacb3AYlgVrIMwHpg29JTLn2uwyPR8FOy7PR5JMXiW3H6LRWCx7D3kPTblQS2uGxmldvT\
5osPIV6uvxkhNpUFXxewv6t1ahUUZbkeq2QMyY0zuH/FjH85EWGHuAp0eAX//wx9/9/upnPn7nx08\
9cH53QW+3n33z4Q/f/vD9h+/u/9UOxNu/Zb9Av5Ol4YOn2Q/urHX2g4O/8bOXv/Hfbz/Yfvr1dz/9\
CL4PYsBoUzeRYEWpHl4EClj5yuWPUxkP60KrcFCL6Wr03IWf1uRV1KebqHcBO/A1kgjiskdNX72Gn\
Al8uloWAY92k5r8z507i86nOxvyF7+X9DP6zLEuBvhmRHL06UmwKvoX0fXnyeiazp/rteSzqg85nH\
/ulsL9GHg7xYpatkrlOWBsR63XduFJhmYVut12mNv2QO+rk2xF4/BX20d1lI0YLv2E8tfz7clToQn\
KREsiKnMhQsrDRHyzwYkVlZvLBg/PQ4YMm8GkI+P3mBPLswZk9Wu1if0nDm6cBYEPPhrnRkMuymAz\
/ficXKx5/huvcosIEVh3LksuPRBWJidqrYKvdGdSPBZ8nK2z7FDL1aA9EEXC6XA2xfxAcpr6YnsPl\
iNrXvCECLmQ4OOqr6pQzM08cinSNOwnOiPDX+xwsM6FXKb/UyVH4/qqAMwtV3MBKlfCc/mffbjIls\
DMFiGZVmyiKG/FOW9ICQWILrZU7RjhBklK65vcvPafEeS4dwrEN8cTVwscNth8SzWwoVqloQgNZqN\
C0GpuYnBGBhqAdjen3JtPHfLGWG/NCW+g8mFnvFlzNXHlG0gZ/YsxDeVDSMYZII3ysRdk238le8ss\
V1/GQE55dbQAvkxnlzb99sDHVRLkUgzoIFdcH3AJH3X9H+717gexXRPA3v/JpVi9aEP7v7rVWlzoP\
d4SULz/q7gJFE8RnXFUoVjUouNSwqLGzAIQa8c5C0Eu6Yyv8pF0GG8iI+06l4eG0LT0ZoQJGuPuVC\
a521sZceo2DA0Wqa39DEVosCTOFRr3WIh0gYoyMtCwC7FYrHXVZpceA+fIra1NBScm9fbOPAGmx0Z\
1gEkJy1yHf3ljj5dcTOBwBUg7AyJdF60SOOa02qlfVyFwUACkKXIj0j4edljPJ8COy3Dz65hbEev8\
feY0WgeGZpUwAbR6Hak9Oy5TpQF4O8sLBlivvxJnvfU6A8HKV69Gq2K9c/m3w4o8ZcIy4d9rsxMtb\
Y3suD0fQjLOAE+PAL/+4Y+/+/3Vz3z8zo+feuD87oLebj/75sMfvv3h+w8P2dkOxNu/ZX/SdSdLww\
d3oWTsg3ezv/Fu9jd+9vI3/u/bD7affv3dTz/yzIZx5aSvYzaXqPe/liZQ4VoconhVtNeKwvk7XY4\
yJTGGqdtcXmNoJ3A2Lxt1GOpMKwei1vPPCIXGNjOIdtRKUxYNhmTTlxnUP4u89JNnOhin1UlYFLWa\
rBaUSjnsPdDPXyv0/X/66isF4rJXY7iBL2n8RcBzLiVk8z8Poe1sIu7hWWfefoaSebuYt9EfuvYcy\
EmnxphcI16VjqMD6vzAOVXVARMLIPoXOePPFFUSl9eN5M9RLHHxh97AVcD1aKo+X+p+IPRk4zjsLH\
geWtzbnBuZelE+b/VxWsZZU6eTk+1G+JBTPoQw4DenwjsHPp72idVUArglhYgjcFvIHEzbYMXxcdY\
c2fhiNKU6RZLsfw6eqexNz/UWzJeeXIHb5AkoBlyGLjseBqthRMUGSwBNze4AfLCnTA8fghUbk/cD\
4wtMAekpYnMYmPnONVwcDo+rVHCF8dGkgAQUA1JAdG+zPEB0plYAYFoExpowLgIzaWDOK61Cy5ABN\
cnPjd7u/nFee9jkKi8WeJFLmrcdgxz6/oVcgKUPvHpPiBygHW80HgNtIf4Rz8U13Fxuoq2tfAihOL\
Pjyk6Yusk8AGEamNrPo4u3TI0UCnb1lm+3z/rcrJgZdNEN6gB8xyovQtUOmyxnvV3t4Z/QFLQTdpV\
RZiySC/Tq9AC5PF7g7lm65WKzPHpyEms/TVF9eepGxaETRY4BEPGU6CDsBdDPjjMp5uyBx9ux4g5L\
sBrmdkqqUEQ8KtAlulLslcg0NUxtZiVtaOwVn7uLStyEdriS/LAd6ENc5+5dBcco3NwDsveeA71dz\
UaWRriA2e561UZvvQihOLPjtt4GWHPTJc566226eCqfr46QhKOr5PYHikTPvBQg55tVIPR4IozLko\
N5OldytA2B3G4/i9YNezrDA2KzRpYYMdxPgdkrFTmsP8/dVWBRvdoAFyJGUpidc3jLnShiaLDyjgU\
aIkDwNtwpNS3GtbGwS68w58itdesk9A4hFB526fm+MLvM3sacQjs0OeP0rjY7rpaTyHSCtwcgMqLY\
Azw9Avz6hz/+7vdXP/PxOz9+6oHzry4Y/tvf9Hwl2E5axo99/CtmP/h+7IN3sx/87OWf+j9tP9h++\
vV3P/34UmeH6y7+Dj1Na5cRta9nYEX9C8P0pKRWvwp6FKhLanUI6uTpDBj16Sbq0xPqdQeCwCKl1d\
OoKfxqSa1+5UAQfrW12gc1/2AJjNreVGNETZAtxBGniI4ENk9MvN2JETVnQZPuToCXFnCmJenuJJL\
4nxh0nD+Pn2p8n6O+/+lXXzXsCNgceo3wTobvRA90OPX6ELA5SpykfnawC6FA7auBrKiP3M8eUIkU\
1Px+lRU1RQ7iaykx7Sht4rCkgZH4QCWs4rljGoBxxPkdODlxlT7gnI7bW0fEqbdU7sZInELHS9aVn\
GOFpAz8/2fv/XpkzbL0rqrIQ9Wp6fEAN5ZAyDJXY2RhuQuwxFzYAxwhBEIuSgi1wDfHUo90pFKV6K\
5WX/MV/MX4Pmi6TL+ZJzPfyIyIXHu/61nredZeN3URdSIi47f+/9n7DUZNoYFSvikONX9aUgZ1yXw\
E+iBxxqZJej4CJd5H3y6maVcPd2z//8AV1hGtCnpyUVeoC5cJUIrVzZflaYCV8U15PybzhUZVOfM1\
pzrYCyhucvO6VjOpWiEg13eTXIzjaHarmirR5RBK0ALurBY1VdO9y2zdSKbULghg3dzYCJAsWBjkk\
eT39rZNFizKQ1srLSHWtPLQ+IfWY9Bu3wZJDC0zMNuhMbZGDOTm5m7WMBNCzvdXgnXOlZyeoR4Y85\
aD9hILZlvXlR2XqRozguwH8wUDFG2T3OhoegJMT1vVAWJ9IEIyzgCxdRg2HxNmt1aLyWnbyTeNXQT\
aWi0mYk0rD22tFhMxNF/tRUHrFlMWOd9fyd5iCiYnWm8FPe0hPQiqA6xbsFI87Ea0YOVRvnpLJZSJ\
3hi7OaE4s+PKWsaslwLg6RFg6IOCYp/4s/27+x89/jafBwX96+2F7VXaBwX5qmtEXmsYBcreizZ8J\
40hAz4QB0JQ82sgK+qyDgRb18k6EF8NLIM6SQNXRK3iQNIzELYzK4XDItvplpVQl3Ug6b6a04GUDI\
ucDqRRi/rqKSzDH326+dGnp48OuRJU0b3GEacoaNJ1fOJ6FivxkGvm9HRcnbhifjz80faZ7FHiRRO\
KOOKIyKmn49SPMSyp49TEkwr6LwGfiR7Li6JGJD4D4vNATTG9QWg1LBrEoeY39jKokzqCrdWN2o66\
Hz32BfuDsPgnC+TECwbJqSaSNnGexJiROMLn8oQ3e4FNTFwqoWAkrrL+wBMbrKh70ySsW8K5aSIVD\
eJQ8xt7GdTdLWHS6kYdhponWzjdxHJ6whL5CMOCyk1OnKJbkl7XUBOXcraMxMnujgFul83L5uEg+M\
M/4b45hh4f9toTupUvDnLpOpdLrm/suN5X5PB4C+GbyxwIDC2Xouh1WehedXrcaHIXyfHPAK7KcJi\
r7yN1k5qfB9wyCzlf/VAi16nxWGrsxA7rkNLYqVrshHXN4TPt+4QAVNzds3ocAs+Hde1z5EyLOASe\
r15iHKd3tdnJN+AzUpb9cES+Ba8OcEn3F6yBtQEqj4EyBmj75Ea52hVmV9fp3WjAx+lds7vCbq1Ws\
uemylqt5OAdnybX2QkC4JIpCq/tMjWV8Q83SvdRwx9s7YlSPJUMpndzQnHI8YI9H0z50pLkYM9Xr8\
rYAzw9Ahx/stY3Fwz//Z//8/3Hnz/99OPHH+7/1fOXffhg/bJ9ZFV5+NbgH/ru5Rv/5fbC9ur9w7e\
61zWWDG3/1V951j6lkK542hvj6dqnjW/JQB6qfY2P39ByKfak5AK5XriHkgu1XGCCpkoR1/zH5pMG\
qRmqPrbWa0Qq6UWOpsYlaaWhofn+wHxNs0MTtVGYull3xdlGmyQJD4F3G/iBYENlgZbePslo3hErH\
CzvtboUAmiIoABzbYLQaKyUKqDW29QIBogIrnO5nDWohZDzdU5NzivXx3g9V4A0VavIelWViDEnGY\
eZRAHlS5vn8MYMprY6XvnqGq7p0DN72M1UviCAvrkyk/UaAdKMKLi2DK6y2yc3yr28bHZtuBOG6wm\
wbt4SBDDd/WWfGpdfB80GSDPPYLLePnYPZ8fVb2FfheI9hZq/oGInR1NnkBTOaGhrrUIVsFGYuqne\
8kASrAm8W6FVKMqQIFI6xEWGeq0nYmOFVQ1WIyGAVmiNjDcVoXFzglpH4+aqKB8sOzm2h8d78Qq4k\
Di8DBV8509RcjQVv8gKns5NU5iIsYbyIYKFww6jRKaCEIrDPELHcBGSIQPom6mITMT2AE+PAMeviP\
v6guEbr3G7/+1Bt7/tHNrsGwe/8d3Lb/xX2wvbq/f3v73Q2QEDfdBZX+dm/kyy8ZwpLWNE7esZWFH\
/AricvbX6i0tBjwJ1Sa0OQY1YGCGbm5k6U0dRI7BIafU0agq/WlKrXzkQhF9trb6I+u9FwiKPVtsb\
Q+eoz24Ab9hY2BxFTNKcIhg1RQ4itc84jZrCWxMUHHHEhxcSpdyrPW0gdiftuY2oOfPskp77OGqVT\
p+vSkyNcBhRIyzF8JnoaRkjal+tjslHtInDFJGReMFudkwGGEdcytkyEqfwKrCdfXvStpiOY3de1Y\
nz5yokGbjsrJ0nKGijTs/AJ1bLtYmnZ+CRxGt7WWs+SE1cytkyEqfwKukZ+HI6np6BQ4nTHHqJGFz\
O+5yzp70fgaY37Z1X4nNoXCdcIqa2XuTI1A2WZlmloQUtcHvCix2XqQYuQwgBPFA7IlTbnnGEAMSa\
MEIyzgBpbkiaCIrC7NLzV2AVcpXd9v8ffhb3fdKZ+N54lsPDz5pSPK5fCbNdsP4xUYQW/AFWjOjtp\
nuGm9w48z4lcthyrV6y7MRuyUKDUu90jLWbxlPQjs420n9lVmnhdUVS3TjRD2mNAdh+z+j3nCaMaw\
3LeK+DYx+WxQ2060VYSlMdY0dxeyiXxY5Z1yoA62UnngDrzswoLgAWnZnhr199fwH79tr3H3/+9NO\
PH3+4/1c7EEN3rA5elbrbwRh742n2jXezf+qry1n/3fbC0+WsNLEc1yxDJLnWaEmGNwkFQmSMeJO0\
d/hmG+t2OBneTE1bAK+K77U2GBbAa9U0BF6uOkLFAb+UjGHNl23NUcUZT6EmG/QmhacBbYimzK93N\
JQZ3UZSFCR2GwiF9lU+Gspco/387sIw6tNN1CdH1ElYeFKOONSF8o4DzW8WrW7UX3CdLEqNsmjfoZ\
d3wPoRxG5DpZUPQ23fAWBELaXVdtQL9Ed9jWRqLE5GmT+2VqDM3+uvQJk/g5mifB4CQQ+bSm4pTbR\
/Am+YnWGepIxLM/fV8xg+1qqDHD0s5jf63AVcUyMeWJUA0X91hv7Tn/5cW0ryhz7DK47/v5/krxgV\
rfyhrseJf2eXY+C/9QLfKWYS+M4zKyn+QvwLJJuayY4HekXXTIieY6ECK8x5cg9n2R7+PMbtiOZGN\
l+0CjmAm9RcloibbDorY64H8MF0z5SLGvCRLXbBAoTVE2CRJfk4ZWSyJUs6OdmKI52cr2ebWlIUJQ\
dbuChMjquDJQiQpLac42Zqr3DkwQcstzw+rOMrjI+r4Myl6BI+ckvOKmqYSRG4kWPqCQT4Qlgknuv\
VONyLJ1B4VCaXGX8JyBWIvwQUA+Lv3K8Exl9SNUSED3uQFFTDiGEQQij2RYD00FuZHNdJXaacLwRf\
3cQPZ7dMgTfn6Y3VAm82RdrAm9sUu0pue+/h21mxgZeeHPf6j+E3AouZAHyZaV8BfL4hA5wLHZ5Tc\
nODtcAcuSkvAmVMxv00DtuUx4TZbMXrzYyoDO9AcQscS6aTw0416MmFTjUmzEuDYpTrmwWISJIdtg\
qS1LDYcguCYmZVBb0tJcqYMwHmrAiJxZSR2BA4otRJp9cAiPiVQEfoCjAqnFRc2PCguPjYg/MZBII\
AaWduuUkSmh1W72qzW2/oQQqNe+JBB02oae/AbtmBR2BqUrP57AVw2e69F0Cs+0MkKU6tqkANrA2Q\
dmpZmx3W89Vml1nVzjkDp46UeFVLwU454qZ25ekLDgF23AXHAgAzwy4FQJqwm+8RbldpzwnNtzzxt\
qFNWKkZ2oGu+3zq7AbN17UtAq3ugOxGPKB0bYLsuLI5cGw43Pb0JJfk6wqQw1YQmK0oKoDpIwt1gE\
uOLII1sDZAmspCpO1OWWCsxW7JkUWBOoOCnXLETWt6xjm92uy4C44FAC45sqAMu+CeqNVNX4X2TJY\
o3ipB4wq0+eRut+A9yflGCfbhhZOhpqvGHLljDfhge603wQg229oAaU6ugJPtwx1kYmiwBJsFWlJw\
HRBEeWgicx7P2JCe8s/hO9Yu5q0mROY8vEWFyMCiSn48p9oOracq+TEFQJpUT6TzLpG8CLA7PbL77\
qc//vZ3V9/z+TM/v+vBvr++gP3tT9qfat/5CcMbt393/7ePv+3znz/7xsE/9N3Lb/w32wvbq9/98I\
ffv/SVw2VYUj083MqGBf8vb5rAs369OgXzS25cR2CJGL7OoC6r1dhqTVarfTVwJdQUWp3uq1+VEAg\
H0r76Iuq/z63WFkJ9/+qHDw07RK/Leuv0wMjprUvmIJzeegnULN56CdjZM3yVYDs1IA1ArZKDHGjn\
sqCm0Grs0iALagSWYfHxoabIQWB+1R7CFiNOkDTEER+uHlU8d3o+crxQ58dCko+EoKbQ6vQgyanVJ\
fMRWa3maaraF+gCUCf71ZVQJ2MBO5A41PwayIp62Nil/CqwkokjLqWIjMSH6XQ+YkQdMjbofCQMdQ\
dJH9T8GlgGdZKvTh4bvxTQVdT7Iwg9oZFB/aXrT0CILybnmyZecA2bnHhBzz3VDNUmnuzAyYkX7AF\
OJW3ExKUSihLE+f04SVrYM0kh1CUz8InLeaaJD9MpmYFHEi/ouadWx7SJ62Xg1F6lZAZOTVwqoWAk\
jrivCX00f865zMvm4eaah3/CfeUfPT7shU10awQc5NJ1LpfcvMly/VRYULhxYdhB/ePyT8Comu76h\
jN5rDudT/Z/c6YLZNCwntQLGleKF9EcORoovMhJ7c1QkTPoHKI9lPR0E3ZyMJ1TI1czL6aLrjTsbt\
/9zxsqYgBa3QKL9R7QQIRknMoJB+tNz8aE2fnGW6Eyljlh4U319m19roQlYqInRK5QkuxJLmnCxkd\
uICAuXF54AlxybrEH2FnKWJbixC49JAqzWzW5Qz+LqGReR/QAJ53EBP087KLQuCoIpqBwY/zvCTDd\
IWUDpOm2sy8A7PMVMmi8CwC8O54kLecQcmstAGgbKkzdbs/Agg21ULXFTo43EaY01AmjmiN3NYU7P\
WEJeth1ulca/uBbesX5vHrRoT/+idfpGZgwO99wIVK87tmdHtmNPy38mwvY3//5P99//PnTTz9+/O\
H+Xz1/2eNjt97+sv1WwioPFP/b7YXt1fsHitP0nCeGa7IH0dLHktonINMVT/U0Gon2CR6D5PqVGaH\
cQ/+4PBWMoukw31Er9i038msj69r3oSTct87IL4pCoPlWLuyNLidoa43J99Dks7us5JhuDYgr6SGw\
2GYXGCJgyYjVSAigIZIRWJdREBpNdLCzU55/pE3gJJQvk53p4J7szPxk/8yrokw226R6Yg1yc78SG\
DFcAYoOfNO2DXSULxMgT8Sot65RwHpT5xR0FS3TdCLI89UFGOT5Mkv5EgARxYbhM9NPqvUtIdTkCo\
19PMmtNTDjtVaRwUWw6tUG2HnyWJbixC49JAqzWzW5I1oPIFFiAmglE5Nef5qCJp/NZaw/eQJMz+b\
UAdZN6fqeGg2AvrOZ/EGS/TqH3m2PhearFUrQuKIEewFW4G6kpCoszlDrZXXBF4fUa3JS3t0Azkes\
lkIADRFaYW6OKrQeSFXTfJ2g1tG4uQLsYHndVaGcdgrNYriIrudcNWFNCFiyk6LkaPc7MXFCTeuwA\
DOeoKcDEBExbtULfRthTKtYwv0hhMLDzjdTERlR7NmdHtmN30b49QXslW4MvJt947uXf+r/vr2wvX\
p/1eALXzlgm7iGguEzEb1YdFrGiNoXC0lT8xXqX3IzgMJa/SrZokBdUqtfoaZwIElafSAPMnWmArQ\
6eTgB1upp1H9fFbWvpUygfulAzq7lbthY2J/+P4bAWNJbB+l1w76o1x0axfW6YV/Ua0QekrxaQYqa\
xV8vAZtDr2HpGXBIqk08vX0RSfxk/yWpYZKn32efwAagTs6KV0KdjAXsm+JQ82tgGdRSftXe3CcmL\
qWIJYjzB8mpNC2OOEVXiqD4W4y4VGywog5puXbOHYa6E0Ef1PwaWAa1lF8FdqSolJtHEUsQ5w+SU+\
s1ccSH9bFkzq2u4yrj4LnYYD+wILrXypNzT6Me9rL8Wh1Tu1MRT1ZucuIqsXLO9O0BjZi4lLMtQZz\
fj5OETM6jIFIGM42aIudO9yMTVU4ccSlFZCQudWNC2iVF238fflZf73QxnTaQm1c8rp8KNHuU/jEB\
hDbNoGoomGVapX2TG+elBkw6bXqgIvpRRVgNyTLamEcVlbTYvl5sOtbSXeaJmFuOyeOWL4x8qhjCV\
LWhWf8OqVhtgsZ4XyyMnNX4WciRTYW8yNE+QwGmc8cSYCd2mV5cnR3sJzIXXrxxIrDrxBIuFAf+VA\
DTM/85fMfq/2ANbIBxVQZTL0DtYdkTma0wu/SqQJid4ScW6kFRPoWHJPqgoa3Vg6J8CADYPK3SIIB\
GdnZHA9qwpsF8Ggu0pN0ybWjY9OBqVrUfFcuyw2YJAuy4+nTs8xzerc78qEpFTrSxFPQItvTaSB1g\
3c5c7eewqbNL9+/Z7LjSlYmkbPiD7QcEWUJHbYCnR4DjT1F8f4392x93j+fQoxSnn4g4+AzGu9lvf\
PfyG//77YXt1ahHKSYXKhHdRMPcfoUbIyI6QzOoEVqdXEQ2aubW3cSSjjbx9IZfJHGK0/RSdmNFHf\
IYEgrU6Z5b9iG4ekGSE3V6kIx8uA4F8fQg2Y8zOkTcLMWB3z7V02OsJH2xgA1mGjXiJzRqH9RSxg6\
sa6iUm0cRGYkjPDfZzqApd4gjTlFQElQkccRVuiU8scGKmrNbIhUUplEXvN+xDGopYwfW7lTKzaOI\
jMQRxU5ynzsmLaG66Du53b0g8eSQOWX6xMT5kxRy4irFDtaPU1+0XtKPqxPX8yrUxEv6cShxmmsWr\
ooooU1oused68AeEz7TLe59lfZFUx9XvAEnyaUkVBT7Zu0w813W8fVTBOa1jvPaYyblM16I335vMm\
zQnVVGDH2uSnGY7G/OVFO0JUpAjuZ49yLQYPZkHb/NnughYJc+usxmp3wVDXrEGQIQq4ELAIT9zvT\
8OAig1Z+UBUiTHwc2pQxiIYi9tdl1YTvRWgn2fAc0EOFS7WMyFg2sDZAmdLC3Vm7MzAd81IqtFcqb\
8xaBBrMna3sg+3Zk5daKMDtY+EsvyXiuuewLflnbUiUAwn5nenHWNyQzs8ssySjYdVPgWk3LEzpqA\
zw9Ahy/IfmbC4a/3Zr8/cefP/3048cf7v/V85d9+GD9snt4h+5PHrwG+fmNURcvv7o/+b/bXni6P7\
nT8bF0fPtv743fxodbPOX6lRkx3UP/mChCD6nLWTHJBMuwP9kD9mn/1+vj80YbM2EqabFsj6Zjstj\
eucdmLHRDp3x53J6Y7B0iTZzI74GHQLP+HSqadjtAOEFbK6ruoXEN5UiajQTqVmhvg1fdRBYQPAEu\
ucERZ7b1DhbF5XLNLkXv3NIe38pVQu9qs4P9ROaOCWVFwcTuRo8zONND5Mgn+2deFWVySeZbPq1Ez\
lfnAueJLACxlfsCADNTvQMGfKzHrlPfLgAQ9juZpzyUfb2xSlSdXWbTl4Jdj2evATRWHKKGO1cGOq\
w3FzBcCnbcVUcmwKBWQV0NpPB8hRZT4s5jDfzA/MIlBNpaiymUpybBPQaruyQwz0LrFX0tRjq79OF\
2NjvltmfalLbK1Q4lAC4565YIHZnKd6P+kggdtdnVtVkjuz4SxQ+w0KoF74UiSuRougEi6xWUTQFB\
dly+bsqnawNM10B1gJl1xoHAcWxFoEqXoATAJZejJJKX2uyWXI7SSV5GYmjgkopO8iIA8PQIcOULI\
O+Ov3Hw5sh3L7/xX28vbK/2BZDXK82rOLf/Pvys7h1O9A798KVvrmREdA98XJqSS5FmhY1J/8Dmy6\
R/2dePdvQdDx9eF5Aua8B9g+vB/I9uAZpJ+YLu0vRVPpL2uKHe5CSX3hc3kaPZ0Mr3Abes2Q2a7w/\
M1zQ7NK4xCUm4RqubVYIqNmqHxtXcBwdTqx6zkEPEBeykgIXcsM7BggMVuaTNvwLksAn+1eJoX3Rr\
A8RmXwIAadY3wDmd1VIIoCFyOuwuCAE00SMxN5pLTuzS60thdrCfyNwQpnR0guxE64mT/TOvijK5+\
k+qJwqQ89W5wPk1C0BsKrYAwMxU74ABH5sjBmtgA+wTHbkaWBsgTU9lopQXZpfeBhFmVzfs3tgdi9\
O7ZrdcsDWy467YFgBYN2rgrTdT+eaahw5HAAtkKxTsGNc+09Ogq+R4L/kiSYJM5Ggy5PxK+faKQNw\
tBQM/MF/T7NC4ulAkIzm0uvnOa/NtlOoiJcQuT9IKHu8VVCS5IQs5xJi2gM6ttTDLa60veZPue+pc\
GCcAkKZdAs7prJZCAK3QwqyOr4Pp3LENPB1ftwBA2O+ETXecAdL0m5iUrx+hwcyurs3i2cGSMRV2o\
i2Bk/0zr4oyOdlLagkQkKMpyKbSCFl22BpKgB2Xr5vy6doA0zUwG6BodXEgZhzblS1QXaizg/1EWI\
bszI47aiwAML33mw2QNl8eiZyBO4sS+bIAu9Mju/HHZXx9AbvhSRG7oeHs0zAGn01xN/uNd7Pf+O7\
lN/6r7YXt1YCnYSRPKxFdirEUj2tAks9jLm0zTf1pWtqIAgrcb7NSJmp+N+X2GLV0uSjl9Q6jmLDM\
pfGmtjdj0pHkqNH9XUblLoq6K5WIKT6j70gaXbOjTtLAFVEnaTXnojzaW/uOgHARACZAez+fjLKU9\
wihnJSLDUguxnHYYb9w1cM6mKTXdK46jnjJvkUkcZUjxVivAn0yMuNtC+k6Tk28pFeJJP4Lw269r6\
cKXAKu7MexnTp14jwVCiNxhFeh87mM4IeDXUl3Dg2genU+euaymHqne3JW9ZZq7FHADlBvugZICfD\
pNWIR8BQtFqkgYUXNeXeoVIiIQ52kgTxur7xW00WDOOJSiliCuMGdIBZRBqQYQ9x+9Ex09QdLfCIR\
tBPXW6una4iHwE7SbLqe1bQvGY5t/CXOVOW3DHG2iW8c+OHmNUwtgY6AAnzplc6pnJkTtq+Cg/NCC\
thce4ZslSGnlpesfoD+u/ihYjbYR5dTOiE/SFylSbsw8ZKJykJehStRoQavGOwowE8lLYG7DYbfCQ\
R/5R893B/38DnzTvqqG67lVcEUI5pOxEp4PFdoY95zdPGHa1oyZ9oqooOn3T8KteXZQxICHANsWXh\
POQ7hehHFp4qn4TjQe/QNK06XRL+/JoKYm6Ljr5g+elP0h+0Fj5ui+dusqQ142puifZ0rTY+GcQmz\
UYdptS+WMSsnRp3k/BRR64XCZH80VZGSrS2U9NB0+wpNWdVjpPtlOo9RMvrReYymTBL9EOU2+uIkP\
cp0hx9DYPOnGmywRcvBJh7tYnnsxop6ieAIsxU75VUUmgA1mUIbiCgqtB5l2XD4ynuc7L9E0NIpiJ\
M1maSciH3dg4wyLBsDqrQdNtc1iiTtZGriSZ5kYR0v2QClvkW+pB+nvhy0pB+nJl7Sj1MTL+nHqYk\
neZWBqmeqDiQmLlUTMhJHnImmy+QYwVMEUIPD4jEfK+oVLhUpg7pkIk595XPJRJyaeMlEnJo4Iq75\
eqqpjZDFiKcn4pHE9R6ECF1+0gaPGCTTpSxUz0xAlD4DUozpZFER19Px5Yj7BuUYP65NXLFbS3WJP\
9bncvUOWW7cRsTOOS23d1PjtHyYji9xthnZOloO8+X2UoVYy9OzuX56Qo06iO8i4sIlUOR128mquC\
BxlcaKbHLISTw9UaG+xD89HVe9xL+fnsABXvFu1751nVzL+gEAcFXc/v/Dt2vfdz1X/jko4jNArst\
HaCRzi/FvzpRUwo4xXXbrFomJo7Ylo5dBwaq4sC0f7mlx/c6McFwsw06LyspPT9iltnJPT/gfthdY\
n56AaJbDnIndcMko+7qFphyny9YkVJaynt7NPqLMtPbWV5MGwuaqKEgMnpp4SYcSefsdhY4vRRwxd\
9TzKsvp+FLEO1X+Ahs5ZXekhIljU/FzCwgPmmYBDijaVNuVjLIvEbCZsFDm0Tug4wiBjWhLKXrpEN\
hStk4BW/TSnoEoELhaEELclw5YxxmJ691zB02KiVU9aXBGV8Xb127IEpV02ED17gvv9Ih3Mh5NvDN\
yQq+S3KmamjMuRjw9I1e/d43OA1CAJ+vNpvsVqCfXa9HKtlXoNDvdf7PC7vbVwWA5nC6nB0vCQ2Ah\
4NPrlCLgKcp8w2cOb1v4Bp6XanUVdYH7eBGZ5oD4yqBGaDUsz9RG7auBNKj1zpIg0ssBbWBVaITyz\
WEBNmGmifejAaKJq+g4Xc8k7hJvX+JcbVhq8LBstjp4sv0ImHux19pxWo6gQxfuKMCTaXnJykdx14\
ouJrDA7ky8b+9u9Q5oTBMkgXSwK9eYnLMcmHpbsz/SO6MLFzrU16P7EucqdKjBKyYVFOCjLh7l6jN\
ZFzqufPvDpZMPnxJ67egsRcNPhanvjSuEPShGNLARjoXkLvVWwmdH4nQVOOJ3on2hH0KuC5+41Psq\
wH2wl7Bl0rC858ie2ZC6Qx9VXNiWlbLrTB1kvNYfw3FOx1mv9X/4pO217z/+/OmnHz8+ANxpS9Xb/\
gf/1Fe3/f/N9kLQbf+IScGBMw7zKcW+SlzqBu50ZEkjEmVkCC1TQMY4qci0zls5EDu3TH1T5oYtdo\
5UJH7csDZlSNCBz90KwIc1rfL4sE3+NHxW46W5hWLCp89xM3QZ33jm8WFy6dFQllzmSA59o1I6uYH\
sJMbPUUzU853dnFwcWqYqSUp5fFjjRcjFFZ9owJgTiUOLvobipU04nvF99Rrf/bs/fMDFyWLjomu6\
2BwvcDSttd2dcSTy+UP4jGO5+3c8fDJNFCBJaW5OJR++u6cOw8i4ImY+t9t9OG5u6d0CUW6wOEjEb\
cm2uUtkWLJjThhTVyKXHgHnuB3r+4YGiXptcz986fFQG1962j/8wQ7dyxrGO4eP5BhavvEWwLde64\
TzoIoSOZoxdT60t+sxB2iGH9jQuuFECi09uw6JBklxdC4DoSKXFEfXIPel/VeC44JVzCHkDL+yKDm\
axjBChb37mg7QEDYKi6gs0JKCaXlNKwrNc/MIkTTY243DH+3US0KQLLrDdYPk3e6H+V1BQZlSbP99\
459cpzGmVyTzfKCuXkW43xz86rVCgTjOOTkgR6vsYzgG6o5hwpeNs0TEoLi0SEkxSQMw5O6i2buGF\
rqk6H/aXgi6pGggOqlU4GMZjh7e5LJzDG/9hV2ShFqxQzQsufKUh4kkdZHRxSEZZYTHaMokXghN+U\
UIRGChUGgC1Hr9fr0QGPJQJEVvOvzRp5sffXr6aM6lkCa+UpkMQ33cnSRhgZXMQNRkJWK6C5k94Ye\
GXdJfs8IuWXawwpaKYRSwRTuodMTt80Wu2w8RpWQ14ggdV/QqccRLtjagxMmarekuHPq4XmyGoue9\
hWEj2iToayJkYSM0e0CAa8HW6yCxwi7ZrqPO/0o6bmiUFK0qsd5bnXh7FadjOu3H54iT9b2TTOZk/\
8ypFXmyPNDwmcm7KlOUGbuAvqhjelJUxHkUkYK4XhcQq94TCWCcekv5WQripdORmNyvvPeuQ/wXEY\
fSxKUCHCN4CueS7s5ZY2dJvxKZGg77FV/1Zts50wY/kD+D/Yq9Vx1HfHhI4EucbXkhDjyPWgIdASN\
4ikYiLJzaZwXExH1VHdxpYSTOo4/A6oURPIVzkSq2rKhljz4kz/PKoJbqT2qj9tXAlVD3ioQPan6/\
SoOabMimmEmGwJZyqhSwRa9Kkm0O0l0Blt4lYYUtlTVQwA6YHNN52hLgFUMcI3jYQzLmehEECcaNu\
863/z78sCknPQZQ1quaAHL1NwLnjfOMfR5BHbidhHAQDkq49yIBdox1hNApxhoIc1zhfhAVFZMrhp\
Q9xwBVlD0FaHyES6eH86q453h65Dj+KJyvL2hxzMNsBp9Jc5r9xrvZb3z38o1/u72wvSr6FBxEaxd\
9/RVX6o5DbfhM9OVXZEMcXyLg/mIIZX69o6G8ittI99B0Cu3bqwVTtqeYpZ3zVGbACZvfR7PBDpiw\
67nVldS7NmzRhT901kBMvKQLjySefHSVxKtQEy/px6HEyTalpJyUlXI/eSsQtV7/mi4LtI/DRPtRd\
P46jrgvHZrGaBxxhD4iwqTwkD2AOELHB6S4IHG9XIKaeMnsLZL43+dGTrY6kBh87QI8DnzywRySzK\
Wz8+jMRZ24XhxVJ66n49QPeymp45HEk09WrkB8gTkErE3G8tSAgb8eQTkms698zfSc+qnDRozpfX1\
SjLOOu1o6Sb3rEB/2tL46Lt9DobpausHXiJ50XRTtq3ZhIdTe6tD2K3T6yAhepZkyl5rb629iVU93\
vX2BOmthRNJY4WzRJqVB7KhLNrJIr7tT8SNcxU/xw8dssLmO+cQYPwV4vWmEbMFJN2BLL3moXYpid\
CsBXjHSUYDHuhfO/c55sRy+BtmsrQfIIVIauxncJOd6b6rcEMUqdhPCvqzyTd9GxVF2x+uNq5Affl\
hfhHyrodsAUQBvLH/2TdKTHDuxGUtsDqfTHUj6Fm4fM2a5hXvwautdwh50mfbd7De+uoX719sLrLd\
wIyY4WB9vKurIKJ/e/kxFyvXHh2DU1ljRawhCqPknWGDU9nSPEXW6X6W+18t3urcCcb3xrHD9iO1M\
NGwv2B0jjZSLr3dUoNxJSCBsKfWjgM1YOVaOi8eJdybC5b0RTYwBJxXjUCqf3xWGzdhi9fVPbKOz+\
jf6kxMfviOOv5hk2/L46rWO3/+vDx8a/EKqHrMvywgecUc01gMXAY84g6fnY9QvBxgmDktgShD31U\
dwWcRIPNmrsLX8iMErVuuM4HlinjWBWRW8Yu3OCJ4ij5Fqp1HdA4NwWI26W+h44kmKKExcbxxHF4F\
Z7mdo2MwXG6W3VVhh+1Y7JB2VyCiJUEW6iMYIvi824gd/FW0tp/DGVT0HLjliAgjtYVwFuDcfeYQ5\
d/TsEbYte6iibK0MuzLkVgxEXUqByXUMkkGf9jRx7PtROBCmaeGAf/D1g33FjD/H0yPH8Stmvrmgx\
e///J/vP/786acfP/5w/6+ev+xxdRF5C83p+Bujrq95dQvN/7m94HELDSyQELgdVL0TkcjQkwvILd\
EX3ijjS9c+2cuYYUkLQa7KYbei+N64QDisQYb+lRkFjYf+MVGEbmFFqWGul88oZhBqWLS0xqmheYC\
O6C2e7J854W8MRariikd5aAMjVXD67ZIjx9zM0tDoirKslgDdqiBTrmh6MAlRWBBkt96RPa+4Knq7\
0RrkDuRdmGBBBdDXaANbKSwAfW13KYCBuVlpjubc74ArROQvTi1RjVgiAJCmPSCyo0XZJViFHU1hT\
4GwB0IKZgwLH6mzII1MWgBgwFh87ncCU2gaHRzjOGfJdmeVzbH79yOy2z+TuHfSDuHr4cfFvAhLDh\
YgNchx3T/DhO+No4Y++OpqXwi+JUcgLm4vnVxGyznUbrGTj1zF4y53C+MLzGnpKdK27EkHblFxozK\
5Hvim6R9NNyRt6CEWQBaimFlo5QyOnI05E2DOgTaxmDISGwL79vExpdiBtlA7xk7g8q7Lig0nFeeY\
LrWJL7v8zYbb6fRzlCE6+tHQJqpg8PDTKmE0NN/WQUOrOxJ3Yld3NnkjklKGBUF2XBMicFw93NvzJ\
JcUJ9YgdyDvIh3q8hqtyESN13aXAtijXU9FNKQZB1whIn9x6CnrxBIBgDTtAZG5GmWXYBV2NIW9Ls\
J8t5c2BNLJAEsD7HGuux9E/E5gCk2rigiPaHf6uhxJmvgZxwKfKbM95VqkG+0JEOb0VQDSpoQY6z3\
ci3FiZ9C7ev3AOL1rdh72VayNmoGw2FEFn9BLk6ilNWXcVTE30yiBcL2uAsaaET8WqIrOHE+PHEs8\
yXGXCwQ9AvJu9o3vXr7xf9xe2F49+iTHJbsU238f/ol8k6f88wjP/1oC7TucZz7jU+5PZN0efVTxu\
OocQf3rWjseYLEKMcmOiy0/uMQRWAkHmyA61DR+CYwB34F2LUIuJPhozJeAYi890KghwmFxrzyE+k\
LRUIJ+qm3dKGIiJ1HMLUSxaCiJe0R60ShC8HDvOXbM3cDtvWG3cmPxrXG/YLFmlof+cfVUBdXQbMC\
iCXTl5zkQkKtR/2ZfQqa8r45VwvJPxSDA14VHKf17+Ezsesh8uvSbs3SJpnMFhmaVMBpa+tJQ1gPj\
NI7WIWKQtXZ5I1HhvPLILJQDAWg+kISr3tyvZO9R9dmmfOUzmC02nQAmj1qZisiK0GF2NMkFBcJ+d\
ogWR7TPGv5op35VjDus2W3hTKFFtg0wRrze1oZ7XEb8TmA8oVHFhRsy+8GL8kGk7Etr2fNq0rp4j7\
BAKEmrT3w4Vk8Ka1//i81jlrjClgJhr/ASqSLCXXG3FpSyGtLCjjca509Ob/kP0rsH2RcSnKCl178\
Zt5js2XE3EHKDeQjAJLM9EMXnQ0m46s39SqDtugLshYQM5esGVrD7q7fYQZnxiXT9DrOjSdIoEPZi\
h4IZ1+s986bQTP2WcCNerwvtHk8QvxPoB50Rnh4RHr0oefZGY/qrkE+z33g3+43vXr7x324vbK/e3\
6F87j2GPK9vhME1f7FVhqkCvKmBD7/oq2sG4CeNZHIkjZsQafDrsZI0FnBS6bMIWSflq8IrSSNJj1\
sa0p4qPZ2auBYw3UmVjN1oQfBrr5IgVvFP6dFC0T+VDNuK/qkFQSIIgjRn+KNPNz/69PTR6KK7qFv\
PlQdjtZduJND7VEWFkm4p2ULBei698iBnQcJFHiXToWx5BDgtPSOZ3edlEUpJS8kWCk0kYYvCsmJJ\
V+nCYuGKK1yyAcb8kEKlst2oyyapiKQrWhy2GaMa9MOpmK+MY1IxV3nUXz3RF8ovXDfvyEUVFgdWW\
Sy6JiPP0V5syFpOekSA5rJUlkPHkaLcoBJRwR0jrkqmV43WkoevLrc8uOQhH6ZcxcI1EONKxbJlQ9\
YcQ4Qpg2mnHTrZ/v+lpz+mCwIRn1oQJBZBMAIyCGK+StQyC0lpUBSEJaOF6VnBjNIoGTJkpVEybsx\
IY3iUpWIbGtLQ61kJb79g5VFSiYXlUTT9kZVH0QSo5cHkr7Llwbi9lW4kOefk/IRS0nOpC6XTX7xQ\
kvccWyi0/RNFodiHjumFiZ48cs5kucgjnZ3q9mqA76osm5zjWLQuzDehi3FhDkultPLwzeUE5REwK\
emluSTZpCt3YdnQ9Oy5xJLtzmhaxS0W3uqeqxInkw0dR4pKg0pEFM0xxSjmsDbPLRTFGOYqlE7Lor\
NltFgUVXoBsVTOyLLFMl/3y6u3ioho4ozZSepd4nojNd6n5jSxpUVBZhW+2MyfmXZSi9gqWhQ0VuH\
roNgyDkXjaImw2QiBaxGWSFIAqS4R0YYjnVgcdr88xVK0YFAXC8JaFJ0YmViKFhLqYulhltvYN1gs\
yaV8BbH00mT6Yt4N6Qz7HV9fxhYOyKRTMNLQJBVX5bEfdjGGGN+SiM0/hogFodItFrLIT+NpyMRCY\
S0tFtVYTycWh2L/hliWQAgsX8ikU9vvZEuHZmVy6R6Zp710MwYpndOjdL776Y+//d3V93z+zM/ves\
gU3l8wtbc/aQ92l3EY3ng6/sZvx954N/uNd7Pf+O7lN/6b7YXt1e9++MPvwUP/c0urVsQ65M7bfx9\
+UUCKRiENWLLiKg29XZhh4bYgmHyJNXXIuQmUVh7ppU+2PAL6YBRhIz2Izzz0DHF/C4U00mNHyCPo\
OpJXl0Z6OM+5hJVbKOkxPVsoejU5ulAY/miHHnCUPBCr3gMybnnIh19heZRMh7Ll0dPeurKpnByRy\
Sb5XBdbM0pbNul207JZK0nOeURBJ8ms8hBt1MtmyrL9+nRLIRMKItS3UKKFkp4ba9YtLAbTsuG1G0\
TYHxjayCypyk+96Lr6hYUiX+G7yoasmEx3YDmPh4iSh57vypbHfFdf3s/YmySVTYYuNNuTWFmxpHu\
dFgtlHsZVTTo8hIC1muQyGXXZVHZnZLLp56vQi6hgo4xmknBTGuIX7ChOdirLQ3hwMCMWigmy4TNl\
h5U81qK3krSEWBQDAJlYEE5MOA5kS4emF6Prxpx6Y14XUPm6MTalzpYO2ZOlimZ4V0Wx/f+IZ0BTV\
PPlBaFiEQRZnEEQXIFDsDGAlAbFRfiLtlT8hCKlzipC0Qsgwof50jOrloe4faT7q2x5BORZLZQK6V\
ZSQp12HVtonkVRiqwhDRXbSC8MZ6ShMtTlCUltG8IVIUv4aKFUEEp62ksmlJP9x9YHmDNc9zOYdNm\
ongVL73EpZq7atlJSKDnXSxRyYJrBpXLdMmCEMstb3F7MN+1eUCi+liKfhlHJBqbcLRu2sWN6cMk5\
NU9bsqTHlZYHafZKFVLOUXeBwSAimsgiL3GHQ/JRDq3FMikWrqKSy5ORyaav/qAXUcFGmfkz005F7\
EXG5c4Q4WsteajYB8E0p+1jQXkk2YfwYI3FTFos42KhqSHBTqYlopumDn+0w6YLsUQIAnG2RI5uUd\
Z2/NnSoWkX6/bTHNr3N+wFcYSl28XT0jk9Sue7n/74299dfc/nz/z8rocM+v25YJ+z6rc/br8UMfb\
G0+wbd55k9o2D3/ju5Tf+y+2F7dXvfvjD7//u3Rm+Yp6KJn87QDmJCE8lGUJZRZcJMl89ysJHTrCO\
o2GfwT7P2jkadOntIGriKm47PTi+LEnrDmkKoFbR6vRkRBa1bGstxI808VvEh1tXCB1PT0uW0/Gli\
J/sv6SwjgNT7+PES+o4lDi2cYIQIE+dY5/P6VEeIGI2k7lxXghlhN4ZiAxLDuaMWpcD3TOLSiOMfE\
CAbLBFu1HCNxoFEOcJZIzEKW5NJWjZERP31ccFiSM8AF1KwQieIoCWzMJDuoGdHZ4R10vFZdMUNOy\
Ol7d8CcIdNnFX712o9TrQj59a9RZFjRhTzMWDRh2dk8QRT1JEuiyQSseT16hiYqWdONm2sWLePa3e\
yWs98q2TOPCKcY4CvF6lORc97cUJsZYrOl8K8HpDe71aU3GZChsToHcW6uWFc46boOyRPdKADQZQ9\
eZaheVKCKnBl1R1aueS5M7rEE/W8ZjMghG8Sot8TtXtiyPExH3pkBT51AFUMdiVAK8Y8yjAT5WiXC\
n1LPp5hA83nT18yryTvqqbjkkJReYApWi2/wN7r7mSuYnv+HC3jXnP0cUfrmnJrgiBWoiQjgPCZxF\
6WvN6qujDceGw4lOCjv1Y2YVY44W8HVau2zL+TuNvLtDf7jn+/uPPn3768eMP9//q+cs+fLB+2T7u\
zd54PH1xcdqNxx+3F/huPGbyODd0+rnooRkDy5Hjmuky4QuptutqHws+uuk/RceMpNerio9rWJlLk\
WZ3VqhHdphcuuUKkuMyWkGAZqOFdXJOUx/s0IGIMtomN1tlzP1AWJqcTy7Q3dED7OZrLsXqkaP8ZL\
4AvroxBIxvkUASTDEzkAAfQ2uiKD/Dy3kuabwaVpyExlNE1165FAOMGZ19qKph9RHcG/g4j44JAlR\
u4WcNPxzYpTfxJdlxtfGzEXZPZrKl5QWwblcmCGDdvgwc4CKdGWQWw5St5fX3yyDM62xF7/lXbXAF\
qiI6fGYj7O3KieR6e+/DP6lyEDSXonJvIWNH6yA5rupYEODCVZ2H66uO743jso6Wm/srM3IXROgtm\
gGa1JBrsETSb7zJjXOitBI5hM6lRyNZnVuDnG+gIBnKy5Lz1WNhcgd+Ze4gQNDdCQLs2yIu9rrQ7N\
LdkzC7pHAx1yR0aUSRQoNtHtWEFhMdWNgZ/o7a7HpulgxwycXIuPykZus9xvM1u5SIixAKAzuuujM\
bYZ+uVDBjWHk75x+cBo+cLdExgHOSoQFI4wwpOPYhaSJVzMzdlDmuuEiw39LgmnKsRG6tRQJ2nVuD\
3FqLBOzkYImeGrl6c3BedycIULRbgD6LiWaX7p6E2a21SEAMjXeRgBKayDDcid2SiwQ+qUlgGkE6D\
g9O8bD7BBnnID0Bpi9kZAPshYyLjWmCCNLsUjIXhFAY2HHV79kIayxkiD60Nr/FMucfHIaPvK1lkY\
UMuSpEgKP8Qob0k6ffX6B/9uTp7Z27QPL2t+y1dvaR04MPgL6b/ca72W989/Ib//n2wvbq0UdO+5o\
tSb5/U1cO3HeP6EOAy0urfA3IXkQgxMbKMDeYquG4kV3unJsNlLTUA/F/Po7HIas3R48iB4t66BVg\
Di8nOkhnwYft7as+BD7feE9TH+zQ22JN7URarM/4vnqtfffv/vBB0F1xPZ+2OV7gGPKk1cyAPOcSH\
dpcKgEZIRdXfHdn+NjM14rP2H68f8fDJ7f3OhoFhKaW8zxemcpbNGhmj+wt3u3/RjyzoJGt3N19Rs\
Z9yT5pd9dF4xB+LTNru93roDVSWD7KgQzWfWVuiBMG0ZXIZaYKaaMEv5CKNVlYPsKCD2u35fGl5/n\
DH+xQuNcw3jl8Dn2zGsZbAN96vZJHuFyKp0SO5mxtPrS3q34vdUsy1DkXZ018KhtqAXKGX1msxeng\
4pIMNbFL5wAtyUYJoMXNT+cckr1WykqEPUjml2IUdxsdR+hryIIIvzpDOLEaFzGXAe5DHPGLAI7YI\
LACx4k5xMRvXhZnrksDpgPwgMM05pE+o/zNmRAePunyGeUzAQ3tCg6d/t1NNOUOKv/N9oLHQeWkbY\
/Eg8p0t5MuAs23diQppRSh+WovChpjJ9tALqnX40nO91eCdY6KXJK1zunc4YKFnRysKHclR7Z2Chs\
5FVa3id5F1rFuOq2bWjerzK7eEhtlKhzRIHNmx5XXTeRgCwAUtd43Tr73ZdXH2XGnLJnWi1e+up6P\
gl29zecCKcucUJzZKacsJQDWDbumcwudsIzFjGdyUdeEoH9qhgEf1D8mgMB9S7Aa4qZA6Z5hYk9V5\
jwDAbkOGuNBg+5EA1OhgWdXt0hT0zsSP2CARtQVWARa+g8EpokmdlzZHJObCwJYN04YAZLFCYM8kl\
zePgKTxYny0NbKSIg1rTw0X7edH6TtJ6zIoGUGZjs0rvwtf0QUR873V4J1joocwlp5N4vjgumwuvF\
uFlPGhZeoSZeKeU11AmD2sW+uKGFMRrNXsyld3gS7BZSvXndTx/0hJOMMkNZ6Bdj1otg1gMYblWha\
TyJddYmkGSEUZ3bcOd8CAOsOFaeu4+uh4jDA0yNAwKVI27+SuBRpV0UH3ab07uUb/5vthe1VrkuRm\
DQavTVf1xeAn5PAlTGrUqxuviE783Vt2ISvz2xkAMQNiNM7G1rL30rQuuk10fTyBLhspOU8ZbUgwF\
UjBlvbRolcH+G4mDWGaF3diNFHOGIAdnlhdHn7bJBrNyGf3C2veE6OZikBDM3qV9DQEJrmKwjPBSx\
iaIbfRgCNa3xuJncglyunbi9RGxZ1M/ZMebXOmBFkL+oGA6xXh3kCTE9b1QFifSBCMs4AaRLjsSRW\
nd2SDZQqhjsnGWeAooZLwa67d9cA3pj3SFQdmcpnZMdddTTAYv1j3rNt+eRut0IpD7Wx948pDxSxt\
0J5TxKxt0J5vZtIP5TSXifYZZ+7pwkQIm1kXpc3ATBb+boPP9HJ63P3RACX7MNLxI/a7OoabtCx8S\
UHGRJJM0IoZJc+ZHo+CoA9gRxrI8dF3NrsTo/sxu/KeH8B+9ldGds7p+/KmLqCYpdwfPpl7o2Dt2W\
8uvTiX2wveFx6sWQpd68y95/TqWACuSWLt4PkYlqczBXcM8Co+1YOjMSATcB8itUjxxuPV/fBVzd8\
hOCrG0PA+BYJJCaKAZf+yMaQYDXMzXcz6uNQNUR7/FyAHYsnM8GeJh1n16E4UQcXCcYUZizqAt+II\
OJzudQsusJcjgKgfAaYl0L3Usdc3Nj+v8/NwXXxrXFzsO7F30wUJe9fZgKY00R4Tt+P3Eq6CEf4ZY\
dMHPMMmnPXkqROvEoueFGwyYXpXHqCKatza5DzDRUIPZ7o6ciS89VjYXIHfmXuJEDQ3QkCFN3FR89\
Q0OzS3ZMwu6RwMdf7t+Y+itAMv62hHYoO2XccYMcZWHYLXG9wYBxp8OTZyhcwEcICzNbAXsS42FDV\
jhoIoTCw46qdshH24aJ0M07vWsLYBV2yYbA1WI07B5DsoojMQDInGRqANNGEgmPAVsbc7wQGEgaE+\
X1SrB+s3SelYHd6ZMd6Z8nQ1SM7bzt/2cmxO0v+q+2F7dWAO0tEVZPl4P6B7gxpUPbA16nNM8VObG\
jUEOGwuJdNQ32haCjBnTyvHkXizuwXDSBUV0fIRpG+OoIWYPXugunYVhdws+Q69culWN18TecFO3M\
+hE8+8PZ5VV7/1+dVQ+JIn1f11Mee1I3q4N4GOhwnA4T9TphqOwPsjlaiDi7S04pUxfVymmB3KBpP\
jE+NF11DT+vsBycz9WZLvNngw2fevf2Z2K1sw6YR0U3GYGhWCaOhYbUiN500sVO+PRGdR4YATDLbA\
wnkfCgROSlnMFv1I67pALOPuAb4vQaYlyQb/Hu2CdOkejE9FhZ2hr+jNrsAwxU93hp0OjO9Es0GSO\
v5EEJhYEdTl1Ig7CsS0s24rgsM6hrUnW8EBeHMQJI27MV4wfWG5u4BGfE7gYGEAWF1P9hXJMDZnR7\
ZAa5I2P7VLocZvBth6KaCnZsNuhvhbvYb3738xn+8vbC9evRSBV9HQJKl3hR5xBHYksi4Zif53G4P\
i/24+Y5MdLjpebW56GxtiZT0asWRIVYQkjaHXJD5TpF0kHH1rSImej7WKboRKc8Nkav5ukvPMW9Uz\
nEg2JHuVoVa6gGrIt1rYTXYiIGdw1TtKr5hn47VPjV8UtqXNs1Q8X1i+M7uxnXWlTkltM+wm6OPy4\
JxNF0O9tVrc9aFmX3TmsAtGz4Z3NV/sk8xX6jWn6RVC2inU1e46JJkuwxHl2T+dTgdPVxxcl8KERY\
6jllo/tAPbfWG1QkH06zOcWoLdwYhrK6HIYSukc4gPL39S2sjdLLmuqpotGYnjnX1Eb8W+RdnInj4\
JMOTo0Z+7Onmjz2N/459XTu2zbj7MrnFy7/cXnhavLy7IDdn1SaYDpyn4GwHvxxymxeZuLJA3/iVj\
1KvIdI3tPdyCan6Y02SPfJj89Oh2YsMsveCUL9yyhuBR4qH2x5OP9Dwd6j+wIndn+zLMSrHTR+/w7\
TUgC9ovrmgD6/PeT0VAtSPwt3+3T2X2Srn6BN0//n2wlPNcd458o7t53EjaQkeFp2hQzMFUQxgA4d\
ZZ1FcaGIlpr040zDIY0BveOXB71bWkgfCPnx9y1ry4Pf1WvIoHcpjCkoyC0nyWHPavI5Y+AP7/NCs\
tlh4agcdsRwIK1LVg73NJiwRqfxIRyIBgR6Rf/FEKfwCs4I8eMKTszywpUl3tWJEwe9RlhFF97JoR\
MHv17VEUT92TzRN8s+E6TmrOW1eQiL8kXyiVVJdIjzVgY5EGFu96f0SfbFI5UfriIU/9TJ/5oHTr6\
bkwbS9SJZz+WKjyePQouDXYC1RrOKlDPJoL4VW42VEkaTBLQpdB5WeRs3fDpDupUoG8CB58Ouyljw\
WcFXpUUPYVZWM4sKuquXBJQ+CNGj4o083P/r09NFBJXlRl58tFrJyMN1QJjrsVongU62SNlJdIoo1\
w/BH2wdcaIkUTY2yJRIQ3vUMZfZhSwaxBCXDJa1FXyz8PZUYJ+ZwRmeZMVVLpICN5CwArdV+lBTL6\
VEsgFvMtnc+V02Tt5hFX0Y2dGva8xuP3pz8t9sLHreY+bqa0km2Qf8U2yqKibVJFIyt4JKmYbxMmV\
EeJe2DRx5f2n+nis35zkjY7SPJXw3ojbQ8KOwD5q/05IFgNyzjlgeLv5IZtbOLhSAlyhZL6TPSJIm\
WMfElq9FL5lgUoqCwivRwTiGKzqx0RZGeVOXsZhFLJD2fqi4RROTgaew6LGXFiSI592lR0GAD+z4e\
UfBr8DKikPLrwG4Ij0SkFFlHIqLTDh7js8qDZzrbmRWXPDqmB8qDX5fXkoeUrwe2ScjEIqXS64glK\
dtCNCrnLNDhAEiwPFQmIKvII9k+pjrjC4gl2UwkxVK66zsVhIUlIuX2l5AIfzAhCe4Uo9vOs2hEoZ\
di5ZywXcY4JCXCWIukB3R9sUi5fR2xlL5KA9GqnupfXhUF+x0avuxo2vwh8uDXZS15LOCqCEYtsq6\
q6OhL1lW1PKD2QeGv0lMrigdVdBSPEQW/BmuJYhUvlR41NL1UyQCu6aVaFDSiIEh5hj/6dPOjT08f\
rfl0EAJFzpYIY/2Xbij5jwhhFEu6tSwhFsWaYfij7VOuELEUTZKyxdKncRlOI/RzjopKhL+JEuO1n\
B8RUn9C1WKpYi35zwkp3XmUlMjpUSLjT275iwvCfP3klqcve3xyC9DhIB8Ks/uy+cfCTL7x6GNh7i\
X19FiYuxkjvGoSjn7M6WjHw7e/O/uVIxGA6ae+sV25yy+VBXrjV+7LyBoivaG9+3qgxo81SfbIjwW\
XhlaAplg7ZafgTMVKDvcDp/qvub8zyjbTbnBxFyqpD3LKhN9fQGTIhNHPMHx8Y9LDCP/FF/us89xm\
Etu7gaOkI4HjWibLERc1yJ23G7IHcIETfw586dqXi2/Kbrl+ZUYR5KF/XJ4qI7NxCR96PdcjGf7eo\
rDZSkObgPal/QeyNwWcoBl+YFFo8oldVl4cY6o1s7oYi212IXF1IgbOkTO0M41XldEkckzspq4fWe\
GyHq+kLqAJ0OQSkn5MkkIF0NdoReZUvLa7FMDAmqA0R5L+xxw+wxB26pra7H1WJoDGBJCmNyWyAUD\
ZolqFHU1DSRdhftxIHaCJuz1ddhE6Asz6nBH65c8II7b7KV2O1W05qP+XmcdQAFQeemQM27b3Pvys\
3qJix3cgBSTtoj7jo02eMYrnSK57f2n6F+ikGmDNBkKSHWNi5WoUi+3i6njDBlgT4H7eVMAfprUH9\
06zPaKHPmqvomZ0FvaA5XsL6gDTNTCjORMMcM5LEdQ9JoC0G9G51Q6L+zv/ewkAHm4tHFa+bm/56C\
CXs5qjeKy9oKSKpJm01A0mQxeR7Lxk0IV7r24w+U+2F47dYEITVVNXamIvRChm4s8AA7aADySMiET\
KQf/2qQJ3tSIAEHsG8UCyTer8DrPr+OFjv72X6a6KCFu2FxWSCKuH4TdmeBVOM6UOQXutP4ndImG4\
R8jwGNIjZP8RsvwYNHuKR5vM9ACvNDvuhtYCE9B0DVQHiC1FMCacP0ImYZc9O+7DOcHsenWhVxd6d\
YGkgnNaXfjmAv2z1YXtXz1b3eDqwj2e2ScFDu4f7FosY6sSO409uPHwT7YXnjYezh1EYmxHtC7Bpb\
/Vx0zdAJEuCgO2sqL46kwU2ZdxINJBLXnomQZdM7EtZF4s6GyfRywd043yMN6pwyiPkoF96pIoBTX\
mCU5tGvjAPtvqXdlCsDFdWiL84UNmMbBA8jsg6iXFUtJaJvyX04EW3YiCNZR8iTAaiuEzB8YYNOmc\
aTTCKA+D6ZWVB1nGVdI0jFNDMlGUtAoKUQxjS8oN0NUmWhQIbFJW4SyKgNjdpvGF3Usx1uYl7SNIH\
klRnMc+HCaE7PIgyICyxUIW0Qm8i7BE2mcZRUFReei5q5yZFHuWle6z9MWi0r3yVR/fiRS7PPgLnL\
Xk4WsfMcnvAmKBqbSOWEo3fGNqEh6JSLn9JSTCH0xIki3NKlHK4GqLIj3Fyln5IZZIenaVL5H6g8O\
YFgqZWKTcvo5YTo9iKXZ7QMzzEnbDj4O3B3y7vcB6e4CUS4ReNJkuCik3WFsUCKswzFraKtAarCWK\
+vmuWR4DesMrD34PryUPMleV3jPJ6e0SSwSW/uhIpH4MkRmCrBVKlhQLwonBslX7JlW2WMiGuLD8S\
EcijIYiFaocmr3s8pCKUQvIo2RXS1gevrqsJY/Si3IkXRS8KPg9vJYoGL1UelcrZ5LOLhZYIqQjlt\
IxRGblZJlQsppESvay8iXC2PlNb2jpi4U/9TKLmuJCOUZ5JJUmFPIgCyQlTaMPJrQoiEoQsCjsSTR\
aFPy1h5Yo6u+ckMijD+gsKY+kKM5jH/ayUlYeBBlQtljIIjqBdxGWSPssoygoKg89d6V/k5yUNtsr\
BnWxqHSvfNXHd3OUXR78Bc5a8vC1j5jkdwGxwFRaRyylG74xNQmPRKTc/hIS4Q8mJMmWZpUoZXC1R\
ZGeYuVfkEUmkfTsKl8i9QeHMkuk7J2t9DwrXyynR7EALvjb3jl1wd/27+7/yrFb83Zc5+/pG7oZcN\
dIPHjB3z/eXvC44C/JTgY6wOau8kD08x1XPSvSoQBv+ImIZvxw0pA+rsKLQkqDgZ0sHolIKbKORAL\
SLISh0DUYeQwFEdDTR7r5EhGtR3iilMOI3VMenWxxyUNKl4HdLTKxSKm0jlj0ShO6fiOZoZRMu/LF\
opcIo7Oj4Y92mLQ7SYQ/55KUiKjrwoolZ1SyVoWypFgQ1mL4TMQMucTBXQS7JNNreUTrMrBRv4BY0\
gv5fLGQ1SdSxmcVBX61rmNIaVGkh4+JrLe2RNIjR3WJ6LWA828aYKwMCTz+AmLRs5b8M+5kmW+6oe\
RLhNF/+SYPMf6L7FR1Uv5FF+15ToyWNJT8syV6NQpdjOc57fP+gjBfn/Z5+rLB0z5Tp2923mf+vM+\
xYzt/s73wdGznHYvCX1XplDzqKs57lbn/WeeuIjumMuG7YdnP+KYUj+tXwpJtsP4xUcwpWVoNHQA+\
CrCGIuaZ8+XcU5VjnkE//qMDKY2BnmhMfmOP7+HbOxmcJXc0GayreG+sxPngq6t9LPjo2gzWZnsAP\
sUuDQU+tnWrTIrY2EvXSecgl265guS4jDYXYJds8yWbsxrmJmnlAVYc/MXbseyeAU4NEfWvObif7J\
854W8Mw7xD3SpD3tfQsMmyGdqBADQfSNyg+ebJi0Az/B2cC+YE7GDKocIuoKXHeS6OQPnqNuNvzDI\
ocxImdjdS4GDDRYTauaTucCvFk1xSkrIGuQNJPyZYUAH0NVqR2QWv7S4FkKsfr8vRnPsdcIWI/MVh\
C42ytTJWGKizwzrAquxo6lIKhNxpYCZAydptojMy/MEOBxp10kABgNgIArNeLDuj9YpmLrrsmGbfO\
RsEmAoOYcT2VEOXY8TkI1fHrwK8foYdEoQb4JozECNA2qF5pvIZ7zugHZrXZld35otk173n4LiBHY\
JkjOGCM5faAOU36fNvsKuxCt73Nl38A3eA5B63/g+3F47d28Rk6dnX58gD7JtzeDWwb84JseS+Ocd\
TH7U7h6epD3ZQxL0hcFeACMnQAOxVkD3HDs4KtizqDKeem9urmMMARRcadNkxGVn+U0p7EnUxSWfp\
ZIsChLdhe57XSwweAGmjr8AktIfJOQh7DFqj+u0xaBpHnjHoNxe0+PUY9OnHDoxBdzOIsaHkafaNB\
PPT/3t74Wl+eq7fidEd3Cwi8DgTTzNJDHfg+msBecB0WTgrJBALtqWwtli+OhNL9tyPJKRkb/gcFU\
rJuKIulPTgMnsx4AKySY8wLZu1Ikz2CmRHmIJCSY8wmnkyi8G0bCZl0x0xlvXw7ogVk0d6SNFMjAn\
MpMUSHum5ojK07hv+aIfbxggDPluyJCsW37jfYjksFi5fVlg6XO0xrjijLpt0r9ay4bUb6OQXJhuW\
ZlnLZlI2yrmzZklD0AxosUSKZZl+SrZ0Qls1QBFpljcsM029AU3e0t+j5LgyNJI5jb5YYJpduwfEY\
zQtnWnp0BQ2JEGG7XKzdImkx5fqEumRM6lg9EyF7UbBTo6rS0TWeeULhqvGZ/P/wx/tNCbjLPXZFD\
xbOjSBn0sweZ1luvjfgvHyZ1f510qnTOsTWs6pfg78xtW+Dz9MOQMu13t8FgtX/ktiK3nXYPsIJd1\
gyvW72mBuCiWnji9kMJoRxiSbTsQYzojVSMQ044qWmbC5mOGPduhyHRTLQgEgVzpcyRib11GVzUKB\
QVVEJOZTrlmcZD6a0SdbRMopm+bYGCeWZWJOtnSOxhzD9OvcuKr1GZy6mV4rFgh5+A6hWx4B8qDr+\
5CJxYCwxTIuFpoUjKS5LC0RKbe/hEQ62TKKYurhzOmikDK45UUhG8vxEunsCiIRrv5w/YAeJBYpt7\
+OWPiTLa52o2RDJWY4oyMdmgJ+mS69pNkgApfUwJ6zD8mW1WZLh6b5xZZACQum0zLXKTCpRNJDS0u\
ENKpIC6ZyuM8XDFd/jCvm60unckamLx1DyDkXYFK/2vCZ6MboVXnshcbly8yfiZBxCXmo2AfB4KDt\
Q1Ae2GqFBxsw0eaRiJQi60hENIYIX7XAEkpaLDWsJd2J6YulZGzJFwtZ/pWUXqOviiFIvCiqkgVEo\
WIV6QViW8VCoihZgkBPjhMYR0uETSJ6uU/OuTliiaQ7++oSEa7YhAVTu5TOFozo1Er2BlZhsaTHly\
XEIpzGqksnPdKUe5Cado0/4CFjJOJw5oFSIvJJmbNgGAeN6faSc0aIsifGFVryBcNlL1zSyVnk5p3\
Pt3TOpXN6lM53P/3xt7+7+p7Pf+7ndz0I8ZszwT580vs//+f7jz9/+unHjz/c/6vnH/vhg/XL9uw/\
/fKkL0Nv/HanaIY37kQy9sa72Te+e/nGT9sL26vf/fCH3/McttM1Qocos/334YdxxRhzwTog6AWF4\
qvVLZQoS9FzX3kP4374YTS1PomRCMujpNNqeXQvjD7Ac9WOkibDpd7lLmhzcWjpwaDcTVN+Di1dNu\
WeduchGy6v1uazVm2Z00Tu2rKgPErWlsLyKOmvgEHEJI9u5RcUSknP1UIplWWzRJV0sWh2xUJMJt3\
nlLtUskZPTLNVCTYZedejIqICj0zX7IopFpi+9RFXwf/G4yQePodMHorpnqs8GLvG6UaS98wVXqGk\
W0q2UGha+cvU+mixKKq0ili4Gslc6Xa2J5NvXbZsgkI/V48sWzY0tQtXjyxbLL2bRC+iAj2yNqAg5\
6ab/zk0LrmFopj4uQqFJgMgMZKc7j6tPNLtI1se8lU/V3pHJRtF5VaRjXJvmSvnZhFLurW0WPBRn6\
s9lu3EuCoWrh5ZtmwKHEhuy6kYGOqLCJGmmXOML0c/8+7tz5xzwk4dy0eRBVQzw+x8c7615IGwDxg\
7gnYlj5m0WMbFQlPvmyUy4Ay5+i94iSTZSEvkiI0MeBhEwsCVAatJZJnanifKY71NaenoPQtxzhT5\
110cJKKYvOoI5qgjU0ybdKRDVrVIOUenZiRpTDF8Jk+bgEcU3fRik4iUIutIRLQ7TJcrkIklyVpaL\
N3+EhSLVL66jljSW5MlF1sCK/qWDmmmTBenlxCMYgKlIxiuaINIw7kKzButyX1rtJswhSTiq88tkR\
Ab0fNaOQMVSq8VQw+YQPAIJl2tufb7nQXDlX71HpKvdBSDNPf4Pth2Oi2zVZSeYulsmVIs6Qka133\
xZNKpnKXlS4em0uRKAaQFoxgSigsm0O0gXKVDerv996aUmavH1PTtHdhWr8pjbxo0caKwKG44oL0o\
uNJdEnbQJC1ELCVVOl8sNI17EolAhwFoibSNjE4BWCIKIsLTicVexBC4Lj2JQAcyLDGeDqHd+6tLJ\
z0SlJYONuzTxQJ7iBYWTLrFcPXm7QPmovGfbhDj0LgskChjxZKzLsHbEZMP/GTSSVdwrujvLB2a/h\
iXYHLmjJRtshbMuWBOj4L57qc//vZ3V9/z+c/9/K4Ht/f+gky3177/+POnn378+MP9v3r+sg8frF9\
2D+j+jTv/anzb5z/00y9zb/x27Bt3DurhjX+9vbC9+t0Pf/j9371j0XpzgTOQsL20pHm1/c1Z8kAD\
beIHAkOrid25m2VbhEYAdKhS45TvS/tPBPeKrJZiWm/BQhv4gWYlHhCEJrRhTYM1v1ig+WrFItBg/\
gfdSyBgl95OzmZ3NBnxdXNMm6VTy7lst9KWBhiW+x8xti/jeKRma7CS4zbe6/2r7MIqIsB4kTsQQf\
UGTPPezVfdfH9lvqHaydEkuyQhmMW7FaqtgsnVKxKCPR2i6zYXI6wehoUcIkbA3J0qORqjpQKIzVz\
n8B2b0+iEjQUAYrc9YGkLD8D0OiobILYzfJr6icD4YfU4BEXagQwDs+TGwg6bndVml5myzDkDh82I\
OL1rdvOJyoFYgRAKD7v0jmU2O67mykQ1qg4wvR+SDVB0mXPOLUB35rNnjhFNAmeAtKmyALsFVicGp\
hSnRxrIUxLWb9kfTRk7rrDrAMyerBh8493sn3r38hv/0faCx8kKX+9FUuEYFJ0mFC+BLGl3JWnh5x\
lZQGMewS1p5yfKOhEj8PTITYaMd2HFBdmSmypRoWA4evoqsOeeQGgoqLdmcRXfn7gmtOXxLblioWK\
8sDDrhY+m2JIjJ1pAzEXbw9PtZ25fveZ2du0GwsNz3YziCPNcCeEcuW7M0uXIdbeVI0faus3N0fqO\
IAnrNpEBpHwKQ0DucChGZDIx7vSwz9tHriPRgwRhRtjwRQjLfZkzmP23O1lzOsdsVewC5TDOd7tv7\
xJFlGSxImVP8oWJ/ynCxIGKmY1zKgMPq9CO/MrnXHnCQnHLaAo0ehntNPuNvYxWYbPKkEg3MmQZbB\
ZDL6PB1beX0fQ3qxDIehkNu4wGfJ59eijoZTQ4NxqNW2YZTRtf3WW0Gw92UjFeWJj1wkdTbMmREy0\
g5qKt7t5PseFEGsdio4lnjhmzx2KDCYG6zc3RTiyjoQNxZgozR866UlU5hSEgV2CJKncD6OIzfyU5\
5m4AuXGEJcDMOeGeY4GlvmxV7I2C7L2dsqt5x+yTq9BYjGSx+ndPsitgV5y9mrcXw9wy2l9eYPh6G\
e3945dNa6qBxpyeWiVh3Gm7/1PYn3j/aofOsjRn/vR3Fz/9adHu6WMeNOamDr9ZIl/8+wwfPGAcd2\
cf+wYv0x8dugf6rOQxGhx9JeHgG18p5398ppxsVRmi+2X+TPTsLgR2Mhhzyxzd7VhHs2HzCTLYCDD\
DAmzY0f6VoA5mZY6dTGYzP9zga2Wf61IQg6+s8UEzEj1lh7bkOJmn6zmUOeVMFSHMmOmFffUiDnxy\
sk4O/qmd0xo/5WoYwetpfCT49vEx4CODa2t89Hg18fir8JTnaQDGftfHafYbXw04/2p7wXHKY9BNv\
bpywY5hM6eMesLMnZqFJR0MdMmRuEvb4Fd1NVDwncZ0e7yZt29BMK+9G/1m8b79/4fPWRzEfsG2Lo\
pncZtAFD94tv+plkXa6jy63ad2te/9qRT9dt/wJCd9G5PvXLNgAmiHTTxUTKcze+z16kfv3BPz/kJ\
l8K3xt/0BP3j+SEq+KsWk8b5RlRz8rI9vjT+4scMUXCtrfPt45+DKuKOmp/HqO2rnABduWj0nv5Td\
p9PsN063rV7dRfDPthee2lY012VGzBjnfQXlDaMRI0IfZEdvR/dVCzO3Oa9qzUwCuPn+xnx9s3LTM\
1GYqkU99gaWwlk3FXKf20KjcRPaAcuqQ56cgTUujOK5JN4K+BDaZx+g1LXbOZGwXLSfnnrlkuMKtQ\
qF1yNcrLUWKyGOL06tmhEHkiNrlVYmB9M51zbq4S49VwGQld05RIykCVNSmN3+74Fl9BUzExdkCC3\
jbQk/I3sRIRBqUZIbVtUGAmC+dd5OgWmR8TbQr1rncP6WpGrYPmkAN6w5pXXRo9QOa1rl8cHaZ8wz\
nKjEF+vT57gdm+H4JXPpITEXH035wNU7SCc3kKKIzA2vmeyxFpPhxxZ79OAzR/d+XS7MrMetSkfgO\
T/h0OlUyZzp8dHGEYRIhMjVW6DwM9lMxUvborimeKr3gZwef4X5oYn3f8/hrIOkXzKbycw7uFuX7I\
AQYsuIjIzNCyFX7ptRSOxJKpUSpHmJoGJmBtobV2+pKiapna9xHvQ5OzOBMCY/4adBpw916j2Z+m+\
2F/o06JgzoTxAQNLHSUf2pf3ngbXscKUShQyx+D4gBkVkw1oGM0wOZL4asQQybHQjXVaJUrbK5BgP\
V/jmMp77PaHcEPkaLJIScau33eOHb8nlKFZvJ9JuCtW+yvho87sR7x/YgBfI7yqTwzo7hEhYyKUnY\
rnkuKMsIkmhutIjvaGWi89pnQWW0Bo+GLsMf2NQux+ZOnGEKY0KR7bny0z90py0OXSzqhESNDUXI5\
nrvmBZYlSEYeo/AW99N11P8+ohj4gNiUIrBNv/jTgohJh+JE0qaZHxDnefkXEPPkjnlKH4Cs0pr3J\
LDgo0alf8EGnaqC3UYEX7Biz46o3aruHrcneWo3uJZoBZ9kYC7hRwJKYGjpUIiw6RgVyNWDyneFSH\
6zO1L20gd81uFztcz3WNHkkcuQpv79cYyfG2M/fkaC6gyVe32+0lYmiZmmaHxhUZ2fvnweQKncRj1\
zneAYQnOV/9WIlcUhaHrWllyaWv5yomJDB1O9xgI4YG0zRXaBlNXuA0efiDHbodqjhJe+Z9w9EFEK\
dHEOM3HH1zgeHrG46eMSBvONoNenSuRhr8xldXI/0v2wtPVyOdewi+rfrcId2EL3M9QPL1mXRIDz7\
IzVGBZ3xWnEibRoPidsQlKeDzR7PNqT1eZlB647TEcY9XXzpAAzJJp5ir0wxKcDviEpJmPDIJiWs4\
RtjdMpbZ9+/w2UPBzqMlkdKeDQD6JUqa6brJR3Pe3Al/PqYuitRTQn+HCe6TUI9XN4Yuv2x1k9PI2\
f7/pUMgXXtyScepeVPZgHL6a+4iqmxF8iLiwqnZHIBHIy4hQW/gETen+kEppxPaQUlIRF0WJaUMQd\
KpbDvK0uEiCczlsh1csay73Nz0mjn1/Mggvv1E00D4vGWvBTfj0etEcM9/C4HmWhXCB26Ab8ASzrp\
SGKu+gU4SmMUIaDFXEtKgg66PBOZ6Wl4DE/2bsfo6gBdjCc9cAXTAYX3ZVPn0yGbs/i+aA+lcafEk\
TYm1ttwcLVJPuSoMPnVlm9/oltuuVzS8fPJM/uimBeMmGF+LkQ8bdPKBJcsE8sm3n7i9GzpPRDBJi\
xWSYriwCmklS+o8wTaMBkinszhm6XQqJyCkyvlcvpBC6iE6d0SQyoXJRzFc6MjnwN6PwbEtubHmhH\
eo9dp4G68B7/Ze873HF58/ruW6c5+xCGbMNVwSQK29ipK27lNRoRH1mOv5UN0KlSS8Qqveq9LZ599\
so6D6grlR8+wFE2c2siShR+oihVRZ3fOFFOLiZOUDbRwFyaftZ3I8G+nkeg7knYjnpAuyQsrZRvD1\
dG1E3nMG5mKo5XMun+6kj4R606Diuvp3J93U3g1j3J30QdTdSZ8qzSoqNCIixxzrdAp/hryxnmve3\
vvGP9njPT3i1X4y5+n4G6MesHk3+43vXn7j/7G9sL0a92ROznSRtuP37OsK9PsKS6fnTquIKN2KWk\
T0VqTp6GKe9khiRYVFVCCP0/RxQdJJt52Wztok++HqKpKSf7j6MpF9sWdDawppgWdDz3X1DY3yuZT\
EKvTYR5pWpzn9LFO/OwoJfj7QzSc9epfAQoFuOePRuwYfcE4+s76j0H/D6C5oubkFMy6Y7tAKCKkb\
gNXl0y3AGk6uQ5C9QessnU4QxKXTCcK0kNjqHi6IeeMN1vKHSz55Qw3qBIFLSHnzDOo8oYV0LiTsH\
YWi7fdjZx+KVZqaiZjpIqgquXK5ZkA9EWla0cTT2SWlo2lAcOkspOcZFY2jl1tI59eTlKZN5dQ2aY\
5P05y4hAR56O+SNagf4VMTfoMw9n4DUbimdVos3LqaqwEX25UlvcnHBW56y7smXK7Um55xQObAObi\
RIZzuJwoT5nIW9KBdHHJuNTBH+NigI0mZc5PXBn2o/ABqdMzlgKFeA8s4+3x3tycgvZ+BDmY3KKB4\
5YuQrDIvkHF6GVKaMVchshTqNesRdPBjyt/yjxoYKGOvyJB1zadHLIYLou/f8fBHu1zkkLsQwAc14\
GIc2U5mOFKujIGPLOWT4cx2ILynfFVA+60hykfCtXR8pYOwnSGv0dIJtp2WDt1zFEmcWv5Dy48Lpm\
S0qSCYkoGmgmBKxphFBCMcqIc/2qGpmpOhCWt6ESHVdkfZQjru6dLlo+nplGtReSE5TJ/o2znyns5\
ZSGxV0DJGxJRzt3ym5dMbkBfEQvF8b6ze18DbG5DDPiKcseHvbcbTjLni2VKoc13oHOhjLYaI4Ncb\
kB0D8U5je+8b/2TP+PTI+PYy1eff8/ldD6L45oIRvP/zf77/+POnn378+MP9v3qm8VgcGZ8X9fkbd\
1I3rnw9vvGXuTd+O/aNd7N/6ruXb/x/the2V7/74Q+/50mvSSYP0NBucFhk8qjcxDbJIyA26BkJdP\
lcVCjpltJCIbSUnLVAbqGkW0q2UMhifLqR5Ow10coj3T5qy0PYtwx/tGvHCnvlYItlUiwBIV7Y3Wj\
LJt1uWja8dkM4hTLIJqRsSbebwrJRzs4Ib00gEEu6tbRY8LWlvFhc58JcfTEu2WTfOhl1+zoXQntu\
q2o5XCKCBgZVEZE4N67s2WFfvEY+wNVEcxVLlfVRzcCDsxwu6WjGHAK/9uUXZr+G8JXgMtmuPjcFQ\
XdixoxtWLwtCi4NpvCtJolw7XoLitqeibDIoz1WfXnIui2jWPTSq6qnt2IkMkAP4bNaIgU8vrRESs\
ZgaYnAfH7tYQCFqbRgpgUjWjCii4kFxKKXg7VYuEu9BaTTSZl9Q8xLLJ0rq4pF1pfpS8fgy5Ibx1z\
bLRQFpp5E8nbB6NpibCmTsGDS1Vpzk0UyTeaSTt4WGGe23NJxc2rn1H3iv8EUhXPwqxLZ/v/DDyPL\
x1oeXPZRu0Y1yONoNCnptHKuEvMTSknPpS6Uku6rhUJoKTnreu2+SgulpPvKFgpZNpxuJDk377nIo\
6TTEpZHSX8lLI90duU2W/xie7psVK8iWUE25bYoargzzaVjragvLxaHwTBhctxi4S3suWSTs0vhJ5\
vKdqMrGy6O5VaRDkYcrhQXWH5kS0c+8HBVNg6LSIUCT2HZKJc3XJ6SRSyVrUVSLMtkaNm+LDSJ5tJ\
yFRHRhBuzr0QcPD/ZP3NKM68KYp+v04SYFgWZVfhiIxlRaFrFyqLgKukLe6kbkdtTHh01uOTRoYNL\
Hh0/fOVBllX5uiquilUzuWqJsNlIumuRlkhSAKkuEcY8K9115Zy1Y0+3WiyU1pLuxPTFUjK26IvFY\
C3nklNwYjn3TAdbi15bSl8sCGtJd2L6YinZpMoXC7a21wsrOYfv4mp7vYgiLZGSwURaIiXjiLREDF\
4reaQVE9kdjjpod+3p4khVibB1QYQF4+u8uEYf+RbDVcuzBWZ16aSHhHIHUQvMWOgk7nC0ocCMpcV\
CnqCVO37KazQtHdL+GFcKIC0YxZCgIxiuaEMyeslZ4tvLjivMtFiIrSW95Z8vFpp2Jomh5CyKOUmk\
pOuSlkhJryUtEYSNtERaIl+ERfYb5UlwHiys1MMf7bBq4SmddAUvLR2a9T02zyMsmHSL4Wof22egg\
uW9vD9zGCPz9sS4bCdnyE9ZX3IJJqfDT1nUtGAcBCMP0ZrBXEW4vfeNf7KnfHqk/N1Pf/zt766+5/\
Pv+fyuh+DylxcE9P7P//n+48+ffvrx4w/3/+rT+8cv+/BhUoYGWcAwG/Hc/6H3H7qLu8a3fUY79sZ\
dUv3pl7k3fjv2je9e/qkm9br/R9sL3/3wh98/f9eDxhiwmK6hvTv72Df+OvNnn5mw4Y/ev6dNT8r0\
hixop0DzNktreobw8aputJqeyUL2n85oer96y/T+1KaHinrxpnc5XE5Z1UDy20GnvOZ/O+ArrZ9+e\
vnpoebxy9PvOZDvmZ4ONZnvjVoIkem9GXTa9GCxI9eq7t/4dYRVuX/sTCwzNDcuf+ysTH+9a+a45r\
GvOsRLOaz353/TFYf17FCMMrv/8+TM1/rGV3Xevdt/svvzhuiYozc3rBHXznxp/0yuueivLw3VQOA\
HIJnBz826GcH/CQdeT+OhKxovwD/9r9Z4MPh279HML+5MtLJHgH93Bh5SrR6gM/8rd+WpLRE/t/oj\
T7mkpTE0bVtaMa6vPxRWDGMxWlcxTqMoTo8oAHX5vZY+/yTKac5p9o1+Jf3/tb3wVJlP6eZDmPdtu\
5o/8270MxEpjjVfJcObhAIhMka8KtprTdDnA3k5xujTSoyoMy0biJrMaSAowyrwWYWeaU0gLD0dDH\
RlO6QP18zPmDv14UoqO/TQWlwDtME79f20smRYqmJFfTwrTMLCkxU26jDfZEfdITMlV4mcGTZ4BPj\
KkKArOccLo3T0XBdALIWe63aH8EW0dP5A1Yfy12s0wiYJMMoejcZW8NwdNN9EnsvBQy9XosznF+LP\
NuPgcj3k6NO1fl306VrPldEvpfWq6J2KqXTV58o1w/mn678qf7Jiln+IOEFZcTcpeag1RblABqPpR\
jzQtwd3Qb/QExcMynLzpMfDP+FaewnMvOf1zxNfutlr48P2uBFysfrMGyfPnvEdyKuwbi+T3I1zrS\
7kDDo3kJHGmKzVTjhMFotvdnbkgw9rsnOFnN0niZIz/BVNjrqE0PZ56Zab6/MCQkZlfFHmyzXDgOn\
fWHeGyw0KKmJ+oTaXTtoX4gqYMEIy9oUraAih6ciVooj4qehc0Isi98VHwCiSCjCi3YyII/ZZdHr3\
oDK50ACCCcPo+TFRHgOciRUAiPiVwODrCjAqhUHPKFQpmsPwnM9nnoFs7yW7oE1k/OFCzuDg6zXxn\
8l1DzoVn2/IMIsE2xS7yc3rYhzfxGwlcgidS2/EspAbiLL55G61X3zJYX9lbulnAkjTnIoI20djqw\
M03x8I7nWxQMO2QXNHJAQK1+xYY+AcOVN1wpKYwLrw6KGSYDUhCJCm9wTOT1xqf1JosIU2V2hcHSc\
zuQFplFc3of4wp9YJ9TnF07sDZntsLyU4vTtgvQjJkAHEWq8AQNqmAEKrHWbaTuwyywp1dplOL22l\
J07vYP5Ol11YZnE0J1OsGdjr+us3x2XnazrkHC65DWx8kxZdPrfQyPiyN5et9zxOjzwWfSLy3ew33\
s1+47uX39hPRI7pN3JthKoM1aXxIrTXdyYgjTdJ02B4uYbGKsOZWMaFPCYt40KuGLsDKVvYKqKm6b\
jnZ7HDlE83KZ98KBdyzWjKjG4jM/MaRm2d5rFNOvOTAyBqsvKEv/qbGNfQUU7y0NqUVbKNAW2Iplw\
o20BTDnngxNyPsKf/wLgFRP9ifAd8bhOWP/RJtXH8gc+onAtI9pKhBP+nb1Xjr6r/bK4fLE77kudC\
zLncfeRj+mTdvSp/NtUncTfQy9jYmHO5Gyj6djcl+Jf0OdCrCynBczke/edYyvocKHqa9nugus+z6\
6fzuOHD9spFzwujb2PH7r0sTu6As0OIxJUc97O0CuOLGS5pUAw4tInelFJVw+qBN+T6+rrRF/38HW\
yunOn4qJ5/ohg5qB7fIRs+CAz43Dumuz77lIgjcsCqjzm5uOLD1m2wyKFKjiZyEACs8eAn6FLOMMV\
jN35k5rnZHLmvLcqdZbBUwKJ5TIEHuGUGE77HSSuG5H6YZRGAsmEYXQjX7QHeiL/b//e5y6Euvjcu\
roy4MUc0czEpXveuZslxXSPEhM9ksl1xHMJH4/FI4s9NZHQ3kitB++q1oXajajxoBN4JU1IRj1zqu\
7YJHyeH0DmDNJLIXd/A59C5Ncit5eeCyQ0E2Xxyt2K7Lznsr8ztTZsAklUVht8GW1K4fV7DCZrvDw\
QXxizQsI2TNCtlUbhmxxoD58iZBm8siQmsZYfeQBWsJgQB0pzKBecnVlejCA22eeoKjesUs5ncgDT\
Kq1tMdlJY62JWeFiUL705NEfu2AYKb98pIjshA4i1XgGAtE0BhFY7zBUlmgK12WU6PezOMYXewfyd\
LruwzOJITra9NyTvlaExpBinRx7jz+v95oJOvX5e79OXPW7xvP1lz3veQQ/tPc2+cZd3zD/t95ftj\
X+9vbCxOvrQ3rq9Y7Oy7svsh08XTfewndAcnpkpIC1P7su97L8dEeumoX51ECo2aSRtce07lIaca5\
7xRM90QskKoT73EVqanHXRKRpv4FrCwpQRiZjZMJLWNM1cL2/7J6ZkTRars+nTIxWyJzuFfLK3N2f\
VyaYX0WXJ+vpuVbJYywWWJoWcAnabFwOYR4OxdlwF8NGWTnqEn2Nsqv14KKdH+yUop0f+JSgn1Rlz\
7bi4bk6gQx7AGxP24iljM+OFW78V8oo5+7DuU4r5YtHtQSbKmXmFDmWuE4pMXmho38pp/8FXZ9Vpi\
m6PoQNZBs/KISuDZ+XgNM1TftGJtkbY79kzdhJgkjuMd58rCeIV6SQMU+4lsgZ8FTDtEuT1Azztgb\
1Ul4jshPPNUN1hwPJ5mgRlYxp96UTb+wsWMHjyYIUDa0NvfPfyG//d9sLTSTeanZSI/gfGkdmt96Y\
iXnpAVvEmXG15lLQP4BmgiQfItX0IyyOpHKDzV9YOuslfcS2EkBhJtlCwTmuAHULGga26cvLgcvjC\
ZpLuYgqLJaBtgnBhnM3wmkLhKuzUZZPuzArLpuuVsFTMVD92vVJQKAatHojOYKEQpGEsQqHT6lVko\
+hxVGSjXOxrJmJosaRbS2GxMIZ+w2cODG5iXJjD/dF+QjFULojJF7YDoy4UX61uoRAKRT4Rc5UNze\
hePuJTmUxSW2zOj9l7iVRCkS3+oO1eKhHpXb0BLcxlQ026WKAVoKxYYBEBmD0tIBbFgkNFLFytGK7\
gry6bdLtZRza/QJ+JwVUYqohIuRWg2aHp5j9hfyZEKCWb/+pC8dXqFgqhUOSTCVfZKHdkoAv42iaT\
LhvNBjOLO5PtzajLJj1WryMbbP3PVQ2qiEh5EFA44igPAgqLpTc0YluYihdfGOyPbifabn9X5bH9/\
8NPtk1np5pEGMQSkCjT6TVFyMKaTEkXlnP2opCtaPoxk2yUw4umCwsxGcRwDJYaA23FYbrvJxRfgO\
DZzipC8bUU+eBCJRuYcrdseC6AlQ/8LGJJt5YWC76k5OpgZYuFq4PMVprLmoxipaEilhcmQ6feLSK\
yOpOte0Ilmz6EwSci5cqGy2E6DJZrVDaFxcLVP9MNYFRC8QVI0mlWF0p6cOFKJ6hkkx5hWjZH7OZc\
fASyse+zyCZl6WIptxnLGv+5ujNksuljGHwiUm49r+PV6IJ2i4gnH8A1F+7e/kz02uJNQTz+IzJR+\
FZIWqLgqvxxLR6YPOw5SYg8EOyk7MNZHnquisc07JkBWhRJ2IbFu4AoEFaRHmzzjoU5SERKkXUkwh\
jJ06OuvlgMCFss8WLpZMsojzd6JczyqBxUgsTSsR4iFr3SRDae4CXSEZ7SdRVqws+N2Zw2iZnlYXC\
GLQ8uXR6QcUxoJxNLkkpXFwvNSQiwkwHGdx6JSLn9JSSSVL7PScSeqApLxGAjySMsSYnML27phmJZ\
6QwspOoGAR3p6OVgdKbotOGom4NVl4hoVU/nFcnE0hVLhFiG431STxJbtuQtzjO3itOrSX2x+Go2S\
UlJJ5ZkJ8ZVUupLRzGnlZUOT7AG5lDrSEcxw9WRDlm7H5FdGD4TUXbdEtRvzgRFJgNE98AgA/S6n6\
IoEKqrIgrGJhjCPVldCSy+3WjcF5AH3RYxmViKuphssegNVVoibK5LL5RQZFl67gp6N4+iu2qJHG6\
bIAwlPYrki4XMUFoigiU7nUTs7UqWSlFPLDmn5eNcF6Iti+57tES4yod8iQSMEuncjKx0KHZX0t1Y\
fmBhFEu6L6MTy/DSSrovU72yOEQ6tSs/MumolDA8btIqD55hMEIeA/2cGAt0OMyl3XvBSiTneJ32a\
GXAZ8UULc4SCUjD6JRaVjoqWy1Yo8l3Y0eNxlcs8tmxntEMx34pQ3RY4maXB6JagYVCZ3lMJWGBkd\
kAY/iDHQrwk+Uf+ej9VS1cplOYCDtNs7HOwRO2iwdBwOBOUoY5nx45f/fTH3/7u6vv+fyZn9/1oPu\
/uiCi93/+z/cff/70048ff7j/V5/eP37Zhw8QKQ7E5auyf8PnvY3n/g+9/9CdWzC+7TPasTeeZt94\
d/yNn8X/9fbCBum7H/7w++ePeVAGwy82PX7Q/WNf6f0bH/z8p0x87KxMv915mRcfdozA3oeMEBj64\
KE/e/DT22GJOqydemZ5ujmHlekAHP/Gu6t/40HbhH3wtEsZnK0RO6z35zyvOKynL3t0WITmvzfGX+\
be+JnJf35mxe8uEErsl2F3EuYLk/P0AAttIL7lQ7vVR3CDhv2Buc0EE7vzYn6FGZNB2iHkfH8luAn\
tSo4mMtDYawg7mHKosDtqsenRcA6fqSMqGCy45iQsMaMBak+TJxpLBIFjOFMx/LYBQaCgcalbTMil\
AghTExWANGYbuDxAwM7wd9RmF5CpYNttc/gMeytBmUp6v1IdIDb2IiTjDJA2dAiwU65057TaYc2Uc\
pAR0WZxZsfVWWZaY4QDZNoX8VrU4vJlJNmNaYmAq12nRI52JEua+DqxWzLtcGIHC24LsFurrb4nSw\
NNpLd5/SAJW55L2qTzASiR5+5Bo/c5v7lgx2f7nNs7n/8i4n3OnX1nnT/5z7YXghZBh+OKXjljcOW\
/ZqOsV/ooUi6py0RJVWFdZutxI1I6MGprmvjySYbZma6gVsehbq02omar3wprNdswXFCrrT3aVw7k\
TwyoCbKFOOLtXqOJtztBoX7lududfPF8xUUI8XYn0cQp3Al/Hj8xyVvHc/vm8R6oKTy3r1bHJILax\
GGKyEh82CNKeVlg6h1HXMrZMhKnCJlSdmPfM2JELWUw06gpYmV6dgJ8ZgMn8fTsJJJ4Zyf0xKWcLQ\
XxqV0HsfU904XXk8s1YigIbqbc3pl1M+XQBZO7GvjgJuM/2l7omynHXCDpyQolaH0JwHng2w8NQgB\
iKxIEQOdDPVxHGBcEmFSDJDk/z6kgImysQQ7RacgMRbeCyjk52nPHmEGP1UTQ7PQaLfMxxA2a7w+M\
6JUQQEtvMWdcYhyncLXZKZdj6AEsS2ICqybS7i/mzYkFAZIdDTR4hLkk5XDLOdjvDZCLCRyuAPsm2\
Tzls2YACJc3p9UOPVDebkBEzHAGSFOjTeS1tdnVax1T5ioRlYYzO66zxRMtt2yAtZcpAvMPRNkA08\
7DcHm3eUXKBqfLAbH+i7RsWG0vjuVau6RlsKE3nmbfuF8GO/Z847/eXvDYIqvbR/71hCJ8fqI67VA\
IIShunrAcV5lnQBMVG9FnrwCwyus4VK0MCcjTAtBSIE3hDRzs1qD81UHPkK7J2Q+bgzKeUOcJnSuE\
+oBP9k3ESOY/x7lebqgkpmRNFquzmQWeFNmTnUI+2VujNX2y6UV0WbK+vluVLNZygVldIadwQM3SA\
PNoMNaOqwA+Wg2nR/g5xqZWBg/l9Gi/BOX0yL8E5aQ6Y64nF9fNCXTIA3hjwl48ZWxmvPAko0JeMW\
cft0qL8/v8eShn5hVzlO0XifJQzswrdChznVZk8kJD+1ZO+w++OqtOU3R7DB3IMnhWDlkZPCsHJyf\
v6c0TWx7Q7ixcv+U9vX8AE9phsnu5apGNWUyLB9z7Y01ZuUuzP6vC2Mst44vZ8Ir0cocpKydrEoCN\
afSlE21/eUE2Zyfatn/16f3jlz2eaHOuMw4M16yymDlMZ/Lj1k/f/t39D50/qDd03m6nRWPfuIvyO\
wxPB/WePuZBY47FuovNCsMHv7En9Op4/wsfb/p70Kb3qza966YXaFWTbzxqVV9PW9XAktz5x86eLf\
72RXfW2/KHTHTw018ycPMrrjQkHBZHrjCXUA91+QnP6++N8ZebGvEqd0V6tbuXb5zLFZ68uG+msEe\
hbXocuUKbXkyu8Mqq5nIFg1VddBYTucI+nxrKFTItfzoFGfQrKzqsNx+bdu+wzlWF0oAPFRdHa4R7\
t/9k9+d9tDFHn9oOvrN/ZkwP1D6hvtAhBoEfgPTwmYa4OhewGcH/CQdeT+Ohz3d/Af4paLTGg8G3e\
49mfnEA2MoeAT7gPkpsZ/tIG3Gf5s/vAUvQMFU0+27t0oqxhoWYdMLn5mQJHmXq8ujyOm129x9uLz\
jW5b5JlvkzB/SdJCfxyJIRsH3BmD8TfcMLJ2xfzY5pfJxufvT1hJCFOYEyApk7NZtKKjv0Mlpi8Ok\
aDwXP6WUqK/vLMoaFeWU9d2vwFU2mhz/6ViF7fvTYCXzRxDoO/Oz8pqTGz56siwRfUuMjwbePjwHv\
Flxb40fB150NUPXC7yc2zz+p5m7q9PPf9qcCyHfUDJ+pWDdxwrb6ADHYcasiesFOoaBp8EnpXUnwC\
nk1fySN0XjGbe/kqEoOnsnHV9b4V66GCXxljW8f7xxcS4BP13go+KgtzgHsV8EO/1SyztXcFmdk5+\
p0/I1HT1X/1fZCbOdKbyNiwV23Zr5gg09hv7AdzMH1H6b9wgbfroZyybCkl1lwsbOZL+hboMwD1k7\
OhRJWvO8B3qw8Hz5ncRD7VkddFM/iNoEo3t4yKcb160zK8Yhs931zwcZeL6o9fdljHIzo+kWtne3C\
0Ng16K+6fv90e+Gp6zflviJivVtiMhXpxxXh872PB3hix04IQXHz9M1vi/Ccj0pmo/8y4rcjYt001\
AsjVW9NxULNfRbUjQTiOQedZ8xVRQqgPvcRWpqc+3BJHF62Nis95aM+GdEFzsyYb4nWCHdf8gWEvJ\
XxHnDBvi2DfLJ3pcmmF31lyfp6mFSyXPUF2CVY5caDV3boJUUZkZBhy5XlfQTMBevhxcb5NB9BRhk\
b85sySTUwx9jU1+ChnF4ZLEE5vUpYgnJST2Iud4vpVDpVzoi0zQBgQFqqZGEUgLmEFGBs8aU8xYjT\
4AYMBowdOMzhvSq5ZyyeyQO2LwzLzuYA24+DUwDOTH+XAAzjYM0iMvZNtvcOrA9zVRcimdog46ilk\
2KbU2Ga3Ps9g6hpF9dz53WnRyzmYwHsi+u5XfcMntikTJTn0cX1yklCGtTKPbJpqFyTeJHob6rJrh\
+vbFfgfF5Tu7NLe8jijYsYtdQ4g/KgGmOPHd/fMphy7PjAYzKGTg/vgsLBywbdjh37VhtMjfzB8+N\
cZYY6yIBUWHYWlAa18vwnDaqv3ReB2skYvmXbJRsUb+jwYe05Tx/h5lZoXKVgCJ5JZ4z3BhSCF1E/\
NN7ada4fXpr2JJis1cooyFaerFMATgppB7r1R/MFZafgGyFVyWKbOLnrDBSAYWpWCvDRfCwzdzrgJ\
UylIA/lzI5v2nnMcMpYj9GUEU1LcLLm0txhU2JEGTcgMmm8y7bc2bKKpsxT1wk12ol6Pg2Yt6kGC3\
amzRIKwJk1xxxgh0OwZD64AZNvoOU230+PbAiPDcn21tKgYv2BKFTsSrRsEZHBs3JR5mT03Qg7Fvj\
7KFsgYK5OY6US15Pykrq8LwAEKRfzxX0oM4aycj+3OuAlNXjQDR86VvyrC7J5faz4/eOXPR4rHkZt\
LQacq+Chfs327+7/lITHKE+eZx78xncv3/j19sLTQeinj3lQhqsfs/33jT3UfV995GMHmpSf250v4\
qPh02/0Sa//2fMnzp/V1Aftq4bvOIFRv/LGH20aooTeg/BkWgP3IDiYf/R1BkfN/7/9Ym/+NEMV82\
cOxA2SZprRs5GJwhcbyYTIKAqu9cbCpmEMy4zyKGkfPPIYqKFVbG6q1meRh4q/QvdeWORBYR8wf6U\
nDwS7YRm3PFj8VeBOSG2xEKRE2WKhGVYIGp9VFMbEl6xGL5ljUYiCwirSwzmFKDqz0hVFelIFvcBM\
USLp+VR1iSAiB09j99aYcn+yiiK1Tc59WhQ02MC+j0cU/Bq8jCik/DqwG8IjESlF1pGI6LSDx/is8\
uCZznZmxSWPjumB8uDX5bXkIeXrgW0SMrFIqfQ6YknKthCNyjkLtF6twpP9qkxAVpFHsn1MdcYXEE\
uymUiKpXTXdyoIC0tEyu0vIRH+YEIS3ClGt51n0YhCL8WaqAylJKKXXeVLhLEWSQ/o+mKRcvs6Yik\
dURCt6imfeFUUcfcjqeRZLYpADbZ24HPO4xBLJH0mki8RxjxLyvis8jDe9VO/2UsSQ4TlkR5Icg4i\
sIslPZosIRbFU5nDH22vPAnSLkXfX1siejaSsxzEnginG0q+WMhcl2/eILP3oF3D04V3Z4kwuq50Q\
8lpyheoUegCvbNYyCIKNsbPx2rGe6qfvmzgnurtv/c/Zezy511VPXZP9a65G3Qx/t3LN/7T7YWne6\
qxD6cj65JYTWLwwvH7Nx4AmeTKSUGee2C2p6WOeFXQJkEGVF9bj4Bqz6LToMKy4DpQvZV07mcDW+x\
Wb3UToPkZSAUeg5b1xMQBxlMqzLYfQE95XpPZhmeFUeMqBUPwxKZ5lpBGs83ceLm0N71I8cPbHTNj\
xyySrOy2iQrgpJB2oP1+NF9Qdgq+EVKVLLaJk+YUeADD1KwU4KP5WGbuhJ5K81DO7PimnQ8Kp4z1G\
E0Z0bQEJ2suzR02JUaUcQMik8ab3nLPagazZRVNmaeuE5ppEPV8GjBvUw0W7EybJRSAM2uOOcAOu9\
pkPrgBk2+g5TbfT49szGunEhtoub21NKhYfyAKFbsSLVtEZPCsXJRN8+TqJ5Tohu3zCC68EzqbtVA\
2RFm5kVAd8JIavC8AtAAX88DoDoJswuAHmGvgU6nT6El5SV0edMPYY8XbO7OOFU+fDh46j7xTapZj\
xZXXe8YVIaQnIbtiksHTEPzW4xnQMpfNKJygdob2Vu6wLyBvRryHz+ljmhGU5WuNjGZEGOPAkc3qq\
BHZWH7GfEu0Rrj7ki/AW6yMl6azlk/21mqUPtn0oq8sWV8Pk0qWKzUDuwSr3HjwVl4j46GMSMiwNc\
vyPgLmgvXwYuN87gIfD2VszG/KJNXAHGNTm46HcnplsATl9CphCcpJPYm53C2mU+lUOSPSNgOAAWm\
pkoVRAOYSUoCxxZfyUC5OgxtwnzN+ltwzFs/koc8ZPwE2HYMl88ENmCz9FUkltvei72InwVv6ZvBe\
pIrQ5N7vGaRMu7ieO687PWLhOkwv23XP4IlNykR5BlxLIpuDpUGt3CNzgqrVEqNd7O2LHw5S3udOI\
ZTTdZm2+9hH6MPU+NCx419dkM3rpxm/f/yyx2PHw6gRMvSOctt/Iw9K3x1/4+BB6Xcvv/Hr7YWng9\
JPH/OgDMc8wPb/d4r+wsse/+xXx0Q9/uiLVvXGB7/4oZ4f+2ab993LH2XFfHr5xrE/e1btvt2Zejs\
sNYe1M6EgT+fksAwm+irojlvSDTvdf3r7lZk/ez4pSnZY35z/wCsOa+RbEgz4NPtGghzn//1i7zJo\
JvWICtL8mQO9/7Eu2Nuxiqd3hOhES0iAq7mkJVqX9om0GBDIhkXrKIYFIoLvDINJAoXcRqYEAlyRF\
DLbZ071kwOkUU2Bc6WhFx9guSVMEDdq+qgw0YIwC6IT1yD/hDaLDttiZqFSTaQe+w1LolQqiwLSSP\
JUbRtMelxUGnoBHB1sZeUh5eBV5MEYOwyCRhR/Ax5wajNaNHasK41uneODuGzxVzKlKtoT4TyNSSA\
PKZeiIg/RDi4iHs0J+u6mNO52gq4rDZ6Uikoa/HqMaNSvJA2pEYerNGiO8oHdO7A1grSOP+UebidJ\
rrKFoleToys2WXkUraCpnJZKustjeFZpdCnIlGARNK70EqzZ+xdYrKNkgpUtlE6wfG6BIZBHyQRLW\
B4q0dzwmQNTgZeacVUQ5ruXVQWRPGNECYJxOpuU5A5oTZvFMV8CbFiVtw6YJqsIRW9kXlseR1vtUl\
mQNdMlE4qK55rLiESFgrCUFsoxoRy7Gw/TIrKSBFbXEx/tKqSvzy1nc2dwSRE+yKQlFW1T0JEglaS\
e/jBRmyosqfqTyKmGL5X5qIckoPlkS6q++ZC0/iuvVWAbncAIQzAY0+upCcvDV5dbHi5OS8rdW1MG\
daGU7HGqCyXJfbVQCHMubAGZLZQuIFUkFTwi0BQSsMo3CQn7zN3h7MwQcw7sWloD5NCzku4/+bzyA\
D8rnnAYZhUZOVlCH4IjO2X6geqKcAODsZMX6qymZkI1P1kUAtWtOuKqZKY11c+xupU4XElurg/IVF\
doUrq0uvKTTe9wJPUX054Msv3/h28nE8RQyVRKEIyNv5JmYXreN6M0StoGizSGyRmkQdaJMtUMAdJ\
AkJOyDVdpkO2DlDQLk5PSu9FBzyLQgkgK2zwWYW+BjAeKYXVDSIMg4aESCkX0JvAr2kJpv2WUhmIA\
SXdZOXcB0WZW6d5KWB4qXSpfvZkaBOkJgr+MWUQQvhYRk+RWlgdMiVXk8SK/Hb5OQ8rFA4sOKqFIu\
XtRoVBUglLW57CpzC0NKbMrL430VCvnxAW3UNLzrQWEwuPxraFdXShSjr+FQjhmtfrat7c4YUV4TH\
FrkFra/HSI8bz6jqlFxfFbEug0jU7rk8Z7jcyIln2HFkd6mFxI4TIma3C+KYZHcTIKgj/NXEQQCIs\
wQGuLINHeXEH0XjF0WQctg0JeXFYGhYJC6iEgUlFkJjXZoqjfYAbL43RTHs+og+RRKFxQyIPMVWVm\
m8OicNpVJU2iMhOebFGce6mx2/kQxhEz2bW3qoc/2mn16PEfHb7nkkRImhdcxgrJ17fFTH51hHTc0\
6XLp7QRMbYZ+fu9/ksYzPIwWGDLI1CX+bNxXnkg2CXZRwl5pKfIwEuXj+4o0BXugcltGbzYBUVgZk\
qAFzsEqIGXKyDWWi09zphm51EFdcDW48IrvK6Ui+qy6cktwW6jqEL7oaZ5+GREkhG3JU03xR3DOyc\
3Ebw07liFcpQ7nuMBdMd1UWOLtMVQF3UgyUnGIr5DL2vG+o7s53+yNO8Rg4+kM9/b/w08wOPrOIvB\
7abyWH8oDi8syDGX03F4YelUIbzvWLSXyeEYHk23Y/jwxgMgS0avaZBcWxI4VTdIfWCYaP7M265hn\
zkzCiIJGkK42oJQsQirHzQJgqa1nyoD9HMjFEWR6UOyRcHonvRSKhXToPDqMNM43RTFLleFi6Japt\
Oi0HVQzqIQDRiw3HNYHg5Nzr08nA6HpsfH2Ylr7mLXlNG0fBgW79idGn8659v7ZpcHfyKBk0fcNRE\
HZjpyToxTSDCdbCG5ZAJtRN7LRL7yaftByodmoyAiLZ8XmmlDjrLvGKjw84obiVfWn2jgzbTgObnZ\
nbUX3qPlmIHxucYQqPDh2XMYY64UgfQeDE91Nni3uS4KMA1TY2z4e5vxNOOp+fXKqKMOrs5SRiQwD\
jMQZoVWvLKBETWCBzrZCEXdN71wK3R+HThX/DjMQJn9MyYUpo3TSBMOxYPuZJQRKIABMJ5yVK6Bbq\
eVRh3Ry0dEwZjLBILbR8sz1jshMteNOtzH2N6reAhKpIk/iLc7y+oqPOB5SerGm1yJTlmsTJa7OZF\
bJlLoLzbvze1GUwDGJr0NeM09lnBHnFkfo5v8PJSxzqIpr1ooC+MVqpeJUoqaxXKh0gNhHw6z52LO\
AiE+RcpYj9GU83PkOSNxmNMx6nJT5p13ICQnBjjTG6sCzs4sSKq80yOUN+6n3YHc/dFvv/GzhB7fe\
g/9/QVN3177/uPPn3768eMP9//q0/uRP++5Vvv1TrBDb/x27I13s994N/uN715+4/0L23++++EPv3\
94H+1yrFVbjSK7f8fDJ7+bNuuw1qyjHb748QFCnwvN3v7nptDHLhdQ/Pme7vdXF3Tmtft9+sYZrs+\
6eSm8P0fub/EO/nT8jXqR4R98sY8M58ZCFBkcavInv2AK8QdyQCYex7YD9zyigidaP2bSvXsnFVAU\
YAdsJjGH1EdDeR43iimPSVLRUVAw/LGlKUwMGbOue4iHQZxKBDlMkR5m28qLemB6uZrvBH40D79MM\
1c/xmuy4xX7NxfM6qxi//JRFmcVO7qsvv/G+Wr8l5Bq/FVt/OvthWO1MSLfNedNJ/tnzgbemUKKBi\
TTkmJiYcqhSdTVfmJdZ/5M7MjlWOa3FwmW7AAFcP1Zjeywzg7lSWXJ+upXkw3wicBaSgowTM1KAVZ\
ekMX2i94YPoVSTg/zS1Du1PcG3pD943XzX7ajCsVSNbbrpRsvWzoMvDySh3J6TixBmaYTwZSoHR2f\
OgFOD/gSgNsbT/qJwEsdl/XFMZc6pqtwVvsnBm+69grgnfcQXDyyQh5ak7l8JozyynfsYvcpjiVsv\
DcomF38gMik8fpqWjm8NAVziZ47ZQJMUn0XJMuVhUj5XIRnmMsYrCohhRcR0mDuoTReGh+xFGVYCn\
FVfKed+FRC3bAThiW+1p4UBdmkeXKTPVhYYVxvA4Z63VupbcypWZmwNie5jEO4AQM4mBpzj5J5yzi\
mvroY5XrjOJPfLjWyl6DcnbVZwBSpWwOOuCFKlvLpkc3ovRC0B+dzm2nTPLkPzueWydNQjW/Mu7xk\
6DKRXeIQfuvJsctL/svthafLS2gamELlxxsx8VlURF3MxktaHAhQ7j7FNcbH9v88Gdf1FgyMafJaF\
dS0FQkiK7d75PFsT6IiyQ1z01APKGldd+umpJ0ivOVTT5Z/tO8RdzUBBtyZ7kQ1MUi5c10NygYYsp\
32I2luqamnAGPlmafASVrliacA3tCew3ptyj6oHNHZody9jHDxBqkeS9iIyWK9eyhZrlSYpCPHg9c\
XRb72OuPV8wswxb19UIOMbKEj4IwedwAF2CXo4U2v3DL6DiWUGFZJWB2aFF5EcIO54NJ4aXyEVAoB\
W3RIO2FPBhiRRMxlv9aQTEHW10022ajqCuN14wFzdRwiXO+t1NZ4zL5YBoEQX9ScXsJZICQnBtg3g\
2AaCIn5iXpzZJPLLtXzkaBM0xKmKZitgCnCXQPuE/ZvhdM+Ye/WR5vmyX2eJbdMnoZqfOOlE/a/uq\
DfZyfst3/1+oQ9ME0YPLw/dCZ+92VBp/BPs994N/uNr87934v46dz/lEMTKWC2/w5E1XlfxMTj2Ib\
fnse5aqjysJ9j2/32A8F+akwCiyE3HdEb/8QnmZzgMVEg6vAAlzDxdQb29Oxc9nZYHWIoiPiKwNJz\
tvYY5nFshJKjHqRp1kEY4GBSrED75oIi+V2Bdv/TZ2uowcJkX9EMXbm2z9OOlUJ/vb1wrBSK6JXBI\
qTJCY4rwvFeGexnE8zlp3kGNHRhQ0xaqNzTtFzLt1C0VFS0o55MvG/0aQbwzqswF4+M3DVCk5koT2\
TDTo3HEIVup/E240dFaK8MCnoOGw4GDgPlPkmNcows5WGLJouq2RB2MFEHliXrawepZI+mC0nOFlt\
r8+D1RQHWXj28Sc5hTnsPj6JK4DVQUMFLc6bCTPZA/bCw4nJtRhbUX67JJo8ap9dWc4wDWg06zgIh\
vgzKtM6iAa95xli3CTEGOG21iTHcwfzEOpQRHZ/0mYhp6MOixCvj7cHbhTTCOLQkiHKiaQQJ4Lp5G\
gngVWObWolRjmxv7UyUyOGU6wY4Jsp1o5wnZZoDAiRTz9Mjj8BbSSqPiaZ5cp+0yB0NTUM1vnHq0N\
vlW0liDr0NnV3btbqy7v/4L7YXng690VQaQkFu4Lg0TblRE+98nsZUH+QcfQlDXd1bmM60hDCu6zL\
8GPcRLlrKizuKNz12JxaBgDveoVpAHfGiKWP7Q7KAT49YRi8GPNofwjbdENIKgIq9fudAv02UJ00K\
RjLeo5jO+ypUObI9Q77eI+KhXDcnYKJcN7VlorxqqJNchCiHt1eBLzY4KQDXjXIkgOsGOBLAa8U2U\
67Me2g2H+8t/xz7gDeDZxjo54DJWt0YBVmEzvpKa2IlrSxZAwAVsgGFBMIlHMh011Tcl/K4mi19+f\
TXSzzShEt/jUlR9m0xjJTrFcXhlNNrgCUoZw6J066M0a0yxioCHcBcDXaRLk+d/A0huQzA3PlbFcp\
ci1Ek7YnTI5ToY4iVK7tpqLRrZrk13DRP4xunjnVu75w61nl6fGPQY913qVfWswz/6+0Fj2OdsK4Y\
c91xr2m32/TPyhFyiOjAMMLgSWYfsR1KOaBPIarJbzwHKoQxkzrPBsZQ1O2Tx/EO7VO0v5j0yQNrm\
YcOExkSaNnG8XiOebwgqdyIz+BZueVOqp/r8eS+XGpRqAZNXQ9qQM8cNvpB1xtHioIC+9Po7oQX3h\
rlLW235rAmM1GmbSLwHshiEt/RTkJ75WNBj2htZwAwSWPC1HlRJJveovAjG+B6B1DkV9j2zncIXl8\
U+drrjJdmw4wkTPIorlUXVPyCM16aDV9wqmC1CBWyiFgG68FJkR3WWVgYkyLrq19NNqp8ulqa7sv6\
2oCxeWgVwAEFGiJdmMtzrTYnhReR52LndlJ4sbXqHONjjcdwyukdgSUow2AwN9EZPUZTFqzlTvbPv\
Cpq8s5OUi23AFlfnQ0cw6sAxqasVQArZ8MHvMSxjZ2lsuF1KMNgwPK0DMq0Ma8B57dpJABz9S8nWr\
nDH+xwRwljzGvKqqcE0S220yOWwGtLKrcsM3hWbk5O8+Q+1ZZbFadBrdxqmIZqfOPnH/D4Vv4Li4b\
uHdrF8/mbjo5dWPTPthc8LizyzZvAvWCrj7/Kcb+TYZAS0YEApkh39LDQHnBAQYHVtTkfbSiOmSiv\
6iUWeBA397E3J1+crmswL+EJmOZ2T3ArY8jcBu+hvP9smv4NU9ONDyRiyaGeRiZti9QDCfNn9/ivx\
op9sliKJ7Y1K8qTu5WIyHHtA5o0qBwBmAxqF02TRVNfkAVtX/UFWWHVaV+Q5UKZQaEXdxpvqnt75W\
NBj20XrNBlQyZH0pcNyeC1/sUq2nt7WBOO1+Ac9FrdPHhLtht58MI0jaBpxkO5cmuShzJWlxFZtkM\
yXEyXmzIiaRMp7IYp0xxTA2fFVpujIJuUsS1A1ldnA5uWKoCxg7kGvOZNAmQa3IB57u+OSMwyAHM1\
1caq2nUoY8NdFcq0CdtIXuC/6EMBOFODdQDTLqkiAA+m2n1/gDTPyn2yaZ7cS7+5ZXAa1Mq9hWmox\
jdO3R+w/aup+wN2Y7N1bhD4X7cX+G4Q4PLIN1XmjXHos1b1XuV1xsd2V/eM5TeEafewfTSZCTXtMv\
Z1hW7UF7R6PMJfTO66ArF4iTf1e/v/D39ipxNQvL1sMplOBDKuq8dSjGVLbBbGldsY+YxfUrzKY9e\
jWBo17XAOWOBp4E13FFXxcvkIAcrdo3izcKZS6NxktimHzYpHPtphb4LUbWBRTyh0PGq/1mbZhPn0\
iMh8+fn9Hz21WjEBdULNGmrNtG0SaqgPAKorO1nvGrnewWXDXG4/36M9rVEDb0BTGMt41tcIMU7XY\
wHGUb0eIIqsSiJEk7m8Jwz1sX0Up7jnWxWbfdDJ/pkTPaljxbATWV/9arJDZAfmGeC46RLcosj6To\
qaLFFellVfRAGGtXfTByEkT2qC5UulAHMtToGzhpjxcXB53HiheA/kp5gop0fZ10dwzYF4KPu6iqa\
cmMM2bHOOfMA9I1K4W/UF6mGb3EGwCmWa/s9YwbsEYGzoWxowTeemOOd8V5w6p2MLeDB3oUO5V4XZ\
tXkM9pzjsDtQCdg9ERkR8H7RmsUz19sG4mN8IMcg7XkOMqZN4TAqHI23m3DcmhzoOJtyfgqQVlozu\
w1MJtCoYxPbjKKE1HcU2+4+RLkV+gLq0yMi882xn6/ACxjzzf122ADKnroca13sl+8DtjCaMu+Yjz\
RRjgSM7dsvDbjr6hzOuW4zoxAJjHs9jEqE3T0jJtSa94HkoyYZS2WM/vbVM0Fmd/57CAAfVuIYwFz\
OQoKzhGdGuCOH9K6cUiOSRofM7iBnUqXO9SCnR0RMzyLb3vn8jdHPIpt+pNjQQ8z2HeVjzyL737YX\
tlfvn0XmctsewtGild3kw0cU6f6N3rftZZKF3ta7NFnoE7Emyco7AqC6TkOVb4BKPCZPnrLEE/LkH\
QRNpuC6GfCcXTtjNcjrNPXBMQ5i78O4m5vNeOmD7CGMabpBKqg7p6ClXD3uHUvZnPDWDXkUeOtGu2\
S8iwQ6P8pRu0Oy0Y5MoXOrheGPjrmkPkOh0VFKAHWnb+PZ8ZtOpRM4DcB1U7h0wIskcZ6cO40rCLt\
qNhcEe+FAuP1/w4J45xlzhd8g3hr+IqckidBkJspAr+yn0AG7ALKU7bsAO6J9S8BbieGRnkXfERDL\
uJ/5dAHvsT5y3AUMjReK9xwUSwE9H/oi8Rr+1MY7gzew4VaDckAWgdXkjCPpwYzTvUVpxlwuQwB1b\
xROdTLTFDo3mW3UBwsSoFbHLFoE+w4sZdp1lm5bvGkfx0Z53bgIBCxflkhcayhfmBSnzFWaLAZ7zQ\
oFHwaZsjnizaFu5M97je29A1dGsj+VoQZl+ZSu9OWnXKmGAGqaGttsHdjtxZtciaJdk6XRWavJ1ia\
L0Nkm63+wiaQ/Wpasrx0UJnuAAjCrUwGMVbMqgI8Wa+luElaavHHCg23K0ZTJLnQDNzNcymB5vLDB\
1Op4Y+KdHmXDX9yUe45BDHjJWT5jxiZ6yJwpY0tvfy1BGZtZIMSnRZmrtyABu48msCt1fntozic5X\
QBC1EaG+eY5yckApnHLOpz9YiCCCNA3Z8B2udImd/2nn/to/Ct30hh7CuOXu58X/8DIY899/Nvthe\
1Vv+c+lvXhI/pw/8c8/NHngRFctMyuxTbZijqb+9zHouo6DVV5Qj1X4MSc1t1ndbRTEdLyIwLvIs5\
W72EVFUu8DIVGuE57J7Iq5epBj+FpTdUjHwPjRcKf1BOxZCMfo0IXDX8MqBef8A1sHHVxjWcsnyzX\
fVhFdUfh95SKrkWgeDutCEPt0qQvSvnA81bYb7BBOKCYltA+EHcnGVV5HKZcPdgdXRDaA+7WGzflR\
TyGJ+xuv6kpddkczg92b7Z55Mo7oj4rLXdv//YDh8ty5XUkh4s7h4rFC6xxNPDOOV+g9lpVwgtvgI\
fAMl7lIUJAZ4nJ2XQ0OdBxNmqSFCDtnC+p78BkAk25Qvkh6TbWa9/r3HdBmjpv733jn0gcWSfNmgf\
xSngL0nwuQpO5ChQBhaYZ9kU0n+alynlT2cCUD4zXqgs8eNPbnBld5GHKtH1kREZsD54UgJMcxFwO\
6BLXiFS3ZqHB5oEH9FcoCSZyENhkag7vsSabeJ4m0soMpEyTWunA7ls42ZUaUUFHOOioNSzKFFmkK\
5/jLtYbNCXGQAQRoG+WUeqFW0PPEZKn/JuLUcxFdiBlrlGIBGztQJhWn9RUatKsYxg2+ymGXOdxeq\
RDeR21+c/biWHscucvd79r8h7qwTfezf6pd7Pf+O7lN37cXthenb/AGjcCh3n6oaZA0PW/OIzpmwT\
xGH27PvktqmEPuMM4f823mSVCJQ9UPLwsk8x7VZYDHU1wxBkSfDxL3wE0OOyQs8RmLYbyA71aT6me\
qyGlyTFpaB6JRViaost9sY8/ya9VSGly5ZxMuxEZCorIOmEZvHfrL9TOG2N27Zc7OVS3bc3uPquJl\
6A5H8oDs+wmC3B6gykNEVna6ITIPO0rALzJ/AGnuiRSbJySRBq1KKF5q00mVMQvR8cmZuOHqZPvBH\
oCaVq/iWPdgAop++JZpj9N0FMmpwo838XsAWB5/1wr276NGl9FZab89WhmZvuVaNJk+5WhIn45MNu\
HQ40K+SFpZBGy+UPmOWlZkRLkp2mZP9a35pZTmb4V+nzEdHXN9K38ZIfcqq+mkrS83uZ2+6zVw5+H\
vQujqVLoanovUYHqgEdFSGqim1aSamYK7Ej1qzOq2RNqsBuwyowDLdYb5nZwFFzCAfPNHYanw8X6x\
sXhZiZJ6B4kh+NNT5jKE05PnsoTTkp554ZpVpdWFy1sThmLFpszIAqJAUm1ws6mY6QP0STU28CVol\
ZfWLJgH19wEMbqcBMm6GzDCHslvDTt3YiK2OE6zBrxrQJc5XbDnF3YZ+gchGGqVoYwjfct0ml49DB\
kXOXbDI9cuTLeIt0GL7jp/YaMxw/HOQZsRmbqcdPj5VZhRCEYV69x+mCmroMfY5r8gakqpsCbqb2l\
8YY1twLC0Rufcp3V/asfPrAhM3VcYYppP+60Aytz3MFHHacJcXWxzD6Wdx9871C5GlgNF6656fMeF\
rhYEJjdA6u1eTFWXmMG3kFDgBeWizfebC85J7dbvvV8KYfFAWM9BEJ4eoyxbqIZZ/uKA1WdqWJmYZ\
zpK+YYx+x6VPEVKoy7b3j7U+KKhwFM+W7a3phm8abDeNOzudp40xM5P7w0oy2wX7CKTEpxEc3cAZF\
5dhPC8SK0F+YXlPBWSrAOuNJjo1lDzw/4JB+C583swPZo1kbI+MbPOv341nuQvzqD++KTPmsyJAtF\
pF7PX7sh+u6HP+TfWOYbGCZSpaH7Cf/0ZFvGtz1uCPz7uTd+O/bGu9lvvHv5jTYT+btvLljH+z//5\
/uPP3/66cePD075kg2eWc5/eqaRU7eVqhSMETW+aSpGRjndDSxBuaQuf8tGuaQuv0ziK1btEY0W08\
gw4Hb55Aq+DOrWaiPq4w6ktToMdXp9mo3avnrAiJogWwASP5DuSemg3dwXU28pKVpRczrtdE8Cfd5\
je5LAh2syqjd/9j61RsaImj97L4PaV6tj0j9t4jBFpCCO7a/yOFhgwh0CW8rFUsBm9CVSJmO/EoMR\
tZTBaKNOz0mgT7pkJJ6ek0CJd04S+Ijczkmon0fcW2kPn/5I8K8uqOvZVtr2YW9upcH8IuF6smkUA\
MzDx3V+UnWjdP40+0Y/Y7G+8d3LbzRa2T94y8ruhXVh0dbBytxSJX1D+CXHECya30rfocViGTJKL+\
T9LZpfJJ+aveIpeyBKVUPI5FPThhEfWsaqllXzKTJD4M2n7NmhjtL/5ZnSX/rO6TOW5294I0GZOg9\
p+Ibh3pYhZ0J85glOYmBzyfxXD2WP27+7f8dYv2w68kwnga9qE7QRfnNmhLP53T850x5syxjRn0co\
KDrxJaPsS2TCDSxBuaQuo4dMrcsRlIdTE377mOoakOlykscY0AZCyhS6DPMYLJQRRBAF0mKUYT6UY\
JJBB5sgLZCFTeGl0zMOuuy5ZMaxRPacHgvpdLlkxkFHOT3jAI6R6WCnZxxQ2KIXzfA07eyrcAGok/\
OElVAnYwH7pjjU/BpYBrWUXwXW41TKzaOIJYh3PmJEHZL6dT4ShrqDpA9qfg0sg1rKrwKrdSrl5lH\
EEsST8pHkFZ6J/fOQ1E+ln10AdbJWTzVDtYknKzcbcbL5I0EVwglbysVSwK7vvUkCZUj61zlJGGq9\
nIT6JjZ+5WYj3jlJ2P0wh2BLuVgK2KdH2H2y9OU3XvuXMncaoPf5gRp/VUqvxplDujt08UG87t7Nf\
mO40pNflwNd9q/t6HcQx7X+wcpibr1ZwMqK3sRmsJYahpAUbiya30rPlk8B17O+Nd3upKPg456evY\
ggz6egRxmAag8LI2O32E5rvVg+xW5l5PnUrJVl5lOhhsCbT9nTSr6bz+xKr9An/IfbC6xXtMF6ydb\
s1ZQH0kDjSs9N7Lg2PSMAOhchNMpHIg9TJ5wGGpPFGqcIbbEHxzBkw3HDZx7Qu3my5+03LDSye2c0\
oA1rmgGatqYlrVNoQ4P5H4KxDIHC1WbHtUzJ1Gi6UT54AkwPhNkAyWKsQjaHToFLZnN0dYNCYqK4H\
KsNLT2bAw6FCBSuNrvO5q4lIzdaS54A0wNhNsDTI0C2qeSvziT78HWvF17ePzGU2PKyKoTCHPX+ha\
c56tPHPIjL1Bc2lRvjH6yu+UWXUEwDmeGPHkohjEso9x+q83jltIfBWjTfbQnl3t17LaE8S3nIecZ\
L2U9Y/9EXX/isvRgiJGKIfqAQmHdO50+epRmiK0ELyNCxv3IuJB3bd/EE6GuvEQAdGtaeAH1tVxBg\
B4thv0e0caUErYPFtWBxo6j1BFg3WAQBrBsseDRw4HeC2+RWf2NpLpGRi9mNcQVIMy+eaH1ls+NSP\
h2zZXN4MQ1dV4DKZpvNTn6YdiBrtub53Q++egZ7eHy3D1imuDL+wTfyzAnN/4uz77//6Z91+sFxXy\
Pg7MGx9bpem+HutVg4Cv3Bepyx1B4s6BiLXczlAmJz3bTQcM/3yTGeK4lMUWCPNAy/baranmjes60\
YmirjkN/JqKudy3QuE5DLfKufyxz/Cem5zNjFk2K5TNqO2iq5zEsD0MpljLMl+Vwm6Hcy6urNfc/H\
NOb9mbVi84EBSZs/MyCNwZ715KEdkDQOkeH5s32VZH5gJHvmLyBVnAsjcZ07X9WHdu62f9eXSb/xR\
u9s16DiiHr6Vh71mxvdd45Kz5oFTl20QXTv3GBfAf07GXW1s93OdsnSxs525/LFb8HQ0X+9fLZ7/C\
ekZ7v9KLrOduez3UO93fRs13gdg3y2G/Q7GXXVPqe+OzPZA4E1s8VN82fX6n7ZHYo1Ymz/lRiU+s0\
7p4Pp12eWiR0mYlcx3kg6eIIp4LcFRNGQXRT07/RV0vmiBv07Ydkf2e9kdDovsiIuUUJ+Yid+vIkf\
cSPImvgV3JDLTPx+vVbiR9RFAfw2+cTPeOyPK1GY391A/870xE9Snp34zf3Eb85+onvOl0Tg+WsZ/\
uz51rt2Vx2eg23/TmLk5jc5+8szy8TmRQM1gfkzb+dF17vdkL/D2Z5uFXSRv21YbofzWaffZmWs+N\
t8ddL31HGc+Ch+Iu1hJIfWrOfv9DVH3t/JGArjK5HwiBj/E8ODh/NPZIyPXU8q1JMhm5inqZ9gny9\
bi6bpYcD277qe5KlLjgbRG0M0+egZ+Nsya65Dv40xXnLq5Pw+Yq74KH4iV+bqO/Hx/J3p9aSkPLue\
tBlu15MV68n3134iug5Y7gaC//mLL3gfM5jpUp21//5r/4ODlmtgfALwQPRWYB5GT4Vh6gbMkA9QR\
ihcUcrtL8JKPjKF9lU+GsovFHr4J6yZZEx1/o+iTsKS7PqnUHfKEXGWhMxDN2USXYZVEu2ceRM7Wb\
eRWRoTKzR/HJzKd4mJ88fEJi5R08UR/4VhmAPTcTuW4Y+2Llu9KtARxBWzYm3iigkFMfGiKRyQOLa\
oRARiHidlX5Q9Oi3gj5bgwYwdtZ5C83ikaYUexoJALeX8tX2H1AysvFbTlZHTxClSbN/AOJHwqRPn\
ydBWIc4T10oQl8okKIjrZd3J4yHj9vX5YYmApTOVMfCASnigpnDaSVpdADUPFmvWPdH0iyPO70di2\
qxUOp7sTtiIf3VOfH+BNsxooRNXWPY28VdTuZrh7JBgIBBHHJE78yR0FMSLuRpooVhMDBM/iMDjq6\
c6euk8MMZ+W83/aCr+kUFdDf7zHHdPGZnrJAYCNPxKoPpGAXTzv2xloQGgnx2XzXhRaqiaARx1fTE\
nYsgm4fN6HgmNbJitAY1sOkoATW+kTAAN5n9yk0QWhavNjmtvcuJXZuVvXgDTA6EuwG4IbO89cGvY\
RIJOh880ulsBIHQgEQUQOEwgdYXPALuj4kFRuzOKVUOcHa/YktoHGLJGgeEzk2reOGiFWlLEmsbbX\
XGCtlZLKk7T5iJdepZ9I4Tu2QV0BbBRL6OW8AS4VCry4uEDXD098owknl2dxERA72hDrTO7pdKUF+\
x8HrYy+AST55Qg/mEr089M6YetpIatsTSiH57w/7d3/rySHTcWH78ejDReL4TNDIe7gB1tIAEGNnB\
gYL+BIqcTCjCkRF/fwm73e9Pd9/afx2LxkIcsJgpa07ff/ZFFHrJ46+JDVz4X5jltSt6wp6kkS1Pu\
eOE0s0Hn0LbOR0M56ZncZLWxaOuY8XFI/tCvQt2SY7JhgabM73cVKGcJztgmSAdnLtRkYSNfV8/Fo\
fnzoONcG0sIaeL0xAlqOs7YHdT64JF88lFqxk2+INQDLqFCnc+hecSI2qERYmT4mql0X+7Ykap3Wt\
6r6eSHmniWwysTP9XVh/QXJM6T10oQT6UkShAvGcepX0RRMo5nJ54vqlATLxnHqYkLfDx4UMenAlr\
2aGGgd0IPk8/XNgzeF1VQdpm2zDL/oAtZatQUaiVVdqBCzYNFmmOgx5L3W4ZsUi+VjweHk2rE+bfY\
uDTg/Oh8KiVBQTyi+Mn5eptyZsj5eps2A8VqqPOyFUL+eo4RL1vBnGyJnjTxAlhWHQsA1jgaNJpiv\
oc7dPYQGPr90Ed63iAs4EktTACNbDM7BzSy3VECaPm2lAmgweJPrEhkcbja7Ljm3xV3GaXfHI9VbY\
Dhy420IXD8bpF3hfTLVpgbgl4AYzMmLBT2a0JwueQCsFtSFhS7JSVMvtfxkaxRILhm+NsciF4wSqL\
ECaAV6q4YQVurJeXnaTq9QKCyRez6ZSuKYswS4FJSxPjFDUspEn92dYRJAr+jTbXG7JaSKTt225et\
vF74+NmPX3796Zefv/zzRPOSw78O/AlfjHK6x6sBccoXsXzU/uLH/S/+7/GD46en96ls3XJsXhKXi\
IOC7ERyF7XlOGHbgiHZdmWFXdKz99mNBXZJz3aCjSgAgleLqhvA6dlBYWSiCuGBTeHZWOnNAxsBhq\
zOSQwbFl8pxnU4mRMIiOzMKSJ4uDZhVd0ltclKqjs8XbJ6dkltwgo7XJsATzpgZR6uTaDMP22YKw4\
IyLJ7Cm4LyicB/IgHK4oFiQfTAQcsd+L8/liNeKqYCyzuGV2dxy0rgW/lIiTuqRVbuXgT7zxqSpzf\
H6sRTxVzgaU/o6vzuGUl8EHKJXjiaO8CD4mbvhGjXP+8DvFgH1d1XUuAD3Z1NvCce6EERQw181Thl\
4L5MpGdJJd66sVWL97E86kX7vPqs7g6G/hWL3czKTnzVOGXkDlkAotHYvzu/QvLDyDnIqe4S2Bg1g\
D8Vx+PMgew165w7bJFPaa1Kzqv9wZgr91JgAgPDB7TeGjKYbz/2IRGB3Jkj54kIodQ1wV8LqguKUA\
OFpOAO99UADOODiABDksV26inuMvhCxscSG4JMDw5kgGkyLsZtJ6LSi6p9TjriwyKZZ7cqlqPbbUq\
pErEe7icXW8pgK31rti4AAxPjtEAc2/Yv8ivadiaf9PJNYZNKA5D9kNYRz7n8UJaNYhBuJSg3iH8Z\
oPw9cKbU82PX7r6UwWHfV+pNe255PkONP/34wfnA823L7Xp/PzXey99Y4l24TnXBUu+PMrpLeGBfR\
5LyXzHFnKZZm7uvv46/tFjpqma7+++iO6sBN5g8Z2bA3NaedtiZuW5rZIJxbzZaj7c8ZIad3n87pX\
Vsfeo80mpzBHc49ZpKd/ibHOj05E/g/N6FrXq2rSLWttkRSJJOMsUaajMrce7qO3qrYvaNYvau28z\
7aJ2+6gIQVELHM8dvrB87nKhovaHLmq7qB26UV3A6KKWrai9JFOv2vSg/aJdUfvd8YMuaruoZdXjX\
dR29dZFLfUcP7CmcXGaInTs61nYuhA1NHSSWtQIMOqV2MZprpLfr52UFlE3CrpRkKpRUL6Ndz3BtG\
JX5Ns7q/V+V2SDQtjjOH1xnf3+/zh+4NsaKaJEW6eXq/GAw5gFfIeaDkwph9eIcxuT1en0SMADRKY\
qsTqibpY8QNTNkghEdb3IM1ynRbRr1TBmZn3Y3T5bs8ytlrfqtd5Y5lYNwlmGO649lqRuofVYUo8l\
RS1Vtm4biSrj9JYC8zc9luQbB0o0ZddpWe9EQPKxJMUukXsz0jZOczUAukfyLqIeS+qxpB5LYvLb1\
bsi397es7g1cNUS1X7R6+BNdd/koP1Tb/omfzt+8KBvMpQgbQNkaP04EN/GtHk+vIiuxYSQF01lTV\
C2FWOlKd9JS9YOPbwOEeYLr7tvUA9jQcSOyDC6TuwoStkhdmQJ0xNNA1HzaRZ1oYyIRp1P3ZHtMmg\
cGqEREDuYPLrDxaGDiKzo0EHqjnOziSWENPH28fd1MIz4Tde4fdybeJaGCI/Slm57z6MO0oA8bT45\
amxRQ6HeYWEpt0On6j2pUf8GQM2zzoGJ0Y94KkdkJF5bNsirEGIfT5XXShDnVycqLMOXlj+Q+2lLf\
H4QKbZig3on0AwOvRQKWS64JnowNl/xE9xUV1FOuhscXFBZoM4SO3TrHJhj1MQRMiV4qqQa8VS5DC\
h2qIjz5LUSxPk1oEJ1Q4l38bOsGaA74zAzAGvQcqsB+uoAoBlU9WmNFaBH+Pqg1+MHzxfxXRuA+tr\
9oSyo1qj2ckMzOccV5b73dUPgYjarcFS5YgU3hErPAukEEWMNAuHx/7/+eqcTLorrRcMLRYdomLjn\
B3XD0Nb3xNyP3m6bwzcpH9rLQS7fju1ET3SmhKOE5jhHZ8WOa3I3SQPGEuBaWeLJIFBnCTE5moDHn\
iWMoIV7hY7cXD3m53AT4zEIdgZFhBE72wi3Frul8uru+EEal8uFLekTsDG5tciJl15vCjlof/Hj/h\
f7xEuDZSX1/nx48z28SZevilJOmt7I5IYG9TCWIPEKC6PrxI6ilJM69MJHThWNrH7EKTr5QVIEu2X\
DuUFcFHW+CgZRIGIHplxOLBnGkioDuDh0EJEVHbqk4OsTLysTz9IQ4VEh8rl2rjGjhG0+OerSwyHg\
sJTboVP1ntSo+8TLD9hHfueJp3JERuK1ZYNcoRH7eKq8xkh82MezqBPBNXVTe/JHjvNpwOC+i4py0\
g2DYF1pgTpL7JiYzsUoEjXxPviPnniqXAZUJFTEefIaBfFPW+J9/tkTvVzMDIRnSEWboY/BvEO84w\
+F41Mn3pKO3wePUjg+1Ax94qUCYaYjyoC+awOwxhFl0PXvShG4mEd8yj7Hey1mMxnAJpJWALjKiZe\
YJYyevHgI8Pj/K514GZNOEBTXSycXiulPvIxJJxZuGLrnE35uY59lpieXb1Rhogs0U8JRQnOco7Ni\
xzW5m6R/YAlwrSxxXZB0ltCSowl47FnCCFq4V+jIzdVjfg43MReGYGdQRBixs41wa7FbKq/2iZcW2\
JI+ARuTW5+eePl64eNnP3759adffv7yWvJchPPXjXbhsZanv/ZqMILyGM2D9hcP+1/87+MH50Mtt2\
45NqeAc8x88VW0z80JO19UTgy7pGfvsxsL7JKebTBghnNFW0UBJv5Mvm3HsIyII+ik8nF34u3jQuJ\
mUaV93Js4f2UIJi7vRxITJ9AVQPDz+jCVR8pjwJrOnsqY8glVYuLh4QX6pusOLw9k9JrOzq/6Vbta\
xMT5VX814rY+7qMXS4CHuSUFeJdGLk/wBQp1T+apwi8Fc+IAk2oBOT4W3+qlDvFw9cJ9AkRh9QIF3\
+rFqg/gyTxV+CVkPu6RCC+nHcR89kQNYi2vQe5fgJPq6z3nYAkQq5kQAI2emLYCiNU++QB22niC9x\
+bTkSnDSNynTau2LgArJs2nADWTRs8Hjhwn+CaWhpvHpJ7cvhqMDnHqQ0QwCVaL4U9MM/aZYt6Pvv\
ESID51m40QL9thDq1x+7JYSOEthIwF8K0j/bF5JAdvW829F4vfPvo+sXQlA+fv2i/eND+qYf9L/7h\
+MGDp9Y7Ml6vIiM2JUPe9uySjmV/fXya63mRvlHiE6sEMm7en8KXhI6NaFfMZbUlbb1Z0LEN0cx0K\
A871y+T62PxD5sbhdzjxKDLhBD2vceJWGZzjzPLOcWtXhLq3XNp691x7UpOXZB1JfdhMnt0JdeVnE\
tBElLJAV/nBtxM60rucSW3P/M1PkAz1SoWdGxDNDOdruS6kmMU+2tWcnePpa53xxUrObuCTPrFj/s\
v/tvxg67kBB7flVxXcu4FCSwcAytBKR2/BaWz8stTRJcE7FbR2rcCYIleVJF2wdIFC8k9dsGCvtUn\
A+1LFCyy99+cKanef6OsWvKVO999uK5aWmYVF6HA6a8Wocsg6hnCEJ1vMSVXl07vyz0r5HrCEk2nr\
u/0nu5Qi4TsPkxHHZe51fJWfTJeXvdWe4e3d3jFX/y4/8Xe4e0d3nk2bF2k3uHt5lq9ztEuyiff4Q\
Uen9wPF/YObwZNu+YO75oFy+c7TrwpWI4ULlmld3hty523L/7xwzvlTrhoRdROthJprOZgZIzgIc3\
pqzDO1wMQDWIwoo50PSDqe8XPokFUp75FgyETlKuFUSDlbdiI7wR5NMiip7zZmKuCYE70nzbo87b2\
svJXBXWm5iD0zbCKqYCECKGvpxMhdNDKPFpAam/R8MIsuVQqypQctmggU1j61UwKzVEiWbFzWKqcG\
ofA+cJDElD/ECxcspk5A3VixM42va7FbilRt9sDpHG5XNiS9txjhB01uxz6znXVlhN3Pfew/yLBmH\
fPPcwvv7GkycgYwSNSmDAyzqdvRVPgjKjzaWIRarLiKjKIwnQRkapL6Mtyymx78B7FW+zeHN+siSo\
I5kRfZe4hK//0m/bRcw8FRkei5x5ctDKPFpjt9b73YFBdFWVKjmYLn7w9zgnNUSJZsUs/9xANsOce\
7iZvgoWbdO8ez842va7FbilR13MPFtiS9txjhB01uxz6rtDcQzy9z3fo2c09qKYCjv/udA9Ob5R+0\
f6hN+ML4198+8X/On5wnnug8WhcbhNccyC3ifPl6WfJ0nwQCsRmqANeCu+VokCoPTLvjfS0fHgpvN\
c24KimPcmcmD8EE1Km8OXw2RE6Xw4KyL4nk0T38eNF7DBqeWvbAXUqQZsbdSr1RYya3wNJUYMmy4K\
LNp9WqecpUrbMffjI9QMQvdE0ZUb/pBh2yyfAJ+yoh7Z5pDBhbThRYeid2BMaWYshBzSyWpYAWr4G\
AAE0WPxBix8Cdtg5ldrssKIbtmJFklvEzqEsx6otoGZ2AWibYxVLDFgZsHhgbYAmj2LFhnkYwieL+\
HqleyFU1OHhCJ94oXMrvU4rwHgKFVGnwRT5rPTzZ1enMZDA72hLXWN2S7UJ/P2uXNVmN3UfnhWHLz\
xfsgVM3Sum4HvqnqdPjdCjQVrj9LM0TbIssosJL4X3Rk7LkHlvtWGkBbzXNuAopB3doAR/CCakTOH\
L2DqPgHKWgOx7LiZHgyZSxA6jllaOK/QRV0KdSn0Ro+b3QFLU8RPgHs0+zJanfHOXjbnjlrBIPwDR\
f9qgzzt1n/PdzURDbySbCoKOfMbaMHysFw2NrMWQAxpZLUsALV8DgAAaLP6gxQ8BO5hzLMAOK7phK\
1YkuUXseur+sWZ2AWibYxVLDFgZsHhgbYA9da9CeL3Se+r+MULR1D3bJCVJcuKZQq3TEeip+0zs6p\
S6PXVPww6WE4mrtp66f0RPUrKNTt0fv6Seuj/9RWMT6VcSUftFxdn6qi8etH/qYf+Lfzp+YDF1L3C\
8AY8WXxMx5wiL+WR4gyQrbMBxfv8f4XDhrWHgSX6J51zKMI9+TVF8WIVpGc+5lsT+COTP6Or8qsRg\
eo4DNb9CiZyWs3XE9FHFnT/Mk6rzx9ZBZGpRb4/N8/w8ExaZoNVPag9tOLxGmcn5BEdTgDQzn46an\
sX5woOTDp+oJGJZvbDdHR1Ag2kUS4BYbVgaIJcQ1j4RNBMKbcpyx9ko0pTi3N6oo6GpZwVysSu952\
e4WF1nK8qJP1enKydc7OitKPuezvU4jeAc/12K8zJvBnCkX7Q7aPPvxw/OIz+7XnhwQsHpBcE1YQc\
VvT+p5mGGLMgQcwJEZqBYDbbzp2O6i8MMCGQwz20zRAclnbiS912SWiPSgctbgyJT2K43VeOQwxpZ\
IhV6Z5DDGhRrAxapslkji5hqa/jGeIp9p6RGIZBBVEb5jeHJ6KCcPuCQim0FFmukaiaVt0aqZkZua\
/D78UrWSBXjgcmcyiip3HkVowQprOAupe3MpKs1stTpa1gjeG2o6rbyRgleIvmNMpyG+WsRVf7NbZ\
RUgT+pUQrmlPgK6qkZvroBYx4JggZbxSyGoFgRkeUriyEKFh+LGCIyng9nbHnzJa09ijbDRPb4Zms\
P4NktiMSBHkAASmcy62QcnVrHOoi83GuHWTW1dXrUqoqRCLRQYSMx9ov5Vbp9T9LRHgVLfy97xAs0\
tiCT3z61SxEu+9TtKdtKSaPm/sURbo7ZpWidBUHz32VxNgTFiqBs7rOvCH6pldMQFCvCNtyplAaLP\
QqmitT2oFgfBI1NFntkSRyM9hhOZkHrg2eX3qCn6GyPVGXBAvZIJUqz24Pfl3PZw283kWfbArj5Zd\
BBpLdO+m1EYyO5tOHpPJ27Dc8uARDxMlJ2PzLE7khmxh3eaoqbxxQUq4KxA5xgVVTT2SpTxI880DT\
PgfqAyTQZ++iLmCZjC7eCaYp21yuYhl8vZem67EzzeWOa11//9v//8+OXX3/65ecv/zx1Yi7u9NVs\
/X4Y0/fD/Pn4wfn9MDSvsS1Xip5+luZdU1m0GhNeCu+NLO/IvLda9UyGNzJOAnUPGeVU26Jyytt3y\
LIUq7YuzVYRuTDv3o0/8678jZl3t4XSz/sp6zB3b/Tvo79qtHBrGJ52pLxn6IC6YIGpQr3bCec4F4\
ht6fPzry2sgfxVHYCHVGspPdFD9wUQxr2LY4k+lMLUgj0yNDSyfpLeHT2hkTWEckAj6y4QQMvXkiG\
ABos/6MKegF3apggBO1sBwqQLhQ/0zXYrwtVWhPq1BGibYxVLbPjCxs9bOXhgA+wi7P7kJtfqJa/F\
/NnVKckS+B1tkWHMbqkCjXrN5qg1/N2vOkKallQOtWdHLzw9xtP79g49wdMmx/+ebmHsIZWrVaf94\
uDzNC/aLx60f+pB+4s3j/785fjB+Qme3e7yQL3w6uyCUgFxzeFaKVLLPXWj13/CaAYEMtsQtoQZEK\
shXB496ftxWyPSgamsMXzKbLWorpNvc5sKdtaoFtxzWyNL+oZZw2DgjNsaBDGeyii13VkeXKiMQrF\
S+HWC7S4jtzX4dcJK1rBdGz5ZpLxRYO6c1Ci1Iz4wtVMZJVXgT2oUivDFv/oM27wPHqqjMAT/ilvE\
ECt23JntEenEZPag8OXI6A6UBi72qBbkueyheTCeP5Wrun9RQpfVMGwt82j7+L3Giq7OzmMkRjVWT\
VEIJuduXgdDYYhqUkJkCKOwVbTEi1BjAOukErR5rJN0no6nljTYe39sj5RHNUKdmss+HOuFX33Zqm\
F2e/CLMC97xMuw9PGLzj4wT2z7kMYz/vxiU1TuHlhkNAV/anEwRXxWWUFpu5km0v9Km8avLxYcx7L\
08QVPxN++vfLip+cnu9+seEVx6EH630aeFb+4tNeD9AftLx72v/in4wfnx9onjm/Ilz30oWa720Rz\
xGMmaNwn1ZiFckXYFU5wzALE9hAQAKXJxQmg7dpNCLCTxXDcQx8vVRRaJ4vHGt0FYN1k4QSwbrLg8\
cCB+/SosPV4N6ePkZFznAe1Akh7oiNwN7+m8+VZtmwBT7FstS/vsgKYedlGs2vnGwe46zynRxiQOn\
YIewWvSi/e97plMN4yaIRChOLt5e67jLcNjBEKYmEjXNUL3RZyXS8UI/y8Qfj665tRjtP0xVlDfJ3\
Aqfn+A/XYRqZ5jwHHw20L2mrhMWVDhheBwjawjeHdBuUeeZ18h5KoKp5nHukxFZhHt6Liw+owanld\
9+kWdcoHTKH+COTP6Or8qkQl2xlR8ysUFWqjqIKtw9NFFXf+ME+qzr8nRXtS1Ada/aRmOTLASy7Hy\
IDjei23290D3nZPA/UWzzP10QPe3AB9ZpuYQ6FNWc5VUMROLrNFRJI0lXK3Oxe70nt+lNOO4Z4RIP\
5cna6ccHGdtK1O7/OGnuMkzemPdRrAedH+oerJnY/zX3z7U/9+/OA88rPrhQcnFJxeEFxzICuIM81\
TqXCZVPMwQxZkiDkBIjNQrAYpMoTu4jADAhnMc9sM0UFJJ67k/auk1oh04PLWoMgUtutN1YDlsEaW\
SIXeGeSwBsXagEWqbNbIIqbaGr4xnmL/LqlRCGQQlVGGXxYYlEV4qg/ptgKLNVI1k8pbI1UzI7c1+\
P14JWukivHAZE5llFTuvIpRghRWcJfSdmbS1RpZ6vQ1rBG8NlR1W3mjBC+R/EYZTsP8tYgq/+Y2Sq\
rAn9QoBXNKfAX11Axf3YAxjwRBg61iFkNQrIjI8pXFEAWLj0UMERnPhzO2vPmS1h5Fm2Eiexi9oTc\
ocaAHEIDSmcw6GUen1rEOIi/32mFWTW2dHrWqYiQCLVTYSIz9Yn6Vbt+TdLRHwdLfyx7xAo0tyOS3\
T+1ShMs+dXvKtlLSqLl/cYSbY3YpWmdB0Px3WZwNQbEiKJv77CuCX2rlNATFirANdyqlwWKPgqkit\
T0o1gdBY5PFHlkSB6M9hpNZ0Prg2aU36Ck62yNVWbCAPVKJ0uz24PflXPbw203k2bYAbn4ZdBDprZ\
N+G9HYSC5teDpP527Ds0sARLyMlN2PDLE7kplxh7ea4uYxBcWqYOwAJ1gV1XS2yhTxIw80zXOgPmA\
yTcY++iKmydjCrWCaot31Cqbh10tZui4703y7Mc3rrx8/+/HLrz/98vOX1z/3ykXPbz95s+IVoqF3\
xly20yjfGWP36pf/PH5wfvULzXuOPJbAhFjdTBfSQFPcICyuCyczHV7ri/UQWPYSAqRxPhJ7CKClf\
Z1b6FnlX9n1ih3Xm47OR9bS0JPdvBgPDI2s2ZADGlmtSQAtX4FOAA0Wf9Bb4gTsYM6RhZ3Da8ixcX\
z4wqZb8i71V22AZDk2g5pDS+CSao6ubsggTKagrarmiJanQpEo9pNY2IWruWh2reYeiRHhDHmruUm\
AHfmGVu9us7ZjXxC9cN8L6AMU8r3U9GChnXhDrOm9T0884tMbiluEigG2RvgIoZsXrlh7+HthI1zV\
C5nSSXWEnzcIX399M3R7hHpJ9V9npYcGbJVzsl4DtgftL9pN5v75+IHTZC5in2nAmUO3dk4/SyPhs\
+xyMeGl8F5bDT3WmSDz3khPWwBvZJwcFifyHhgZ5UiHA1LeymOWJ0RtXVrV6xu+tLyL48KcbOplCe\
Zk8x/5meebucnPHBZ70dtf+dET6IEK6KP7pFlEqKpn6IC6YIGpQv3pFnW8cGFb+vz8awtrIH9VB4B\
r5gEI/uHOwXQThQkh0HdFJyoU70MpTC3YI6N7OEVwzX7Owjdv5YBG1l0ggJavJUMADRZ/0IU9Abu0\
TRECdrYChEsXitj1JKyigLAEaJtjc4zP9TN4TABt75MkLDwiRz0/TF6L+bOrU5Il8DvaIoN6YH0td\
rDYRFxr+LtfdYQ0Lakcas/1ye3q9O4dkC942uT439MtjD2kcll1g0+3XC1Xp0d/DvNfVB/K//bFvx\
w/OD/Bs9tdHqgXXp1dUCogrjlcK0Vquadu9PpPGM2AQGYbwpYwA2I1hMujJ30/bmtEOjCVNX4bleT\
VorpOvs1tKthZo1pwz22NLOkbZg2DaSluaxDEeCqj1HZneXChMgrFSuHXCba7jNzW4NcJK1nDdm34\
ZJHyRoG5c1Kj1I74wNROZZRUgT+pUSjCF//qM2zzPniojsIQ/CtuEUOs2HFntkekE5PZg8KXI6M7U\
Bq42KNakOeyh+bBeP5Urur+RQldVsOwtcyj7fPNxj59rAelkRjVWDVFIZic+57SENWkhMgQRmGraI\
kXocYA1kklaPNYJ+k8HU8tabD3/tgeKY9qhDo1l3041gu/+rJVw+z24BdhXvaIl2Hp4xedfWCe2PY\
hjWf8+cWmqNw9sMhoCv7U4mCK+KyygtJ2M02k/5U2jV9fLDiOZenjC56Iv//2ytf/R/7Yu9eLKw/a\
X/y4/8X/OX5wfux94niHQqoLdvITGV5E1qmLl0LfB+F9mcSbRbNH4p0926lQAIaVvTvG/2JgnGVtK\
BlT+HEQD5gfLxCKpWETgXfX9uppCoMT/ARVvedLtRr8Bvz86xH5U6OiRQLcDNm/F3FXwr+ZADzKC/\
WpnFYhS62wsCONkU/bZa//pN+9EkAubT6yIcf14gEafM8nhl3xTXgfwi7yvOWAD7t46fFhE8bEuoU\
lWgJytgW1T8SbnaFw8zldGYLW0uHkbHtk6chlzrK6WCAv4Ypn2TXwTSQMhF1M8dEmjMrksAmDnhx3\
VYuIBfLGXLjjwYKdziSm5LjeCadoGeXGFxn2CPCRDW6F68aHyI7/12MCoJF53h5ps/1CzmGkp16z3\
Q4fVtWVx7dks90k7GHXLcIkLOQiCzECcklnQHUae7phzMotyR6P14Ktt1NRI8fqPNqgb+eVYyeWLM\
IkLOSwS5aeHHdRhvBog56THb5IhVcAX2TYC+t4unpfvYbxI3xjjytwiYsojvcfQhhxRDeOMwr3sse\
goDHnV8C+Gmk5cX3+R/vVNY1PtzTauYaIPz+YbB7ocllgB1RVhxVZqrXPJFIfLeR/JtEPfSbRUx8f\
uaZ0pIQMr239UR0vAsVA3RiK92USbxCKLN57+lmuLk+uZSEVLn0mEX7sjNGPg3jA/HiBUGw7JD6Gd\
7rixUXP8OlI6EnDRuAjw19O8H0m0d1uEfTYZoIzibjebUFhFbLUCgs70hgp6PVlPpNIuwLCyaXNRz\
bkuEdKwvCtcFqCzi7yvOWAL3KEkwBfD/sHkLMtqH0inuGGJI2uc9TS4eRse2TpyGXOsrpYIC/himf\
ZNfBNJAyEXUzx0SaMyuSwCYOeHHdVi4gF8sZcuOPBgp3OJKbk+hmJUHyRYY8AH9ngVrhufIjs+H/J\
zktYAtmSzfYLOe7HX0mb7Xb4sKquPL4lm+0mYQ+7bhEmYSEXWYgRkEs6A6rT2NMNY1ZuSfZ4vBZsv\
Z2KGjlW59EGfTuvHDuxZBEmYSGHXbL05LiLMoRHG/Sc7PBFKrwC+CLDXljH09X76jWMH+HLexoFdJ\
L9Kcc+O+Z9GvBjYwgfv5iBfX0USvvVNY1PtzTauYaIVz6TKCQL9JlEj1B8voPi/plEG5cTHhR0+mt\
/+s3lfKGr1OZ+vtDgn3pzMNEfjh+cDya696xkSKEmbnfBqpf3vf3dRv3h6h/RkGXa5HhnamUI8J1U\
lcvXgHkPRRl0aMBASS2+JtqRA6z3VKuBTAM7VKxN475qYJtJa5nG1sPbNLQBjas5UMNC2A3tttA3G\
wshT3pKnMWHLy1tC4mPqjYyU22xFW+m2RpTsIwW65HsAP9+A/hOT/DUZTxbDtSGvmScoWajz2HmV4\
stXbPx1AQ7NxsPd4ydYCGJ/H3b51c7K0XclS/wiY0NqUXtWlkrmOjp7pNyt9jFUr1X9MR1e6/ozjU\
z6KAnsfR6NdOQZdoreufcriHAvVf0KJXgKMe3HUj2ioAn9ioL2fjWKkn7YhnT5NuQqGGakntFNUwD\
ywvSnQjgyy1rWCh8r6i4harsFUFZDl/afIS4yl5RcTP1XpF1j6T3ilZqNq6yV7TvysM3IkKkxu0C5\
9grErayVjAR+V6ROC+8+67zU164/GWC4HS1Y5Uncoft8v/twwfed50jsoHgmrBe6O4B4OFX7Qr+dk\
SLPQvjlzuMg4+Aifc5RsaFfA7GOF8opgg90r5j0jABczcHxmXTHRFjilAcGTYRjO90B+N77eCNsNO\
FBdUvdFLSD3y+8Yci4PPtoGcAX3J0IQN4fnmh2EoH7tA9OQrk3M16swPfTVI4LtA0NGf9Z9gQff3z\
aI5u9pCHehf2Q0Ym7DIgI1MG4cjyialwZLC4g87m4eRgjlGenK3koCHHoTxgLyrRmUSuvDOv1srks\
KsVllkJyGVsB0jXSbjPcfZsw8ml7XbbkHPYZIOlCV0skPefHPBFZtk18E0kDIRdqPBhs0Z5fJH9tA\
L4InWyLirMH+RXJPbp7EKFLzL2FcAXvpcQi296T52rrI9KJPcf8gnMIiSq/CG04/+dfpPuko14E3K\
w1MjciDchhxV7lckt2YhPsFpjM3bm1UpPzuEJmonSjHQfw8vx6nXj7RwvXLhGFBJeuWJiySJMYkou\
czelAL5IpaJza4Nuiqv3VcaXNOyFtfFqhD0CfCrHc6sG9PFfeDLTBYR5Ozi2iRbhVYerf1TXry4uI\
wKxjU+9wzCkz3bncVmyXG55PmWpPJQt8yr1POtt8AC1y6pb6JTOPuttavGM7emvcvhNEOOXO4yzHO\
KU6hwyrrZDTcb5QjFF6JE28pOGCZi7OTAum+6IGFOE4siwiWA83aQKdWdsgwJ60rkfeLIjQdYBjwg\
E7fFBEbjB88sLRUcWeKDYk9csOZ/1lvXdcEDT0MxBeqwDPTTKkwg85KHehSkPqfEQdhmQkSmDcGT5\
xFQ4MljcQWfzcHIwxyhPzlZy0JDjUB5JH5QSPZJMu1ork8OuVlhmJSCXsR0gXSfhPsfZsw0nl7bbb\
UOuz3p73H9ywBeZZdfAN5EwEHahwofNGuXxRfbTCuCL1Mm6qCDfX+DwPljs09mFCl9k7CuAL3wvIR\
bf9J46V1kflUjyvnqrz3qjayc/b8SbkIOlRuZGvAk5rNirTG7JRnyC1RqbsTOvVnpy6c96iz2xrPc\
xtOS6nawoJLxyxcSSRZjElFzmbkoBfJFKRefWBt0UV++rjC9p2Atr49UIewT46p7Jdd2cFIAwbwfH\
NtEivOpw9Y/q+tXFZUQgqpz1FrLDEHvWW63l2We9PeXxecPj9bc3Z70dCV3Ww1e/Ex75dvprf/pt5\
DC0q/w1doralQM7Hfh20P7izYFvvz9+cD7w7U5ODqzJSPozT13+XcFzfSrkLF7bYFcO7zbC5qIAy/\
XvFCVegJft1ngBhgmhUoC3EVhzpIctDnBLRB4k4vUxm2kU9QuwZGOw0DcbC5EcA8VVWTOYiSZLk0i\
rqexhx7bF+ztsf3+H7e3h7+cFAWrqXcw01GlQNgwW6jSc8vu507BtV+fqNIicfvYGI8OF4gbVS5I6\
s96GsYkdFlP6ompnBRPtkoh+2XlbqtvhTEnq+26Hv39hqeR7ElCvl3S3w6F4ux1+J0e9M5riBbhuO\
5wEsG1sqAqYredK0g4HHqMs1oNspvEZ58lkoSrt8OJmosnSJNJqKnt0O9yNbbfDS3calmqHz/Tl4s\
OF4gbhvdaQzHobxjja4cJqZwUTkbfDmbLfUEhBZqOXr7fC/oLymyQ2/sW3Xzy96P2c/VShBFE9ia8\
pfRxJuWs49ncY57xn5b3nvQ3bbTpOGd2blHHYvRklQmAfyPThyPmte4G8fk7/d/s/pk2E0SrTlpJs\
Fblu3U9KiqE9/8yS4rsP15IC25mCSQqYiLWLTFiyMEGzPFmY5KhNNlLM1SYLi4lA0ZMKMHY7pApgh\
yk0bAKKKK7cKYen+YSUQdMIiH2WF/k1k1a3bKZxDOcPL/1y5brxFjKa58no7QRbWsqFFJ2v2ct7RT\
vLAXChKp8TcKGSNADwWjW/AvC7u/Onjve357/s3M99S6hs54IPSatuv7//ePf5Mq8OItngkDno+IV\
FpdMPphferRZLGMpLK9b4+KXXGO5RLM0e7uHZ1ZCqU7m/M3S/x3QLwb3B9BP63iK1oejenCdHYgaR\
p42JGe5RndVe00Tkwz1irfL5jndZD/eoJcUy1UUP96hK++HIRLOdz972IyNbqB3lSXatRh+Zz2JnT\
xSiJxVgmJuVAsy11cI0dvKkuHKnHJ7mE1KOnyAR2+5Ffs2k1S2baRzD+cNLv1y5bryFqgz35Dy7Pv\
VoBEzKTsshRTurh3vyAy5UkgYAXqvm59ydH+JV6eCpF+0XD9o/9bD/xVPPwWJ3XrAbM6CFxqKfZMs\
hwTP0cgUtumGHndBnf3HcGwqoTRS0E/rcUgpt/vmOd93mhTORim8oIAjfJyucw/esGIqM4TDVYBee\
uPD6BDx/yjRboz69rWg31vS9BI6M6BxzPp5uqQbYOsdtmoCWcWKWuugn6EZ7d/ZtI1x6M7FuwNhGu\
zaT79sSBsQuey2hYMv71KTuwrguLnkbwK6aP8m/4acmJWJm46DjFxZVFvKHBCUX3q0WSxjKSyvW+P\
ile1+GYEW/aH+x92VG92UyPP4kVWzCKEm0L+P7qgxqE5Hvy9g9obbSvkxY+D5ZofdlJhvaTm+ODt+\
X0Y5xulLOvC+TAnDvy9Cqgd6XoTVNlX0ZKEtd9BPsy3hvn4Xvy3CZifXUW9to12bqfRmlCBtn+39P\
qVBm"


==> anc/YMLargeD3loop4pt.txt <==
"1:eJztfcuOXEmSXWZEVjU53T1TEDBAQysJ0AcMkxAECFrptRQ4JS1qoQ1HYAEJUUWhyEIJWmulr9\
FX6Ku6WmJEkplxIzMizO26uZ1jfnpBoKMyblw/xx7HzF//9B8+fP/j/7m6uvp48/mfN+9/+fjjy93\
/++bzP//p7r+9+/jjZvd/X3z+5/u3n+4+/PT2/d328/+5231y/992f/9v3v306d3P//bDp8eP/uMv\
//Dxv/x8998/ffz28//7z//y717/+39+d7341rN/snE9eHv5wTcPf7Ib3JsPv777+cft02/sXvGH/\
Yt+3P3x/3x19/8+/8/xxVvvF1+3fXHrfdWt91W3x6/6+0sms/urAwKaTebEq7w/5Kn90Zuzj96sef\
TE9rjxviqAIf/RZMiPIeohaNoMZPer/9USBJfmY3jmJuCZTTbM6dJGP7hPeU73kcMWzzy3cWbqeLQ\
yzxqzUuaxu0rhzBPv0so85A6LkHlex5mp49HKPJTFuzIPUuaJd2llHnKHDc88BnPzJYeTRnqAavuj\
b84++ub40bUMGcAerV+8OX7Vi5lnH4ca7M2ca5qfacg11/ZnMvtF7bxQ353YC+fSzkXiJRvvL8q90\
KsDuReSe02UvUpXNY7cZfWAtn4yiQdQGvKtqhpav1BVw+1O7AtRSjsXiZdsvK8q95qxqpF7qaq56F\
6lqxqHc1k9oG2uksQDKA3ZukpAVQ2eX6iq4XYnVTXAzkXiJXNVNUDuxTkVKvfSVOhF93p5yb32uiN\
si7DPbw2ycPvwJ5GB1W0yj19cO9nW/sXGV31iMgjL5b2Cx2o0EUFzwAS3DJnNkL3SItOQPT1Nt1nJ\
kDkM2dv5zzRkj4wdVbNNachBrcm+hnb/zO3lZza85xgJBKZU9r8od5I7IbgT2Byww0rlTnInGHcCa\
z46VJvcib1qMZhb84M3Z430wADaH23t69vVGZE9unvoAIZcfIoq3pSJRZfcawr3ClzXyuleap3N5V\
6P1YLr0KBlsWGQbH1qnOvwt24IO+a3nkSZ1i6wmENC6coscMWVXXNSGrLbrMBzG+ZSFQhTjpCOWgc\
j96KozDjdS5XZXO61uVJlVqMyg1Gms1RmfCGhdGUWuMPfnhQpDZlv8hdBOgZWZvGmrMpM7oXtXoFT\
0pzupSnpudxrc6XKrEZlBqNMZ6nM+ELCxcpsHxIm2EjNaaK7ET8GPIvuNWVvU/PVNIls6meYXEteN\
eLQNau7GtWgzn/q28t7kmqMAeAgVJnCkikEmVzQ5G4m1/rxry951b6LuFK+Gtxr6Si4W2VoZzA9Z8\
z9pWiM6aBK04LTqb/88lpfnf+iXx+Vpf08ufmZBk9uKG6x+jzyOijncYvPXK9LynU+yRuY68DWvdy\
Xt03ueqAZ0TswACVfkNepBasWbMcWbNUAwNyCNUaOP3x9fsDcKKn6VF8JT33uvnMU/4+MNqV886+z\
IX37Lz21h7c/oDW71rXmzlf8Q1jDgqPnD5BKSIUR28TfDMJo90ddUknfymJ0Kknv9K96+3Tsb6mxB\
07j9uW5a4fQ1HvAHEI6C+sNKZ2FcWLq3BuNFFOz9aerqjAAMdWtLjdEsoYJHv9JMKRvPyQOb1xDsN\
ZXQxJ67BA6pRKrNdVOJVbTV4u3a0Gf1hv+3VWnVBJWXdkjGfPbr6psDSrYlwgduzaB0viQt0/HfpX\
lpGPfKXlb/deYvLU6GatvFqjg22VM1XWSG+8vAsgYk18bdh3sWW4oV8ye3PxMgyf7OnSNiiQ4ZU3v\
dQDOY/3ikwZWrtcl5bqG9xyT68DOfqi9OBGg+xvkdVqdzL06GezovqoBwJ12eSLHd1+fX7p1Lc1Mq\
5k7OG9RsX169z2gj8f3dSJ8HGZ9xiw+zteNik3QVD6us/FX+fjKNVgS4aQinMrHdcrqlTptgT5etE\
Vn9vG/AfBx1eOrfFwL4Opo9cNfvHhaH6/Hqzq/Wl+d1/f4iarz6h6vWn2Vx6+s1Z3+R6Tj+Wr16h6\
vyv0qsXKv7/F8lXukx1+8smX3BpD3Mxj83XGTmdXf7XeCzeRbbhdJ860bk289PTDjguCq5aUb14Mb\
XSkidbbd3Fe7PKascl81eelB6DOFOTYvNahn7+WdBlcG8VJ3UqydhHly6WGbxBI75KUjNK9VpyuXr\
okLAEnY6KVPtkNfCAGdvRThNGrN1EqYXsiV3yyc6eExhOc5c59G/SX8PLz9Aa3GIRhU8LVrCPbETT\
+ENSxEnUYdm0qsyIBthKtaBLkzAkD1tPsjnUadf7IL92nUr6mxB07j9mbW2iEYWEAfQjoL6w0pnYV\
xYsp+ClmsmLJGCZi6XGstUMVUt7rcEMl8kyPWygHzGEvr2w+JwxvXEOzT0/RD6JRKrNZUO5VYTV8t\
3g45CKA3rNOoMd5+VWVrUMG+ROhY4wCUxoe8fTr2qywnHftOydvqv8bkrdOokfpm8etJmmRM/fN/+\
JZ9nPfrW7Nf71luKFfMntz8TIMn+zp0jXoqOOFO73UAzmP94pPOV67XJeW6hvcck+sgFyJXPSMHoP\
sb5HUuDds3SznmpqLeukHRBqvkRikb3FqZPgC48zVP5EA44Y7z9CuY7F1bM493XnixbdyBAOXjgPu\
E7J36CB/XadQ1ulFBCZrRxwPzeLzgzfdxt+tIhHOKcEYfD8zjnGdaqdPW1certegYfZzzbFrV44O1\
Ot8COHdUMfn4pYMDoHycsx6H2S8xi4/PUI+3XbdM5OOBeZyzHtfNMarHi/l4YB7nPFVe9XhXH+c7f\
aKvj188Y2+FjwNkRE9l+1tR1UspXr+86o76o6Pwwra4bOzGfv/MzeVnnkt3z3bSEEbnPxbk8iBvFo\
MEOrfCqh7ajlFEoDPAWI93PHEZ66Wm9cMg6Y3VPFIA1RBYGUBq7Ca5QaSxAaRyN9VgcOCt3djvn7m\
9/Mxz7t0xzfQdXWQuXRuIrZg3j9Ra6oxQDfDGuko1pBvrMNWQbqzDVcMOIjzVYDUM9Ro66BSAJsVf\
XXVSDYYCJyIQ2w+HYEwzLaMbEIGjT9IZNNK+puo/OwWicQQy0sqRB0gChoyOPvIMU7npkQepCwgyU\
oAuYKPojnABz07xqs08tywH6ALul7EM6gI2tPHNz8TR8xEHSdgnm6JH18wdTi1mxZlzdH0tM3JWO5\
ZCkEHCzobC1Zp93RK01oTPitG1Zm5WjB5dbt5YNTr4rAhkmZHLZ5izIlJ3IDZXIM1rgozU2AexnbC\
94p7yCAfYnAVr8wCWGixqsFxosOy/uDy88tEbLHPLVpXa/uhirr5xPbjRHyNCrtZGdHD1rfdVt95X\
fT64NLv6QVTs7eoHkZrN1Q3q07tayRAPQFzdnZ5rywHarH4Qanq7umNyegJXD5TwhnigrL46uKDIg\
WZXd7SZ2x/d29X/5pKr7y2V9hzRec4Dd3o1URyZtqxombPi8HjA5G7weLDTwet7PKlyWF9d1PN4nR\
W+yuPdjnTfFhjjf49f1CyBPF4nh18lNgLrezx7B7Gvx9v2EpPOucefTCjfIj8F8MbkW4v0ZBFctbx\
043pwoytFpE7PYd1Vy2PKKve2yUsPYmbXSXQULzWoZ+9Z3gZXBvFSd26rnYR5culhm8QSO+SlIzSv\
Vacrl65xb4AkbPTSw/6DJQQU7EQBemlu71nzyzVCwDpN0daJolpRwjm/rAJ6sMfPML98O4fH6+6rV\
R6vYryvxwNU8dU9XjdhXWl+OdDj+ebAIj2+9Pxy/HoS+Rb52o2Y+eXeuzlKzy9r+fWQ8piyym3z0o\
OYaYqPbF5qUM/e9dgGVwbxUndvqHYS5smlh20SS9CRl47QvFadrlya0njql4Rj5pdjvfRgyBcNe/e\
03CtFNwuEO791Qyo2v3XzM+MiRtVjEwAcf2ty/IW79vbqPyy8Os6MXc7X5N79HCXimZtwJBoadzEh\
41HR62ykMEUPGjJ6TUlZO1RasjVLjnT75jcLT3l4DOVt8cxvf3wKd3vl0FcGuGap6YewhgXH1ARAK\
rEiA3bMdNVuqDuVAIiu3R91SSV9ZfzoVNJUMMC9fTr2r6mxB07j9oWaa4fQt3mQMoR0FtYbUjoL48\
TUuTcaKaasUQKmLnerotoqDEBMdavLDZGsYRrFv3iZ9O2HxOGNawjW+mpIQo8dQqdUYrUmYyp5+Yx\
dP00ljz/aFFv/otgaFVv/xdVhbP1maVkR89TNU2V9w17q5Nj+ZwdgzIJH2LTpLHbcNxm19Q0Q7Th9\
qr4zxjcLjNPhzQybzQLHXoCCoZxpcPOgXNKWj6+BT0e5pC3DoVzSlo8vb05HuaQtR6MMIZP7+odrx\
QCYLSdFDN8kCwrKELYcFjFQUGYp+rhRhrDl9LgsJTdmMeQEtpweMeBsuWRcnsKW0+MyXO1XMi5PUf\
ulRww4Wy4Zl18fz0clL3MkbMxZF6C8GgE11XQzN9RUM6LAUONbYBmoFauNUN8qVpeCWgGkD9T4Flg\
GasVqI9RDShjF6mFQK4D0gRrfAstAnRSrk5fiHBN0EurDrYUDoGbp7BWAWlZ9NUrsyaqHQS2rvhqV\
FmXV1FD7YLm+/GDDcQyvyCPCiok9v+5NwA5sgp8KO7AJZRzs+CbjcbCbN1fQVvoAdjdDm5Uau6Lxj\
rYRWgK7CXPFLbLPgueKkdhVyxXQdgce77phN2GusJ9FtkPTe1OJznk8+cW1Z5H9490HD2eRLVfNh2\
zZ4Mv4A0DhS+UDQOHL0YiWkp5A1oJSN6uGbU+COz16ACxhlHLDkm4tt5CwpFsLJizp1hJ4DTuztWD\
C0lftO5S5D5STeG8e8H4lWJ6D5fgkd8HyxTuPNC7OAfdh2FjXRx+fqSRsHrE5PtdE2Dxis96nDPEm\
thvQ/GD76uwBdjMtNnXtZki8mRabunYzRN9MiM0wDetPycfLByca7BzMPkzg/nEx2PsH97qX0C6IA\
+P75usADfcS7t/p7reWmdWDRnDblOxBT9D7xVGXPG+9r7r1vuqTiW6j6+4s5HFae0XXwuC+DRVWm1\
IwxmSY0bkam+GJZ4Q6MzWJ2Ojsaay3CxAQRuea4TMOkt5YzSNFUA2OyRG7updqoFYNrxtUw+1EqoE\
7EN/GV3Aggdg8Uhg6pRqupBoujPQPz9A5uWpoum5bqmGIavirK0g5EBCD8IrPOFVQoJdgppN+pGZO\
YQxXYt3nlgX0j8Q61ugk1quIdbCJQYl1ILF+Cy3WA+QAkNjRjN+ZCMs34xdXWXKrAiOTE6iCOiM1c\
wpjuBLrVxLrBGLdsRHavrpfYp1arL+SWE8bncR6KbGuRvOVGs0T01lCwl4KO3UkrJlO+pGaOY0U6/\
YaKgwHj1h3Smd4sb7xviqAyv/d1aFYf3gM0DE6jdNIpG//es3bGzLd1vX2jnk2oLNjhrx9OvarLCc\
d+2OF59yIa/VfY/J++QyiTw88fgRPPSuMbPZPrg6z2TdLy2ow5LiSvm+4iBDFbQkREeMIPPoGyjaM\
l0VTOrwRJhymv+ylEhjKmQY3D8olbfm4Y5+OcklbhkO5pC0ftwzTUS5py+uvx6mma5uh3pyFevMA9\
SvIW5yorHoc1LJqI9SYdx6XtOr1UMuqjVBj3rhX0qqHKJAIsYdj1fYlnIJ62JykoB42gYoINX6qdS\
3URoQaP9WWgbqkVc8Tq9OtGhPqklaNmRZLWjVmEzW2t2ywC9Nq9iH9o7LY8U2R+IJen1Ve3UxuXnc\
d0hgri53c1eGuyq4Ok7uVu67HTu4as4Z696UDhrWVCGMN9d/uPnhYQ320YS9ifS9f4FgLSsloegTK\
b/X6DI5YuXa/a19QXCt2hc0pbBwHV06DjeME/ib9EbbdzRcPzunJZ7ZNC5bjNU2C5RlYAp1owKW/s\
XLDh4xpeYywOYXNkEvGSbFZf7hJ31ppBDb2ZQwDDn6ZFpu6djPk7LlpsalrN0MOmqLFxiWJh6Va/y\
i7nOZIN87yfA65jziw5xNzWYmr2b/5ClDbRcabh99rnJXYrHnRPqcRt3+x8VVvjl/V6LU7C+lyTHL\
fVGUu0zaXPbfHubphifjc+7sODx5QGq8Iw6YKlo3Onsba48jZdGMddmtCurGaR4qgGmDuI3afbyrV\
gKAabidSDdyBeNh59emBeMR59bjGKtVAZawQdy3NphqaDryVamhRDd3uWoKPQXjFZ5wqKNBLMNNJP\
1IzpzCGK7Huc8sC+kdiHWt0EutVxHqViUGJ9dnEumb8rjTjV5hO87X3zIM033hPb7NmOulHauYUxn\
Al1q8k1gnEumMbnn05f7tYd4hniXWJ9cvePoG6k1jHpVON5is1miems4SENd94X95m64zUzOnFxbO\
7seN11u0O3CLW748ea1oD69b47k7+4xcd63Vcv7j1jnG7/hfbttx00/TXlx04QiaFb35MFYEto4M9\
hqK7mIfd5N243zh+pGFKqftIS0YePLEbMjr6yDOsJZ0eeYaNND3y9NsMN0DPO5a1W/V827L2WfQ83\
xnExjw6j54vmlVH9jtjs+qwzm56Vh020vSsOqKHjRt5pOc5Io/0/MR6/uJimvn6801rYij1PF9//r\
urWYS6Gu/g6VKN94kb7/TWi7T4HcJPJ5C1dQrqYSNN53SY9aZzOmKTCq7qU5OEI5uoSaImCdtZXpu\
zj94cP1pNEvJJz25NEvho26NXkj7IEec+wWcTvK4X6CDTmeQ7pixykFgyL6BTi6bvQoY4QfoAqptB\
V1CwBB202hKyUYAbdHp0etKDjrlkZg46IwaZHnTMg3z5zCCfrhB5HI/WTmN0A/5298FDN+CbUH9cW\
jN4Jmp2KXuLzlg8gJGRmTPzyfh2QQaGqDIwct36zDBGNmcZ2YxnJAI9Kh+BYyQpauH4iFVfUzOCHw\
kjl4YhMoIfCSMZAZNZJTWvuXcFRgZVPu9OhjTvIIU1jBH8SD8bIyz5PF3zUjOCHwkjJ6QQGcGPhJG\
MgMmskprXPHUCRgZVPu9OhjTvIIU1jBH8SD8bIyz5PF3zUjOCHwkj10MgMoIfCSMZuXgm4e5L4W2F\
sFhhP8Nk83WcbetqDhIF+r0+7uUxN94x3qz/xbYzxrvt4kkKCjhHnTR4vFkWnCtLxo4uTPTEj86KM\
+fo+lpm5NKnWApBBjlgRXmsMkU6nAZkpGCRtU9WHLSsPCkrDhpdUt4YtLmDeHTpWXHEro70rIh0eA\
dIv4Y+K1L1QRzHlNjXxm6+DlB9EO8XWfogtxP1QYDyakAfpKjiG3SGAPHo0hXfiMMD0hUf0m0asTo\
I6e5rkJGCRdY+WRGv2lQfRH0QTMtUH0R9EPVBjkYaeVzr5uzLbh5eFqwP0nRc6+Mo1AcJ7IP8affB\
oAZHbrQtMeEMcpIpRDXJzeSwQz7hxUGdpQPDRprO6TDrTecU5MRhTQ4EtEFQW1g47XPcNgieZWpyY\
OUgZ8mKBdogmhzAij2aHNDkAKZlanJg5SDps6ImByAnB8A2i9afHODbLDpyciC3wQHUMA9ocMA1p7\
q2ALQLFFfKaRdoqba/doGW8k7zTfbM3jlikOlMjri/Pp1J8yDp46zZZunj7LCRpnM6zHrTOR0RjCK\
qEmsUZ2vBanJAkwOYlqnJgZWDpM+Kmhxov+t0PznwyJzOIsDolv+z3QcP3fJvnmGxn1MurRlXUWzs\
z4xsvIGR0Rc4kJwFQkaE6k/2NtfOLwgyWMKUL/OTkQHhGWFhioyMCODCysp8Mr5dkJFd5xBKKuvSH\
SRGkiO9GEFDLzhqwTGCb8+zMVJIZvmiVvf1EwMYYdFaIIyACV8qmWVtloy4ShM/roB0rkDIgEgcfb\
3NtS0BggyWMBXbuQIhA8Iz0pslIGSwqCkQMkgrDhxJZa0BkRhR5wqNEfVJhjKCb8+zMVJIZvmiVve\
jTdS5QmMETPhSySxrs8S8jBGMDKrsQUYGROLo622OkhCEDJYwFdu5AiEDwjPSmyUgZLCoKRAySCsO\
HEllrQGRGFHnCo0R9UmGMoJvz7MxUkhm+aJW9x2G6lyhMfJywcj9r587ENKwP3H/jd1/bTta8aC50\
LYf8vGLjRspH7/oPlqx8VW33lfdHr/qv9p98LDnc7lHuclUl7YNniKs7anAI0ZfCewjsAMve3t1VJ\
hj5PD0SjrUvIX4M4iH2rgCyvHkQhjYxwdECuxAyz5e0a9YEm/eQnxs9FZAGRi9jw9jEtiBSvB4Uky\
xJN68hfjYagcuoBie2dDgHBNQ7D1JMLAN3iKwy1i2QwTSgp1u2aFgr82SfU0xIvOOyZLjEI/QJWE2\
XgLxkjYOHVVK2vhMSTNdoThKS/tOFjCw0xXKTGCnW3ZgGIEDO92yQ8GWLunTExyHeEldAo14SRuHj\
iolbXympJmuUAIDCtwkQ7pCmQnsdMsObFPBgZ1u2aFgS5eMVYKY8/HpugQa8ZI2Dh1VSto4cdJsNu\
/YRWx+PhbXAK4Bra81TQLarJa2qjSe1dKi+wklQVuVCGa1tCEKcWMfZbBCtFJyErnBa0pKIjdkRqA\
kcmjeOmY2dS2Ai8NFo/UI3KxRZ/TWGmB6UvQBaNr8MAjC2BZ4BIT2Wn4QhH3l3pQQpmcS7z6mXrEw\
ut6A64F2Rk+Z5FQmcZ6Trkyy+qh5ZZIECNMziXcP8upYeFshk+Sjp0xyKpM4D+xWJnEc/ahMshrCl\
wsI73995emZm6/faDs98yC8tZ0seaCwvV9sPD3zxvuqN95XvTl+1b/ffdDj9My+PmB+JtyhMvbcCw\
Z2bCoV2FiW7WhH04KdbtkzgZ1u2Y6ixgr2ZCtiBDaWZQeGETiw0y17JrDTLTswjEy2tkxgY1l2YFE\
DB3a6ZYeCPaBJ2ICOGfGN/ZkDZ/JNDfABkwMN6PDa+DjES9o49K0uJW0cGvGSNg59E0NJG4dGvKSN\
Q9/vUtLGoREvaePQdzKUtHFoxEvaOPRNLyVtHBpxg41ftyJueKZvQdfmLCybNYhDne8d0TtsYHFCx\
PlsnP0Mez4bRz3DPsK8w2SKvULBBLuvFQrs+SwbNYyUtGz2LMmnS6BPVC+pS9gR57Nx9jPs+Wwc9Q\
z7kgoF9UqjkgoFFeySlo0aRkpaNnuW5NMl0Ceql9Ql7Ijz2Tj7GfZ8No56hn1JhYJ6pVFJhYIKdkn\
LRg0jJS1bWbIX4teXH3z+FOvHhUC08+rpyNF2RdORo60ifGvyrDSfRO5QHJCuH11RDRAhF5GTC9hc\
kpopgNyscY52L0h6nMPsQjN465AdX0JOca7CfqD0OIdZQzB465AdUUJubEy6PjOEHmegrQDwixYem\
GQFYdJ8qbVH5APQtCTPCGFsb37jGmQYevbFMfHo9c26Dh9rfrB9DgLC9qqjR5+CvUfa9cof6Fe0TA\
Fh3RRsvqlKKfiZFDwCvbopGMT2qqNHn4K95yWvzh8kt6RNAWHdFGy+4ksp+JkUPAK9uikYxPaqo/e\
HZ9BbXM63C4egKcAUwTZfB3jh+rvdv3tS2q4UPBhF23V7B0Wo94uNVwpuvK+6Xf/FxjFuj8f43e6D\
nRXu7yLc+l3ekBUaPLNNQxkbUytG1zfuhIxuGa6BBGtwcxvo9t3gRjSQgu4+0sqR53XpyHMsFAkjj\
7MrRRh5ho00PfIMGym89Z4o6AhHeimbdBspvJ92Gym8n9bhdJj1pnNqHunFJsm+eRDdiw2LV/Ymye\
brONuaJAej8LYsGhsIj19sbJK4ex0367/YOMab4zH+afdBjyaJwTMb+qJtc3UQTZKwle4Qo2vmDqf\
B1bdjjza6vpbpWpIMQSHIIAcIHN/0ElwDL2wiDamBB58Voxt4uVkxenS5eWPV6OCzIpBlulYJQ1AI\
Mkj6rIjUcgUZaWXvvJ3BO3sMMp1Jcz+OmUmk9mpu9Bk54VNkpOmcDrPedE7NI/3rxUjvf/3pCsoXr\
pc1TAZFb8JqfrR9PnjzFTnzrMNv5Wcd3HMAabMORom5f/7D5MTDr907zclfc3Tt2h9tXixd2tUdx1\
HYF0TI1Z+6euMXWVz9drWrm8vWuq6+cT24MfXGSGGrde3+vd9w0eTqB1yib7hwryVwy4EOweV2QFY\
/TDqds/pBJpCr+7K6vUKSq1O7+oisfiCwemd1RFc3tXJ9Et4QD0CyultQ11b+LALem9UPk07nrH4Q\
XplcPfCER5Cs7nIEuTqKq3uz+mEp2TmrO1z995dcfa8/v/O7usGzYh1dS/MxnOofubzF0tl6fjtGh\
+74ygefdsLnp3L6vnHfbv7zHem+5EU0JVdMbRjDc4QSW/Ho7m/djLWHRqPqjUiFKx7d/a3txncbh3\
Xzo+3Gt+LROGsKAvsUJx+9WfPoZdFzQYepJblGoAH0MkP7FI5dI+2PnqJPYXB176oCuTr0bufBru7\
tUziWwge6enKfYuN6cJw3Vj1nEcCpfH2KQ4Fmsvv2B5+p+tc9+EzV/+w0Vt837rs+4flufF/yIqZZ\
VyzW6F7x28Pzikd3f+tmrD00dq/4m7H2PLr7W9uNr7nit2Pd/GjHppP+WD88+o/LRz9VNLFLp6ZaE\
F11WueJeLF+EWA+aEf9mvkgps5/86PNkefohcL60eZCLeK9UWLmxvXgxsDW8ujI5aYqMcNKzMExs1\
kZQ1QhzY8GiZl2tIvEzMAmuSGwgsRMd++5tkCl1ZkHWaJ3YDvII+mPBomZdrQVMxOrc0Nglc6sMLH\
oi5mcfeO4ec7YmOmYROWOmdboExExwc5yqSoX3RGMVmce5vuwpiPRwt0S/UyWOaCN68GNgS2iNvec\
lFFVZwLIRXewXdvPTDwCA2gRQYl+Jk7MNNTmOodgUoFKqzMPYnZc05Foq1WJfuYUMTOwOjcEVunM1\
cEWQKCu7WcmbnYCWvZZop/ZOWYuZV2fO0qbn2nQlo8/u3SDfm/doF7Nb938zLiw/ueiYR0gOm+fmm\
VyMGp6OEg42ptqROh49ClX6GgKTv3cPOKZm3AkGmaxYgLe7u/uS/imgPcoDlXCXy7hFfAQatZunui\
oWHUjOfZSGoAgATyfHDgv231nnh2QMctkKsfMBvXpD2wtj7bOjdhjZv0+H0BB6I7SwPPJgfOyRHuw\
Z4yZhrkRR2hbxtq13bPwmOkWjLUFKq3OPIjZcfPJgfOy3WOmHRDFzKc/MjBmBlbnhsAqnbk6SgMIV\
OD55MB52e4x03FqDm/MfLl8+NOYuXd5Z7Nel4GE6aP/e3Xo6988w+LFPLF7csx8t+GZEVNKG/szXZ\
nd6NZgZPQFzvxM30xFdTJKeoZ58ysYGSU9A4SMa/sgWbzNVbJBkMESphqMhpcMCM8IC1NkZEQA10y\
wyIAIU1in4bByki6A6nMCkUHStRWI0JW2AiIDwjPS0zkIGdJWzGRU1lasnFTWVqycpPtJ4IoD84Qw\
GCfpfiJO8Pwk8KQHVk7S/QSBk28XnBxMy2OXJTjThNuzjBysiwJiJLnCFiNo6AUHRDhG8O15NkaoY\
n5gwQhHDJVZz0SMlJeREXNvhTSG8SkvJEaU54cygm/PszFCFfMBEjySq+CY9UzElPSYwNOPhjUjS3\
pMBWJKekzg/VPymNmJiahcDM+MmETzeaH9yBMcRiLQw6nuGRlJ9hHXzO0UxCS7CikxYOuH0xuJ5Jx\
QhX8mTupnFpBcj9RzkfpCY0TqC5QYqS8PMVJfwzL9CE6owj8TJ8oszwSwwJPSkZqSfJllEmL4PCbw\
rnokYvg8BoEYabFhF3GM4KSkFiPnpKSfkMeukn6CwAlpovcRc335wecAdt1oRipxVxyP4ncO11Uep\
Gu0VkjVegBHxO55LDgpOfIADHYAQ1LEWZEzTyqOx4RonKN+jUZGX+CCnac6GSU9wxim4Mgo6RkgZC\
R3pUeUAaYpCAgyWMJU9HwQBBkQnhGrfnnIYFlaJjKGxndrsg086I2Vk3QBJE7w/CTw4FDzFZxgnKT\
7iTjB85P8g6jhOEn3k/qcQFQkYb5nJQOkcaJaHYgMCM9ILw9ByFCtzkxGurbKP5QdjpN0bYXACeLq\
j6ScvrE/07VqFocRHdeKxkgyesEBEY4RfHuejRGqmB+Y4OGIoTLrmYgp6TGBp4Ka243ymKLElPSY/\
JOn5TFliYmoXKi80MoIUr9F1T0aI6olhzKCb8+zMUIV8wGKSCRXwTHrmYhJUl4Rk2g+L+x8eO4QRl\
jm6OdhJNlHXKvipiAm2VVIiQFb75Ve5JFzQhX+mThRZnkmgAWe24bUkOTLLJMQw+cx+adOy2NgiZE\
WG3Ys6AhOSmoxck5K+gl57CrpJwic1FdgIP1JpB6+OsZojPBVKfnnTM/gKqTESH2hHcou9YXICWkA\
8xFzffnB1oPyq8vb9FOwkQAGO0mjHsARsXseC05KjvMAPFWSW2CHBHGdNAcLcZ1EBwtxnUicA/FUy\
c4HMdh5Q0lxZ0X2PFlg2+u/W1Ay+gIX7D7VySjpGZdaT6hklPQMVjLCpLs9pPiSvWF65NJqXlRO0o\
1ZnOD5SeA52aycpPtJfU4iWkE4vmclQ7J3VCOKhwwIz4jtp/CQwbLKTWRAaqvEu3pQOUnXVvU5gcg\
g6dpKjRMgbQVCBoRnpKdzEDKkrZjJqKytWDmprK3MnJAustnYnzmm8X5uWUPLsfHdiCk5vVeBmJIe\
E3gItjxmdmIMHhNRquB4oZURc0eFNIZF1CvzMJKMXnBAhGME355nY4Qq5gcWkXDEUJn1TMRIeRkZq\
d5v4VNeSIwozw9lBN+eZ2OEKuYDJHgkV8Ex65mISVJeDZNorhU/zY/udWT8SGKSp+pFTB2PCTywFI\
kYPo9BIAZs9Vd6yYcQxXTmXylOSvoJeewq6ScInNRXYMFk9zorfiLpJUbQfMQhhhOvH5nIVUiJkfq\
CuatH6guYk/qZBSTXI/Xwpb7QGJH6AiVG6stDjNTXsEw/ghOq8M/ECWkA8xFzffnB1nthqjcX0y99\
QAIY7CSNegBHxO55LDgpOc4D8FRJ7gu2c3RxCK57UKIrBXGdSJwD8VTJDtaKi6Y7pLK5aLpDgrhou\
kOCuGgsRtqoNDvELxcQ3//+i8//fP/2092Hn96+34N+9+Lh3XZ/+ubDr+9+Pl1j7v5uj8HdXx4IM3\
7tyxgOmG764q33i6/bvnjjfdUb76veHL/q3+8+2H365v0vH3+8eYbFFL3i0BY+RzHMpJ2WfItWtLB\
7BrvT8WOB3XJSKnsn6QgArdNTRuMTgKcANFqgvPcZ7z3d210ciynsvJHvVo570nGNxicAV0U+ea8/\
8r0Wdm69fLwQSY7bGPkE4ErRHO29cIeRWyOOadJ/BXZhna8JsEu3O+91pwDYpdtdNnZrE4bhZWInX\
pofvH6fVFcA02eu2AGsa4FnijVZYEcAmXOv98qmPvljVacgPfcSY5dud7m6hdvusrFTxj2VMM50WX\
oCWDfjDgKwrgWaJIsscDWAzLk3V7es6pGm515i7NLtLrdHym132dgp466SLENm1gTgnBZoapTKAlc\
DyJx7E3TL0R435uxLjV667SVol0K2R41eWGi/vvzgrNV8Qu8yepe2PD+gpwVpSwgP5x0F4UoIh1lh\
3doDyQoF4axWiJROBGG6AFkhfRfT7ELkuAUCoXlr1/rc8xTU6KXbXsLKnkK2R41emABIr/WN+lboP\
YueMedq697qTokgPA3hMCs0ODJpgYVkhYJwVitESieCMF2ArJC+iylKIXK8QFiItB5zXKKCT5utv+\
2AXnoFT41euu2l9T9K2B41emGiKL3/YT4cX+g5ukcnrvBT68Mu5QThRQiHWaHBkUmLTiQrFISzWiF\
SOhGE6QJkhfRdLBkQIs77D2sj0tQ9mhGTzjepPI7IcOvH7t/9q9791nJZyIHbt90yctAk8n6x8SaV\
rfdVt95X3R6/6v/afbCjZX+TytKym/KpwZ4bagvzMxtSKUgXyLkYO52MvrpGZMgznvbmOcko6RlmM\
r5dkNFeiEWYsoGRhuIumJHNWUY2D4yYY9VaRiLQo/IROEbkI0ZGhkUt+QgaI0mZHcdHrHMlSFGrmZ\
F0XeSYxO9OzAr9S2XR1hiDwAmis1CR3Wu2HJqRyuFrRPlOZdEA4UvOsq47GEaMeaO7iHm2OZVPjKL\
YcTNEnKBxguAniAEMv5/mWPejUiW0nzYbI319ZEypMgUxYWbNREzsFDBO8LdmenJOqMI/EyeIAYzK\
AbufbojICJX7TcFIZfVFTUxl9QWyAA8n+ANketZZlcrqizqApWcWR6O488FJmMSkZxYRA+oxjjb+F\
MSkewwCMdJiq+chkTgpqcXIOSnpJ+Sxq6SfIHAyINE3O0vsgiM/dz+0H6M+ZOvJ3ADzbQ/1RXoraS\
exhcuizdjyBRtTHW4i4/ggknQy+AJTYTJKeobzYPR0Mkp6hpkMREUZUT6kL/c1x6oBEjS5+JqNEfm\
IkZFhUUs+gsYIfnEXzIh1bwdS1GpmJF0XBW66GVGMUFm0NcYgcCJneba8DiPGfBuQiHm2ussnRlFs\
2BZbceJWr/mcIAYwKrKtjFCXKukpJX83usLXQGFM7Sz4/TTHGhDqUiXC/QzP9C34mYKRvj6CtfyWm\
pgws2YiRus9h60tZG1LhvkJEyeIASw9swQuWK9e1YuYKT0mf7stJjHpHoNAjLTYsP1QrI38dC1Gzk\
lJPyGPXSX9BIETxERP5YCddw1iMkLlflMwkl6l5G+wxSQmzKyZiJH6QtuNLvWFyMmAANbsLLGLW/z\
c/bDgbhDAfa20IMB820N9kd5K2klsMWuzOsa7wE7xAQdiRQhbhCiBLl/IMVVU58m4BSWDLzgVJqOk\
Z1wqdFDJKOkZZjIQdWXftBzMyDmV9L6hiurGSAR6VD4Cx4h8xMjIsKglH0FjJCKzp2fhxPMRRMx5e\
ZRPDNgcTHqoQXAWcTJsGz51AKMi28oIkh7mSymJp4gofJ0IXwicIDoLFdlWRlSqgIavEY1hKosGCF\
/UztK3n4a1rLK6LBYxU3pM4PYWamLSPQaBGK0Qhzm/AlWLhfnJJJyU9BPy2FXSTxA4QUz0VA7Ya2c\
xNCNU7jcFI+lVSuJhFdDEhJk1EzFSXzAnu0h9AXOCGMCoHLDXzmJoRqjcbwpGKqsvamIqqy+QTUM4\
wR8g07PO11dWX0gBrNlZYhe3+Ln7YcHdIID7WmlBgPm2h/oivZW0k9hidsbrGO8XbAeXv1PFBx/Ei\
hC2CJFjwPPGCKTtq7NDrBjhiBFmdF8+g+6Lz/98//bT3Yef3r7fm/Tdi4d32/3pmw+/vvv5tJrZ/b\
sfzd1fHtzB+LUvYzjwo6Yv3nq/+Lrti1vvq269r7o9ftV/t/tgZw9v3v/y8ccbv4+kRwufoxhWxp/\
Ok4tiRtg9g93p+NELu9gmdQR26+fXemHXVzXMhV1du4v32bp2F49d3Vxxume1WHUt7Lx5dhV2deNd\
vN3VjXfx2NW1u3ifrWt38djVzRUmn30t7Ny9gFXY1Y138XZXN97FY1fX7uJ9tq7dQcQ73xCvzw7xo\
NnvzBZ+gJcLNZix854G2Au75Zxe9qm/jgWC2cZHD2C2BTJ7r/c0qT7YRXcFKke+W37HzTY+egCzLZ\
DZe3ONT3p5DXb0jpttfPQAZlsgs/cmGN/RomNm9BIs7wg9eufNN0B6CPOtUHNDD7RY5tWE3mX0jHf\
aai3BAXr2/X490DPEPaE3oe2N8Ny6tmdGzy9bhoX5FQJj0dgSIsclJ0R88uHAUply1/UJ3eAj9OjL\
qnwDpIcw3wpVW/krU6H3LHrG7KvVd2tqK62/S0Ovru2N8Ny6tmdGr3gd9ihvjLV6eUSauxfVETkqw\
yFitg8J+JnQ2wropdVJJ05DIiw18w2QHsJ8K1S9+Uy9aT6XT+g5qvVB+YNU84+wPUPcE3oT2t4Iz6\
1re85zMKtVYov5HCHiPBW8NiJN1fqMmPQ79XX3Je+pr7/p1NdTX1x76uv73Qc7e9if+gp2k056bdI\
ht5xYo5SoVQpi++0C2/YGTDoYvii/qgjOwHnGkiUD5xmLm8ExedZ851ylrHzXE1vlu1X5bhjOk+e7\
YThPnu8UN1bHDeOxisJ5Jc7GYwQVn1fGDSx7rhufsXCua89YcaOuPWPh3BcOM3fX9mfmTM+BAnwM4\
Ul7O5gx4cA5tpnhs7fNWYgPvZUCYixT5okVSM2MyrECpPFZOVbMY8rZJz/OgnP2AZEThAwSU2aGuL\
4Vzzqbat7VrdnUOGzVrV8GnsZu/TCcJ+9uDsO5b8AQzqdwrhs3jJfBCueVOPdcHaD4fDpuYNlz3fi\
MhXNde8aKG3XtuS/Oqq+ba0DnyVWqr3tiK/22qr4ehnPdfIeFc918h4XzrCsCkBpyPnvjmN4Dad5X\
nnuax5Szb8GdBWeKFS7cIYPElJkhJrFirGjBo+BIJTKdggNpD1VWcDLlQJyPFmDNgnT25UJTSAwac\
2YGmcaS1cNfUmjp4QvpUatdYPNguT5+DtKGOC2kZdNnkUaLHnVtGg3puhmxy3rmW+HsVx4ZONeN0V\
j2XDdCY+Fc156x4kZde+6Ls9bZNq8Fdd6dkWi+BbGVfjul37rsK1G+uxiHsXCum+/64qx81xyTnXe\
sKd/1xFb5blW+G4bz5PluGM6T5zske/bBcX0WjuuHkWKvya+DM/bJqYM0xpKFAquMZoOYxIqxokUw\
dx0BRmpbxIZj7H0lJWIFCcRYpswTK+aRyNin0ipWyJSRTblpnVYdpNFX4ytsCGTYmi8nZszYwxfSk\
PtKNF9yAmnHZVCaMSmGdF2bRosedW0aDen0eiVbSs9Tg2dvhldDSSD3AZnGklWvrKwMhfRqpM1bVH\
HyIKm2Q7PpuioaDem6No0WPeradG+kXy6Qvn/JF5//+f7tp7sPP719v8f+7sXDmHZ/+ubDr+9+Pr9\
Odf/Gd7898Gb82pcxHBDe9MVb7xdft33xxvuqN95XvTl+1f+9+2D36Zv3v3wk3Hvh8xKD+52fVT/s\
KBhbLDDYOnBofvDmDHrLWbeeEA+Q5bH2FibL++IMY8ogtBmwNZ9aBYMtXZgwQ6wwsSpMyJTXtWwNE\
I+4QL4uxGfO6nFArGjR3lUVzmN6qngho2EqxvzMFdHCT8APnoVlsdg24GB2iRVTZ6WwbbbbsCkcMm\
z72piwHRIbr88McuXyfjKIY2di60A8YCYlNhU1P7jDSYoJOKenfBKcwdQEgwoG6fuUVMEg2JZUaiO\
wnVUFg9htZYkGYr6CWCp4rTpDmqETzuRR2bH3oWPIGNFuT4/K9SFOt2LH5hIyiNOtmARiaYtTOe/M\
PHMCznW1BRbOde35zHy+7BkWZ5ilVmbaNvZnOpa7nMT2UD+asAW684FuGZsZYi2vWuJsqZZlyp1M2\
bRS0LwlTRA/A3HPpduKFqejRV9TFs6ncO5rzzAhA4Q2A7ZGYQyELVI47rlmW2FipXgDMeWGMjq4O2\
31O0P9DCKMS64KAsG22W4ZVq6MwLavjQnbIbGRY1oJxHwF8ZhThip34JFamMKZPCrnLlkZ0Y9Ij8r\
1IU63YorlsNxWTAKxtMWpnGdarYLUiBfOsuczOPdc2S17HoUzWOctTLl0zH0g3fiSHWMQbEt2NUdg\
O2vHGMRuK7czQcxXEEsFr+1kIq2bEM6Kyq0hY4HeFN22GUBOt+SEluZ8ljwDyGHZ6fryg7OWZQrkA\
VsRfCAPUHFLMtKRPhcOHLftCenVSKPZtCF6lKtMYG1aSMumzyKNFj3q2nRvpCXwmlR0w47pQXeDk0\
Lc5cK2kfdVk+q6vqYsnNv1M3XIAKHNgO2ljIeHLVI47rLrX2HiYpjoizOMKYPQZsDWfOE3DLZ0YWL\
Y7fXp9pYbJkBMudzEasOWsh4Qp8/41Yc43YqxL8EqYcUkEKuHfKqz2WWP70htIZxlz2dw7nKfm+x5\
MM5g+0bClEvH3AfSrii53wkE22a7DZODZNj2tTFhC1XVYR8UUqKqI4FYKviUOutyuoJU8GCcwdQEg\
wrm68aDuAQPtiWV2ghsZ1XBIHZbWaKBmK8glgpeq86Q1k0IZ0Xl1pDx5YfVnSgFcrolo29IL2HJM4\
Aclp2uLz84a1mmQB6wY8kH8gAVtyQjHelz4cC2+lVIj9q1lIO0IXqUq0xgbVpIy6bPIo0WPeradG+\
kmevB7KJbHeciIKdbcvahkVNY8gwgh+Wn9KLbfKebQPaDbD4sCEfHLclIR7pzZ0NIr0YazaYN0YO0\
NiG0aSEtmz6LNFr0qGvTvZF+uUD6/iVffP7n+7ef7j789Pb9HvuD3LP70zcffn338+mVI7t/9yjc/\
fmBN+PXvozhgPCmL956v/i67Ytb76tuva+6PX7V/7D7YEfLm/e/fDzylyZXMSiPBkljfmaDl8AUxl\
16iifObE3nrG9kE2fyMydnsWcjp3NW0s96c/a7BWft+i/CMfqq92DiNmeJ2zwQ1ztAriUuAmQqj2M\
lTh5nJA4tVMrjSIlLEic4Hte5tU1NHIACpOFvRUFA5R/2wEZDHaLrUdmElbgZkl16zHQstcniTzHz\
uPyioQ7R9fCrxbipOWriIpzZ8EyIOVVq4vp63JgCQfwNcJKC/MXO+OAkJqtYmYM6qtRUkDrEqEnlz\
llX2iISR+XMIg5IZzoqc/EHpDOJ+JPOXN0UI6SOKjWJOq6EBzIzEXsmSDpnfd1NnMnP3E210pyV9L\
PenGnl5aA5294BUisvJyVOHmckDi1UyuNIiWNpMaev2yMMlc3EAShAGv7A+lwAgY2GOkTXo7KJwQs\
uoYlLj5mOAzKz+FPMPC6/aKhDdD38atExqaNkh1AtirgBHoe1VnYG/sKcpCB/WoMybMEsEHVUqakg\
dYhRk8qdsy7yQCSOyplFHJDOdFTm4g9IZxLxJ525uilGSB1VahJ1XAkPZmbCxJnz7Pp0zvq6mziTn\
zk5i70jIp2zkn7WmzOtvMRaMjuMOHwhKeLkcWuIQwuV8jhS4lhazOnr9ghDZTNxAAqQhj+wPhdAYK\
OhDtH1qGzCStwMyS49ZgYumAVqolD5hzVmElGH6Hr41WLc4iFq4iKc2fDM2DUoMxDX1+PGFAjib4C\
TFORPa1CGHdoGRB1VaipIHWLUpHLnzgdyUxNH5cwiDkhnBq7am4G/dJ1JxJ905rAFs0DUUaWmgtS9\
fIa6F5//+f7tp7sPP729jyUH7d/dn7758Ou7n0/+wB6H/Tfu/vwQg41f+zKGg+Dd9MVb7xdft33xx\
vuqN95XvTl+1f+x+2D36Zv3v3wMdsCI2NkwoWCepGhIz3GrMkEOw49YEdQsf9LnBItzVtLPgG4ukJ\
+V5CxZUEb4btwKTBDOWGJj9NwDE2cQfpa+uIWLswh8m+1AnDHFRpdeEHVg4UzUMWa3dBXJpfylIvk\
4g/CzdEXCxZlU5AScpatIx3IuURfrGgWpI90SjtP4354lbntgE3TEJWs/ETfM46imbViJw/cOEYcU\
Kn1hLbDTxcoflZOIP2lML3GExYE0JilxkiqIxOF7h4hDCpWxGjPwtCg0/qicRPyhaMyI3rbPpztv0\
UEijmW+TsRheZxrekb8wThebf7A1qUA1NAzUEeVmgpSVz/rgcgVwgJBOpOUOD6dGXjWFyF/fDqTiD\
/pzOPZ0Rmoo0pNoi46YBqeyTc9YTzVEuRS3GQJDzIlUZyzkn4GdIOx/KwkZxAtk76+6ygqFBv5dqt\
ycQbhZ2GxsSZnLF1JcbaCs7DcY9cLog4snIk6xuyWriK5lL9UJB9nEH6Wrki4OJOKnICzdBXpuFpA\
1MW6RkHqSFeU4DT+rfOtveU/6SariDwn4rBADo7CrMThe4eIQwqVvrAW2Oli5Y/KScSfNKaXOMLiQ\
BqTlDhJFUTi8L1DxCGFyliN6eiDsfJH5STiD0VjRvS2fT5t3dxBWBywzNeJOCyPc03PiD8Yx6vNH9\
i6FIAaegbqqFJTQerqZz0QuUJYIEhnkhLHpzMdlXlh/vh0JhF/0pnHs6MzUEeVmkRddMA0PJNxesL\
E2SVqUTkrOiVRmrOSfmY+6ImTs5J+xsUZRMukr++6igomzlhiY3QhyMQZhJ+FxcaanLF0JcXZCs7C\
co9dL4g6sHAm6hizW7qK5FL+UpF8nEH4Wboi4eJMKnICztJVZODBGcWpS1eRRNSRrijBafzb51vpi\
NN+VFLikkEOjsKsxOF7h4hDCpW+sBbY6WLlj8pJxJ80ppc4wuJAGpOUOEkVROLwvUPEIYXKWI0ZeG\
YGGn9UTiL+UDRmRG/b59OdNxEjEccyXyfisDzONT0j/mAcrzZ/YOtSAGroGaijSk0Fqauf9UDkCmG\
BIJ1JShyfzgzcvU/IH5/OJOJPOnPYwRlA1FGlpoLU/f4Z6l58/uf7t5/uPvz09r5Le/edC64lcR37\
yk2heje4Nx9+fffzSUj2z9u/yt1vD1nD+LUvqB+km6Yv3nq/+LrtizfeV73xvurN8av+affB7tM37\
3/5eP+9R7s7+ZjHSYLTJt2+pOQ26veN7un5/dNDW5zqGfb7p4cG9PttZXh//NvCc5r9eX6/J/99f/\
850xrLQOwbeMNLxBtkYdA5DtwG+2Hg73eJQ9G/b9afPX+/yQJDLCD2DbwyJ+INsjBotoNAS+xdi4X\
ZQeAb9Mbg5fIN9tXGoh7d1RJ3u08c1d2fVd1FVXf/evfBQ3XHt1F3Y3+mo8ORIG9hKBjWEDoBzPKq\
mQQmsJZ8jqBje5YOi4iYwTFA2E0ofGEoQIpNZ+raOCYUm07FphQ6wOZADc+MncBJaInFUgB2zNmMF\
DR7gYECeUGUxYqC9EDk2NDluFywJhNhhjsnE1hrNL0rUloevP4uJGA60sVNLTrAdBND9cBVwJWsHr\
goKCldgSiYtXoAoiC9evBejlCOifTqoRYTqh5OydWAtb2qHsjogJmUA5lZMkz/9F6GB0MB0ryoaZF\
AbyY0L7qkwxJ2ZnAMEHbHTU3jUYAUm86shY9jQrHpVGxKoQOs32R4Znqzgys9lOy6clFQsuUHRMGs\
XVcgCsLitrXXl7tSAIiJ9K5rLSbUdT3V5gs40QKiehAdKBmjZPXAVcCVrB64KCgpXYEomLV6AKIgv\
XrwXkVcjon06qEWE6oeTsnVgPPgVD2Q0QEzKQcys9Rvahrk2GLSeVHT5mm0KxPSrbf5wdZ50RQ6YB\
wDhF0DBUDncteNTaZFAmiXE6Rbb1hsSqEDrN9keGZ6s4MrPZTsunJRULLlB0TBrF1XIArC4ra115e\
7PwuIifSuay0m1HU91eYLuIUConoQHSgZo2T1wFXAlaweuCgoKV2BKJi1egCiIL16yF0pAMREevVQ\
iwlVD6fkasAdcqoeyOjQjau6k2fMnTz7jPhwJ8/N0u4Ms24ph1i2v2bKaTlBaPbeXtL+minr2IJI7\
934CUKzWIbZuB7cpMEN0XA/xt1/bbvT+4C6tuh7YJreLzZmmK33VbfeV90ev6rvTu+DnGrKn03Bpv\
/vd7/Te2MYmmlf4urfPxNFcX6/+53ejfh3v8s4xv48v9+T/76/71NlPRmIfQNveIl4gywMOseB5lt\
sO+ehFb/fJQ5F/373W4Qtv++rJ9LiQPMbeGVOxBtkYdBsB4GWmHWnt1fuRLzB8Du997Va053ej9Vd\
U/9Q1V1Ldfd3uw963OltaBosy//0Obvzf7L7rxnyFmY/z7wUDJhMi8Ws+cHbM0gbD4bGpaNvZBpBR\
4fTrHDp6BulpqdDKbs5X+hWjXIUKGWfStln2m64dNRN2ZR01E3ZlHT0Rc1M8bX9mY45/4RZFCweHE\
uKHYdIA9MBs9nEqGeWF1hVYgLLMXgCVO1EMWbHNDAdzAFKTEze9OA61F4UGChQ0+NU08PUiUWjo27\
Tg5KOvlFqejqUsrOa5ErZOBQoZZ9K2WeWp+LSUTdlU9JRN2VT0jFrGxBNyaa3AXO740BKNsx6z+kZ\
nHmK2o7BE6BqJwpHgHKczQRMB3OAEhOTNz24DnIVBQPSQzpmvpBkaHqYlp+h0VG36UFJR98oNT0dS\
tnN+QLolNdZUzbheaKkKdvUiUWjo27KpqSjbsqmpGPWNiCakk1vA+YukgVSsmHWe07P4CxXru0YPA\
GqdqKgm6fgqvMqz1PoNOkGPDdfB6fzxryvuvW+6vb4Vfc+33xfwaPfBZzmfNmL2l8z4NDliNcMOJv\
7crBpf82AI7QjXjPgpOs0NDtnmP8Pgh/3JQ=="


==> anc/YMint.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    143107,       3664]
NotebookOptionsPosition[    138135,       3569]
NotebookOutlinePosition[    138533,       3585]
CellTagsIndexPosition[    138490,       3582]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initial", "Section",
 CellChangeTimes->{{3.951122964120267*^9, 
  3.951122965406333*^9}},ExpressionUUID->"e28389e4-2c87-4b33-9ee1-\
18f875192af5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<Amp.m\>\""}]}], "Code",
 CellChangeTimes->{{3.950678051556055*^9, 3.950678077297526*^9}, {
  3.9511228207707767`*^9, 3.951122821615596*^9}},
 CellLabel->
  "In[1081]:=",ExpressionUUID->"3a5d513f-563d-4459-8ebe-05035f302721"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"collecteDen", "[", "expr_", "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"Factor", "[", 
    RowBox[{"Plus", "@@@", 
     RowBox[{"GatherBy", "[", 
      RowBox[{
       RowBox[{"List", "@@", 
        RowBox[{"Expand", "[", "expr", "]"}]}], ",", "Denominator"}], "]"}]}],
     "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"split", ":=", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"s", ",", "i__"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"s", ",", 
        RowBox[{"Sequence", "@@", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"{", "i", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Xvariable", "[", 
    RowBox[{"expr__", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"out", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "split"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", "  ", 
           RowBox[{
            SubscriptBox["X", 
             RowBox[{"i", ",", 
              RowBox[{"j", "+", "1"}]}]], "+", 
            SubscriptBox["X", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", "j"}]], "-", 
            SubscriptBox["X", 
             RowBox[{"i", ",", "j"}]], "-", 
            SubscriptBox["X", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"j", "+", "1"}]}]]}]}], "}"}]}], "/.", 
        RowBox[{
         SubscriptBox["X", 
          RowBox[{"i_", ",", "i_"}]], "\[RuleDelayed]", "0"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"out", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"out", "/.", 
            RowBox[{
             SubscriptBox["X", 
              RowBox[{"a_", ",", "b_"}]], ":>", 
             SubscriptBox["X", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"a", ",", "n", ",", "1"}], "]"}], ",", 
               RowBox[{"Mod", "[", 
                RowBox[{"b", ",", "n", ",", "1"}], "]"}]}]]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["X", "x__"], "\[RuleDelayed]", " ", 
             SubscriptBox["X", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", "x", "}"}], "]"}]}]]}], "}"}]}], "/.", 
          RowBox[{
           SubscriptBox["X", 
            RowBox[{"1", ",", "n"}]], "->", "0"}]}], "/.", 
         RowBox[{
          SubscriptBox["X", 
           RowBox[{"i_", ",", "i_"}]], "\[RuleDelayed]", "0"}]}], "/.", 
        RowBox[{
         SubscriptBox["X", 
          RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"i", "-", "j"}], "]"}], "\[Equal]", "1"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "out", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"basis", "[", 
    RowBox[{"expr_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "return", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"expr", "//.", "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{
             SubscriptBox["l", 
              RowBox[{"z_Symbol", ",", "i_Integer"}]], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "q__"]}], "\[RuleDelayed]", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["l", 
                RowBox[{"i", ",", "z"}]], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "q"]}], ")"}]}]}]}], "/.", 
          "\[VeryThinSpace]", 
          RowBox[{
           RowBox[{
            SubscriptBox["l", 
             RowBox[{"zi_Symbol", ",", "zj_Symbol"}]], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "q__"]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             SubscriptBox["l", 
              RowBox[{"1", ",", "zj"}]], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "q"]}], "-", 
            RowBox[{
             SubscriptBox["l", 
              RowBox[{"1", ",", "zi"}]], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "q"]}]}]}]}], "/.", 
         "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["l", 
             RowBox[{"i_Integer", ",", "zj_Symbol"}]], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "q_"]}], "/;", 
           RowBox[{"i", "<", "q"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{
            SubscriptBox["l", 
             RowBox[{"q", ",", "zj"}]], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "q"]}], "-", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"a", "=", "i"}], 
             RowBox[{"q", "-", "1"}]], 
            RowBox[{
             SubscriptBox["k", "a"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "q"]}]}]}]}]}], "/.", 
        "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["l", 
            RowBox[{"i_Integer", ",", "zj_Symbol"}]], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "q_"]}], "/;", 
          RowBox[{"i", ">", "q"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           SubscriptBox["l", 
            RowBox[{"q", ",", "zj"}]], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "q"]}], "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"a", "=", "q"}], 
            RowBox[{"i", "-", "1"}]], 
           RowBox[{
            SubscriptBox["k", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "q"]}]}]}]}]}]}], ";", "\n", 
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{"return", "/.", "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{"x_", "\[CenterDot]", 
           SubscriptBox["k", "n"]}], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"a", "=", "1"}], 
             RowBox[{"n", "-", "1"}]], 
            RowBox[{"x", "\[CenterDot]", 
             SubscriptBox["k", "a"]}]}]}]}]}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
          SubscriptBox["k", "1"]}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"a", "=", "2"}], 
            RowBox[{"n", "-", "1"}]], 
           RowBox[{
            SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", "a"]}]}]}]}]}]}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Toplanarvar", "[", 
    RowBox[{"expr_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", "\[VeryThinSpace]", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "i_"], "\[CenterDot]", 
        SubscriptBox["k", "j_"]}], "\[RuleDelayed]", 
       RowBox[{
        SubscriptBox["l", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "n", ",", "1"}], "]"}], ",", "i"}]],
         "\[CenterDot]", 
        SubscriptBox["l", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"j", "+", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
          "j"}]]}]}]}], "/.", "\[VeryThinSpace]", 
     RowBox[{
      RowBox[{
       SubscriptBox["l", "i__"], "\[CenterDot]", 
       SubscriptBox["k", "j_"]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["l", "i"], "\[CenterDot]", 
       SubscriptBox["l", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"j", "+", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
         "j"}]]}]}]}], "/.", "\[VeryThinSpace]", 
    RowBox[{
     RowBox[{
      SubscriptBox["l", 
       RowBox[{"i_", ",", "j_"}]], "\[CenterDot]", 
      SubscriptBox["l", 
       RowBox[{"k_", ",", "l_"}]]}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["X", 
          RowBox[{"i", ",", "l"}]], "+", 
         SubscriptBox["X", 
          RowBox[{"j", ",", "k"}]], "-", 
         SubscriptBox["X", 
          RowBox[{"i", ",", "k"}]], "-", 
         SubscriptBox["X", 
          RowBox[{"j", ",", "l"}]]}], "/.", "\[VeryThinSpace]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", 
            RowBox[{"a_", ",", "a_"}]], "\[RuleDelayed]", "0"}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["X", 
             RowBox[{"a_Integer", ",", "b_Integer"}]], "/;", 
            RowBox[{
             RowBox[{"b", "-", "a"}], "<", "2"}]}], "\[RuleDelayed]", "0"}], 
          ",", 
          RowBox[{
           SubscriptBox["X", 
            RowBox[{"1", ",", "n"}]], "\[Rule]", "0"}]}], "}"}]}], 
       ")"}]}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"CenterDot", ",", "Orderless"}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"i_", ",", "j_"}]], "/;", 
   RowBox[{"i", ">", "j"}]}], ":=", 
  SubscriptBox["X", 
   RowBox[{"j", ",", "i"}]]}], "\n", 
 RowBox[{
  SubscriptBox["X", 
   RowBox[{"z_Symbol", ",", "i_Integer"}]], ":=", 
  SubscriptBox["X", 
   RowBox[{"i", ",", "z"}]]}], "\n", 
 RowBox[{
  SubscriptBox["X", 
   RowBox[{"z2", ",", "z1"}]], ":=", 
  SubscriptBox["X", 
   RowBox[{"z1", ",", "z2"}]]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["k", "i_"], "\[CenterDot]", 
   SubscriptBox["\[Epsilon]", "i_"]}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
   SubscriptBox["\[Epsilon]", "i_"]}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["k", "i_"], "\[CenterDot]", 
    SubscriptBox["k", "i_"]}], ":=", "0"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"cyclicity", "[", 
   RowBox[{"list_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$list", "=", "list"}], "}"}], ",", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "$list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=",
         "a"}], ",", 
       RowBox[{"$list", "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"$list", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "$list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "]"}]}]}], "]"}], ";", "$list"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"cyclicity", "[", "slot_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"slot", "\[LeftDoubleBracket]", 
       RowBox[{"i", ";;", "All"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"slot", "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", 
        RowBox[{"i", "-", "1"}]}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "slot", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"perm", "[", 
   RowBox[{"expr_", ",", "l__", ",", "list__"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"return", "=", "expr"}], ",", 
      RowBox[{"var", "=", 
       RowBox[{"Variables", "[", "expr", "]"}]}]}], "}"}], ",", 
    RowBox[{"return", "/.", "\[VeryThinSpace]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
         "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "var", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "/.",
           "\[VeryThinSpace]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "l", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}], 
             "\[Rule]", 
             RowBox[{
             "list", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", 
              RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "var", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]}], "Code",
 CellChangeTimes->{{3.9511227537968607`*^9, 3.951122793895158*^9}, {
   3.95113083087773*^9, 3.951130831166513*^9}, 3.951272269537459*^9, {
   3.9512731865725613`*^9, 3.951273186895925*^9}, {3.9512734747391567`*^9, 
   3.951273479497346*^9}},ExpressionUUID->"eb318f08-ea90-4196-81cc-\
56364f314a23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"removeabcScaleless", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "return", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"return", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"expr", "//", "Expand"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"Variables", "[", 
              RowBox[{
               RowBox[{"Denominator", "[", "#", "]"}], "/.", 
               RowBox[{
                SubscriptBox["X", "i__Integer"], ":>", "1"}]}], "]"}], ",", 
             SubscriptBox["X", 
              RowBox[{"i_", ",", "z2"}]]}], "]"}], "]"}], ">", "1"}], "&"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Select", "[", 
      RowBox[{"return", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", 
             RowBox[{
              RowBox[{"Denominator", "[", "#", "]"}], "/.", 
              RowBox[{
               SubscriptBox["X", "i__Integer"], ":>", "1"}]}], "]"}], ",", 
            RowBox[{
             SubscriptBox["X", 
              RowBox[{"i_", ",", "z1"}]], "|", 
             SubscriptBox["X", 
              RowBox[{"z1", ",", "i_"}]]}]}], "]"}], "]"}], ">", "1"}], 
        "&"}]}], "]"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.9429691984445753`*^9, 3.9429693557809*^9}, {
  3.9429693896835337`*^9, 3.9429694600882187`*^9}, {3.942971728063768*^9, 
  3.942971742915596*^9}, {3.942971919954151*^9, 3.9429719273933992`*^9}, {
  3.9429738034268217`*^9, 3.942973808911256*^9}, {3.942974515830785*^9, 
  3.942974518916576*^9}, {3.951122708507653*^9, 3.951122723259609*^9}, {
  3.951123667056533*^9, 3.951123667568143*^9}, {3.951272111766933*^9, 
  3.951272183358824*^9}, {3.95127318296661*^9, 
  3.9512731890532846`*^9}},ExpressionUUID->"ea1ea400-de4b-4e52-a61e-\
dfcb868b3f65"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    OverscriptBox["\[CapitalIota]", "^"], "6", "1"], TraditionalForm]],
  ExpressionUUID->"f9aad24d-746b-451c-892d-323d665d644c"],
 " \[Rule] ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    OverscriptBox["\[CapitalIota]", "^"], "4", "2"], TraditionalForm]],
  ExpressionUUID->"aff623e0-7343-4d09-8344-4cd8c1baddf7"]
}], "Section",
 CellChangeTimes->{{3.947845794872925*^9, 3.9478457955172443`*^9}, {
   3.9478998688335457`*^9, 3.947899877045245*^9}, {3.947900209716074*^9, 
   3.947900217121067*^9}, 3.947901464372217*^9, {3.947902173418486*^9, 
   3.947902198334722*^9}, {3.951120561152464*^9, 3.951120589136464*^9}, {
   3.951120655669572*^9, 
   3.951120701882564*^9}},ExpressionUUID->"988532c5-459d-4759-963b-\
a17e0addb2cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RefinedYM1loop6pt", "=", 
  RowBox[{"Uncompress", "[", 
   RowBox[{"Get", "[", "\"\<RefinedYM1loop6pt.txt\>\"", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9506780789455976`*^9, 3.950678082155692*^9}, {
  3.950678141731269*^9, 3.950678150738949*^9}, {3.950678191429771*^9, 
  3.9506781915569153`*^9}},
 CellLabel->
  "In[1083]:=",ExpressionUUID->"67dfd7dd-1856-4de9-9e64-d9fea9ceac7b"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "4"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "6"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "6"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
              TemplateBox[{"24"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
        RowBox[{"2", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "4"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]]}]], "+", 
       TemplateBox[{"3928"}, "OutputSizeLimit`Skeleton"], "+", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "4"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "5"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"3", ",", "6"}]]}], "-", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
          TemplateBox[{"27"}, "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{"dm2", " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "1"]}], " ", 
            TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], " ", 
            SubscriptBox["X", 
             RowBox[{"6", ",", "z1"}]]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "5"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "5"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"5", ",", "z1"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["k", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "3"}], "2"]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "3"}], "2"]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "3"}], "2"]}], "+", 
          TemplateBox[{"580"}, "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{"dm2", " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["l", 
               RowBox[{"1", ",", "z1"}]]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["l", 
               RowBox[{"2", ",", "z1"}]]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            SubscriptBox["X", 
             RowBox[{"4", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"6", ",", "z1"}]]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "6"]}], " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "3"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"4", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"6", ",", "z1"}]]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "5"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "5"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"5", ",", "z1"}]]}]]}], Short[#, 8]& ], "line" -> 1083, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 470986600, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.950678094415772*^9, 3.9506782176417513`*^9, 
  3.950703624152298*^9, 3.95073377791772*^9, 3.9508392479353724`*^9, 
  3.9508393271620007`*^9, 3.9511204499781837`*^9, 3.951272190582623*^9, 
  3.951272222112513*^9},
 CellLabel->
  "Out[1083]=",ExpressionUUID->"f756d56f-4b59-4195-9e82-35ed5d4d0583"]
}, Open  ]],

Cell[CellGroupData[{

Cell["F.L.", "Subsubsection",
 CellChangeTimes->{{3.951120725785604*^9, 
  3.9511207273232517`*^9}},ExpressionUUID->"fd7b7dd7-a83b-4a08-a829-\
fdcbadc3948a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Equation", " ", 
   RowBox[{
    RowBox[{"(", "3", ")"}], ".", " ", "We"}], " ", "glue", " ", "the", " ", 
   "legs", " ", "1", " ", "and", " ", "6.", " ", "The", " ", 
   RowBox[{"command", " ", "'"}], 
   RowBox[{"perm", "'"}], " ", "is", " ", "a", " ", "permutation", " ", "on", 
   " ", "all", " ", 
   RowBox[{"variables", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.951120984570341*^9, 3.9511210006335573`*^9}, 
   3.951121627407256*^9, {3.951272215594483*^9, 3.9512722513469276`*^9}, {
   3.951272485852372*^9, 
   3.9512725349160423`*^9}},ExpressionUUID->"42b0828c-d760-4294-ba2d-\
6e39261ae9dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"basis", "[", 
          RowBox[{"RefinedYM1loop6pt", ",", "6"}], "]"}], "/.", 
         RowBox[{
          SubscriptBox["k", "1"], "->", 
          SubscriptBox["l", 
           RowBox[{"2", ",", "1"}]]}]}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "6"], "\[CenterDot]", "x_"}], ":>", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["l", 
             RowBox[{"6", ",", "1"}]], "\[CenterDot]", "x"}], ")"}]}]}]}], 
       "]"}], "/.", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "->", 
       SubscriptBox["\[Epsilon]", "a"]}]}], "/.", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "6"], "->", 
      SubscriptBox["\[Epsilon]", "b"]}]}], "//", 
    RowBox[{
     RowBox[{"perm", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1", ",", "2", ",", "3", ",", "4", ",", "1"}], 
        "}"}]}], "]"}], "&"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.947879328363625*^9, 3.947879329422324*^9}, {
   3.947889433715695*^9, 3.947889441929449*^9}, {3.947889472135624*^9, 
   3.9478895151438007`*^9}, {3.9478895477257347`*^9, 3.947889593744825*^9}, {
   3.9478896655338707`*^9, 3.947889723044634*^9}, {3.947890475156624*^9, 
   3.9478904753779163`*^9}, {3.947891855887918*^9, 3.9478918662816257`*^9}, {
   3.947893917932123*^9, 3.947893927040967*^9}, {3.947900409655244*^9, 
   3.947900433437304*^9}, {3.951120553739512*^9, 3.951120557777796*^9}, {
   3.951120953098328*^9, 3.951120980484715*^9}, {3.951121424197617*^9, 
   3.951121425247459*^9}, {3.951121587060631*^9, 3.95112158951259*^9}, 
   3.951273261040028*^9},
 CellLabel->
  "In[1114]:=",ExpressionUUID->"963a4183-afb8-4d8c-b899-c8dde11e7ad0"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       TemplateBox[{"624756"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1114, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 803189944, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.947879335176938*^9, 3.947889442832796*^9, 
  3.947889746417815*^9, 3.947890501212955*^9, 3.947891886562427*^9, 
  3.947893991265162*^9, 3.947900490845274*^9, 3.950652176544284*^9, 
  3.950931116703877*^9, 3.9509420552321444`*^9, 3.951121072784429*^9, 
  3.951121478782452*^9, 3.951121712936303*^9, 3.9511220765319242`*^9, 
  3.951130903734469*^9, 3.951272307559095*^9, 3.95127331558698*^9},
 CellLabel->
  "Out[1114]=",ExpressionUUID->"013bcafd-8671-458f-9c8b-fc82fe74f08c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"To", " ", "speed", " ", "up", " ", "the", " ", "calculation"}], 
   ",", 
   RowBox[{
   "we", " ", "can", " ", "remove", " ", "the", " ", "terms", " ", 
    "involving", " ", "boundary", " ", "planar", " ", "variables", " ", 
    "before", " ", 
    RowBox[{"proceeding", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.951121447229168*^9, 3.951121525457861*^9}, 
   3.9511220152348633`*^9},ExpressionUUID->"1df35df9-dab7-4a98-ba88-\
57d10134de11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"temp", "/.", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SubscriptBox["X", 
            RowBox[{"i_", ",", "j_"}]]], "/;", 
          RowBox[{
           RowBox[{"j", "-", "i"}], "<", "2"}]}], ":>", "0"}]}], "/.", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["X", 
          RowBox[{"1", ",", "4"}]]], "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SubsuperscriptBox["X", 
          RowBox[{"i_", ",", "j_"}], "2"]], "/;", 
        RowBox[{
         RowBox[{"j", "-", "i"}], "<", "2"}]}], ":>", "0"}]}], "/.", 
     RowBox[{
      FractionBox["1", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "4"}], "2"]], "->", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"i_", ",", "j_"}]], "/;", 
      RowBox[{
       RowBox[{"j", "-", "i"}], "<", "2"}]}], ":>", "0"}]}], "/.", 
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]], "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.9509608355321283`*^9, 3.950960835618294*^9}, {
  3.951121559309163*^9, 3.9511215792930307`*^9}},
 CellLabel->
  "In[1115]:=",ExpressionUUID->"04daadb7-0728-4acf-ae2e-e50035355d3d"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "b"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "a"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}]}], 
          RowBox[{"2", " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "3"}], "2"], " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "z1"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "a"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "a"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "a"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "a"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "a"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       TemplateBox[{"225052"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "b"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1115, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 285796432, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.95096085220975*^9, 3.9511217267601013`*^9, 
  3.951122089975878*^9, 3.9511309171942253`*^9, 3.9512723211415997`*^9, 
  3.951273329087228*^9},
 CellLabel->
  "Out[1115]=",ExpressionUUID->"6a1be345-f232-4f00-9175-e66eaf1c943d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"equation", " ", 
   RowBox[{"(", "4", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.95112162167661*^9, 
  3.951121625940975*^9}},ExpressionUUID->"1b1eed3e-8cff-4c50-b4bd-\
2b31ee5d12b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"temp", "/.", "\[VeryThinSpace]", 
       RowBox[{
        RowBox[{
         SubscriptBox["l", 
          RowBox[{"zi_Symbol", ",", "zj_Symbol"}]], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "q__"]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          SubscriptBox["l", 
           RowBox[{"1", ",", "zj"}]], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "q"]}], "-", 
         RowBox[{
          SubscriptBox["l", 
           RowBox[{"1", ",", "zi"}]], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "q"]}]}]}]}], "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
        SubscriptBox["l", 
         RowBox[{"1", ",", "z2"}]]}], "->", "0"}]}], "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Epsilon]", "b"], "\[CenterDot]", 
       SubscriptBox["l", 
        RowBox[{"1", ",", "z2"}]]}], "->", "0"}]}], 
    RowBox[{"(*", 
     RowBox[{"transversality", " ", "condition"}], "*)"}], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "b"]}], "->", "dm2"}]}], 
   RowBox[{"(*", 
    RowBox[{"D", "-", "2"}], "*)"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "a"], "\[CenterDot]", "x_"}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "b"], "\[CenterDot]", "y_"}]}], ":>", 
    RowBox[{"x", "\[CenterDot]", "y"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9479012158841248`*^9, 3.947901296793087*^9}, {
   3.95065211146454*^9, 3.9506521118853397`*^9}, 3.951121378929418*^9, {
   3.951121612916999*^9, 3.951121647400251*^9}, {3.951122256577055*^9, 
   3.951122280023815*^9}, {3.9511234842691174`*^9, 3.951123487968631*^9}, {
   3.951272289631719*^9, 3.951272298842544*^9}, {3.951272558931541*^9, 
   3.9512725609276*^9}},ExpressionUUID->"095646cb-aa28-4267-b7af-\
420878fd19f9"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       TemplateBox[{"141516"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1102, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 165380624, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.947901330638514*^9, 3.950652193637342*^9, 
  3.950931139825366*^9, 3.9509420722648067`*^9, 3.9509608590916777`*^9, 
  3.951121732804349*^9, 3.951122095721427*^9, 3.951122276840385*^9, 
  3.9511309240322733`*^9, 3.951272327828903*^9},
 CellLabel->
  "Out[1102]=",ExpressionUUID->"e7b4dfe9-308e-4731-85ec-bdb1207343ae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Expand", " ", "to", " ", "Lorentz", " ", "products", " ", "to", " ", 
   RowBox[{"basis", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.951121695956691*^9, 
  3.951121710177039*^9}},ExpressionUUID->"dcfb3ee7-0ad7-4b8d-9e1d-\
a956d853557a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Toplanarvar", "[", 
     RowBox[{"temp", ",", "4"}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["X", 
      RowBox[{"1", ",", "z2"}]], "->", "0"}]}], "//", 
   RowBox[{
    RowBox[{"basis", "[", 
     RowBox[{"#", ",", "4"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.951121716055922*^9, 3.951121736835803*^9}, {
   3.951122409894986*^9, 3.951122444634514*^9}, 3.9512732991452847`*^9, {
   3.9512734258420677`*^9, 
   3.9512734321059*^9}},ExpressionUUID->"c47fe280-1635-48fa-b583-\
f9faf49d5844"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            SuperscriptBox["dm2", "2"], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", 
                  RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], "-", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}]}], 
          RowBox[{"4", " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "3"}], "2"], " ", 
            SubsuperscriptBox["X", 
             RowBox[{"1", ",", "z1"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "z1"}], "2"]}]], "+", 
       TemplateBox[{"122292"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1120, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 168621720, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.951121762053009*^9, 3.9511221062485733`*^9, 
  3.9511222954985647`*^9, 3.951122428963201*^9, 3.95113093442835*^9, 
  3.951272338265579*^9, 3.951273344279285*^9, 3.951273436964283*^9},
 CellLabel->
  "Out[1120]=",ExpressionUUID->"5e0f5124-3973-4de8-8de3-8f800dc33e69"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Red.", "Subsubsection",
 CellChangeTimes->{{3.9511210645083513`*^9, 
  3.9511210659782257`*^9}},ExpressionUUID->"5d5c37fc-6841-48fc-9597-\
e5a59c246056"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Reduction", " ", "and", " ", "restoring", " ", "the", " ", "pole", " ", 
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "z2"}]], "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.951121098250956*^9, 3.9511211341469917`*^9}, 
   3.951121212436885*^9, {3.9511224643279257`*^9, 3.951122476359548*^9}, {
   3.95127237383136*^9, 
   3.951272375690976*^9}},ExpressionUUID->"f576e779-a58c-40fc-b336-\
5ae8ebe97554"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FractionBox["1", 
     SubscriptBox["X", 
      RowBox[{"1", ",", "z2"}]]], 
    UnderscriptBox["dRes", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "z2"}]], "=", "0"}]], 
    SubsuperscriptBox[
     OverscriptBox["I", "^"], "4", "2"]}], "*)"}], 
  RowBox[{"temp", "=", 
   RowBox[{"removeabcScaleless", "[", 
    FractionBox["temp", 
     SubscriptBox["X", 
      RowBox[{"1", ",", "z2"}]]], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9478473674397182`*^9, 3.947847376286809*^9}, {
   3.9478474462071543`*^9, 3.947847449368574*^9}, {3.947847639657425*^9, 
   3.947847640580577*^9}, {3.947849819281588*^9, 3.947849821193771*^9}, {
   3.947877052984887*^9, 3.947877054019538*^9}, 3.9478777129451637`*^9, {
   3.947889829392783*^9, 3.9478898295438147`*^9}, {3.947889870012879*^9, 
   3.9478898822941637`*^9}, {3.947890283972557*^9, 3.9478902852045517`*^9}, {
   3.9478905708730507`*^9, 3.947890571883328*^9}, {3.9478908517386923`*^9, 
   3.9478908559504013`*^9}, {3.947891930692615*^9, 3.9478919631215887`*^9}, {
   3.947892223253456*^9, 3.9478922233868313`*^9}, {3.94789291032369*^9, 
   3.947892911188006*^9}, {3.947893012433051*^9, 3.947893013184547*^9}, {
   3.947894016226021*^9, 3.94789403235832*^9}, {3.947900651599505*^9, 
   3.947900652426878*^9}, {3.94790138627595*^9, 3.947901388444083*^9}, 
   3.950652223837161*^9, {3.951121797334487*^9, 3.951121859915576*^9}, {
   3.951121943669444*^9, 3.951121944580345*^9}, {3.951122438301848*^9, 
   3.9511224496858253`*^9}, {3.951122526282372*^9, 3.951122582800439*^9}, 
   3.951123677221719*^9, {3.951272320862917*^9, 3.9512723309119377`*^9}},
 CellLabel->
  "In[1121]:=",ExpressionUUID->"7a7cfa5d-e293-4ce9-aa5b-9e10b7017f98"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}]}], 
          RowBox[{"4", " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       TemplateBox[{"32992"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1121, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 39617896, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.9478474202218*^9, 3.947847552281242*^9, 3.947847750087772*^9, 
   3.947848201259007*^9, 3.947849882644207*^9, 3.9478771956476803`*^9, 
   3.94787795599254*^9, 3.947878760066269*^9, 3.947879117811098*^9, 
   3.9478898398185043`*^9, 3.9478899123181677`*^9, 3.947890302476685*^9, 
   3.94789059061377*^9, 3.947890875476925*^9, 3.9478919849957*^9, 
   3.94789224151057*^9, 3.9478929310171127`*^9, 3.947893033523292*^9, {
   3.9478940256949873`*^9, 3.947894049428358*^9}, 3.9479007042866993`*^9, 
   3.947901397326845*^9, 3.950652234437626*^9, 3.950960883188779*^9, {
   3.951121845803136*^9, 3.951121860735388*^9}, 3.951121902031397*^9, 
   3.9511221148285837`*^9, 3.951122304041798*^9, 3.951122460967122*^9, 
   3.951130943392712*^9, 3.951272392602036*^9, 3.951273351428659*^9, 
   3.951273443580929*^9},
 CellLabel->
  "Out[1121]=",ExpressionUUID->"70ca63f3-6d02-4c86-8fb5-f43d8e467dc6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sym.", "Subsubsection",
 CellChangeTimes->{{3.9511208353377438`*^9, 
  3.9511208364806747`*^9}},ExpressionUUID->"73c83422-a744-4c66-ba52-\
057306608976"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Equation", " ", 
   RowBox[{"(", "9", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9511211500354147`*^9, 3.951121155749297*^9}, {
  3.9512724078500566`*^9, 
  3.951272434372136*^9}},ExpressionUUID->"440f1b27-00b5-417a-b000-\
2c00b6925880"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"perm", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"perm", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"Range", "[", "4", "]"}], ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"cyclicity", "[", 
            RowBox[{"Range", "[", "4", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z2"}], "}"}], ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"z1", ",", "z2"}], "}"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9478912881675997`*^9, 3.947891344212887*^9}, {
   3.947892063768713*^9, 3.94789210104123*^9}, {3.947892185603732*^9, 
   3.9478921958369217`*^9}, {3.94789222935746*^9, 3.947892229412991*^9}, {
   3.947892946389243*^9, 3.9478929470823927`*^9}, {3.947893017640176*^9, 
   3.947893018090344*^9}, {3.9478940551791153`*^9, 3.9478940565276947`*^9}, {
   3.947900753903269*^9, 3.947900754772901*^9}, {3.947901408170437*^9, 
   3.947901410238947*^9}, 3.950960878353211*^9, {3.9511208023459*^9, 
   3.951120830647949*^9}, {3.951121914990263*^9, 3.951121919211631*^9}, {
   3.9511221285117607`*^9, 3.951122135031762*^9}, {3.951122460081612*^9, 
   3.951122460582309*^9}, 3.9512733267441673`*^9},
 CellLabel->
  "In[1122]:=",ExpressionUUID->"fcdca5ed-b9c2-41be-b22f-132149cf8c4c"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}]}], 
          RowBox[{
            SubscriptBox["X", 
             RowBox[{"1", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       TemplateBox[{"138386"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", "dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1122, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 165699552, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.947891342063751*^9, 3.947891348194838*^9}, {
   3.947892093504178*^9, 3.947892110024679*^9}, 3.947892202629224*^9, 
   3.947892245523321*^9, 3.947892952874547*^9, 3.947893037476988*^9, 
   3.947894061168309*^9, 3.947900778420452*^9, 3.947901414453321*^9, 
   3.950960886964425*^9, 3.9511219289884872`*^9, {3.951122119006401*^9, 
   3.951122145867502*^9}, 3.951122310479166*^9, 3.9511224885035553`*^9, 
   3.951130950856966*^9, 3.951272591092353*^9, 3.951273404344531*^9, 
   3.951273455038124*^9},
 CellLabel->
  "Out[1122]=",ExpressionUUID->"663daa04-f3e9-4b5d-89a1-44732726d36d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[ScriptCapitalW]", " ", "function"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9511208928002243`*^9, 
  3.951120904224842*^9}},ExpressionUUID->"bea8f224-2b89-4cdb-bd97-\
e0d71d902476"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RefinedYM2loop4pt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "/", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Denominator", "[", "#", "]"}], "/.", 
               RowBox[{
                SubscriptBox["X", "i__Integer"], ":>", "1"}]}], "/.", 
              RowBox[{
               SubscriptBox["X", "i__Symbol"], ":>", "1"}]}], "/.", 
             RowBox[{
              RowBox[{"a_Integer", " ", 
               SubscriptBox["X", "i__"]}], ":>", 
              SubscriptBox["X", "i"]}]}], "/.", 
            RowBox[{
             SubsuperscriptBox["X", "i__", "2"], ":>", "1"}]}], "/.", 
           RowBox[{
            SubscriptBox["X", "i__"], ":>", "E"}]}], "//", "Log"}], ")"}], 
        ")"}]}], ")"}], "&"}], "/@", "temp"}], "//", 
   RowBox[{
    RowBox[{"basis", "[", 
     RowBox[{"#", ",", "4"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9478913493996572`*^9, 3.947891406471876*^9}, {
   3.9478914631959753`*^9, 3.9478914708462763`*^9}, {3.947892117270402*^9, 
   3.947892126877158*^9}, {3.9478922723228817`*^9, 3.9478922734851007`*^9}, {
   3.9478923762726173`*^9, 3.947892383039597*^9}, {3.9478929614447823`*^9, 
   3.9478929624089403`*^9}, {3.947893023064045*^9, 3.947893044250841*^9}, {
   3.947894067947365*^9, 3.947894069026951*^9}, {3.9479007750983887`*^9, 
   3.947900778280946*^9}, {3.947900932809239*^9, 3.947900933560685*^9}, {
   3.947901417868038*^9, 3.9479014184510202`*^9}, 3.9509608814304667`*^9, {
   3.951121182318213*^9, 3.951121194004208*^9}, {3.951121931385421*^9, 
   3.951121933111845*^9}, {3.951121974126913*^9, 3.95112198184807*^9}},
 CellLabel->
  "In[1106]:=",ExpressionUUID->"58bdb325-b17a-47cc-9a39-4520a8c801d1"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}]}], 
          RowBox[{"4", " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"2", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], 
        RowBox[{"2", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z2"}]]}]], "+", 
       TemplateBox[{"138385"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "1"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"10", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"10", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"1", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["l", 
             RowBox[{"2", ",", "z1"}]]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["dm2", "2"], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"z1", ",", "z2"}]]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "3"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1106, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 188240384, "size" -> 8,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.947891385257194*^9, 3.947891421069066*^9, {3.947891468872899*^9, 
   3.947891485223007*^9}, 3.9478921243782597`*^9, 3.947892173057518*^9, 
   3.9478922849596643`*^9, 3.9478923951002913`*^9, 3.947892974567011*^9, {
   3.947893042508874*^9, 3.9478930550882177`*^9}, 3.947894080656138*^9, 
   3.947900811483631*^9, 3.9479010152048473`*^9, 3.9479014294937487`*^9, 
   3.950960897522766*^9, 3.9511219495773706`*^9, 3.9511219920917883`*^9, 
   3.951122153515985*^9, 3.951122317452684*^9, 3.951122498069713*^9, 
   3.9511309596222677`*^9, 3.951272602111966*^9},
 CellLabel->
  "Out[1106]=",ExpressionUUID->"d206d77b-4406-4407-9502-07ea110b98ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other results", "Section",
 CellChangeTimes->{{3.951122990995899*^9, 
  3.951122994475151*^9}},ExpressionUUID->"e54e21c5-bd4c-4457-b4af-\
34026dc3bb9b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox["I", "^"], "4", "2"], " ", "with", " ", "deleting", " ", 
   "all", " ", "scaleless", " ", "terms"}], "*)"}]], "Input",
 CellChangeTimes->{{3.95112332308287*^9, 3.951123335262848*^9}, 
   3.951123447852621*^9, {3.951272596411018*^9, 
   3.9512726139060173`*^9}},ExpressionUUID->"90182471-28ea-4809-b4c2-\
02d257cc5060"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Uncompress", "[", 
  RowBox[{"Get", "[", "\"\<NoScalelessYM2loop4pt.txt\>\"", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.951123397651907*^9, 3.951123403936809*^9}, {
   3.951123436171184*^9, 3.951123438612659*^9}, 3.951273052961738*^9},
 CellLabel->
  "In[1107]:=",ExpressionUUID->"8656a8e4-02df-4c69-b54d-ab24e9af3f8a"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            SuperscriptBox["DD", "2"], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}]}], 
          RowBox[{"4", " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"1", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"3", ",", "z1"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"3", ",", "z2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{"DD", " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}]}]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["DD", "2"], " ", 
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
        RowBox[{"2", " ", 
          TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], " ", 
          SubscriptBox["X", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}]], "+", 
       TemplateBox[{"2046"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"DD", " ", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]]}], "+", 
              RowBox[{"DD", " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], " ", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]]}], "+", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
              RowBox[{
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]]}]}], ")"}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"DD", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{"-", 
                  RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]]}], "-", 
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"1", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]]}], "+", 
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]]}], "+", 
              RowBox[{"DD", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z1"}]]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]]}], "+", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
              RowBox[{"DD", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"1", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"4", ",", "z2"}]]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]]}], "-", 
              RowBox[{"DD", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"1", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"4", ",", "z2"}]]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]]}], "+", 
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1107, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 28112648, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.951123405167007*^9, 3.9511234406128397`*^9, 
  3.951123652686379*^9, 3.951273055183783*^9},
 CellLabel->
  "Out[1107]=",ExpressionUUID->"43b5d6a2-14ba-4dc6-9d46-9730bd1d97f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox["I", "^"], "5", "2"], " ", "with", " ", "deleting", " ", 
   "all", " ", "scaleless", " ", "terms"}], "*)"}]], "Input",
 CellChangeTimes->{{3.95112332308287*^9, 3.951123335262848*^9}, {
  3.951272620220663*^9, 
  3.951272620398348*^9}},ExpressionUUID->"2d5e74e2-0cee-4302-ba82-\
3321233ad153"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Uncompress", "[", 
  RowBox[{"Get", "[", "\"\<NoScalelessYM2loop5pt.txt\>\"", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.951123130065353*^9, 3.9511231577807207`*^9}, {
   3.951123285273671*^9, 3.951123289200996*^9}, 3.951273059343081*^9},
 CellLabel->
  "In[1108]:=",ExpressionUUID->"a49eae8d-06f0-481e-9a33-4580600f8008"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"dm2", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
              RowBox[{"3", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"1", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
              RowBox[{"3", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"1", ",", "z2"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
              RowBox[{"3", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
              TemplateBox[{"31"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"3", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"5", ",", "z2"}]]}]}], "+", 
              RowBox[{"3", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"1", ",", "z2"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"5", ",", "z2"}]]}]}], "-", 
              RowBox[{"3", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "1"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z2"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "5"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"5", ",", "z2"}]]}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "dm2", " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"2", " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
          TemplateBox[{"15"}, "OutputSizeLimit`Skeleton"]}], 
        RowBox[{
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]]}]], "+", 
       TemplateBox[{"16441"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
        RowBox[{"4", " ", 
          TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], " ", 
          SubscriptBox["X", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}]], "+", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "2"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"2", ",", "4"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"3", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"5", ",", "z2"}]]}], "+", 
              TemplateBox[{"27"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
        RowBox[{"4", " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "3"}]], " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "4"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]]}]], "-", 
       FractionBox[
        RowBox[{"dm2", " ", 
          RowBox[{"(", 
            RowBox[{
              TemplateBox[{"446"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
                RowBox[{
                  SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                  SubscriptBox["l", 
                   RowBox[{"2", ",", "z1"}]]}], " ", 
                RowBox[{
                  SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "5"]}], " ", 
                SubscriptBox["X", 
                 RowBox[{"2", ",", "4"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"5", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]]}]}], ")"}]}], 
        RowBox[{"4", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "4"}], "2"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"2", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"4", ",", "z2"}]]}]]}], Short[#, 8]& ], "line" -> 1108, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 1310951232, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.951123195618106*^9, 3.951123281364224*^9, 
  3.9511233535372343`*^9, 3.951273123402588*^9},
 CellLabel->
  "Out[1108]=",ExpressionUUID->"8c6fe7b1-ae70-4714-a356-f51cedb700ff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "large"}], "-", 
   RowBox[{"D", " ", "limit", " ", "of", " ", 
    SubsuperscriptBox[
     OverscriptBox["I", "^"], "4", "3"], " ", "with", " ", "deleting", " ", 
    "all", " ", "scaleless", " ", "terms"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.951123265370143*^9, 3.9511233026154633`*^9}, {
  3.951123342930265*^9, 3.951123358843583*^9}, {3.951272628318645*^9, 
  3.951272629250457*^9}},ExpressionUUID->"2ada5d74-78d7-4aae-b993-\
6deefc1f1a68"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Uncompress", "[", 
  RowBox[{"Get", "[", "\"\<YMLargeD3loop4pt.txt\>\"", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.951123212623941*^9, 3.951123218177528*^9}, {
  3.951123380597332*^9, 3.951123382725453*^9}},
 CellLabel->
  "In[1109]:=",ExpressionUUID->"aed9f137-3bb4-434f-b7ab-553216f31092"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       TemplateBox[{"242"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
          RowBox[{"(", 
            RowBox[{
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"22"}, "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
        RowBox[{"16", " ", 
          TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z3"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            SubscriptBox["X", 
             RowBox[{"2", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"z1", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"z1", ",", "z3"}]]}], "+", 
          TemplateBox[{"76"}, "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "1"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
              SubscriptBox["l", 
               RowBox[{"2", ",", "z1"}]]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            SubscriptBox["X", 
             RowBox[{"4", ",", "z2"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"z1", ",", "z3"}]], " ", 
            SubscriptBox["X", 
             RowBox[{"z2", ",", "z3"}]]}]}], 
        RowBox[{"8", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "4"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z3"}]]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z3"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z3"}]]}], "+", 
              RowBox[{
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z3"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z3"}]]}], "+", 
              RowBox[{
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z3"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z1"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z2", ",", "z3"}]]}], "+", 
              RowBox[{
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z1"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z3"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z2", ",", "z3"}]]}], "+", 
              RowBox[{
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z1"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z3"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z2", ",", "z3"}]]}], "+", 
              RowBox[{
                SubscriptBox["X", 
                 RowBox[{"2", ",", "z1"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"4", ",", "z2"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z1", ",", "z3"}]], " ", 
                SubscriptBox["X", 
                 RowBox[{"z2", ",", "z3"}]]}]}], ")"}]}], 
        RowBox[{"16", " ", 
          SubsuperscriptBox["X", 
           RowBox[{"1", ",", "3"}], "4"], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"1", ",", "z3"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z1"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z2"}]], " ", 
          SubscriptBox["X", 
           RowBox[{"3", ",", "z3"}]]}]]}], Short[#, 8]& ], "line" -> 1109, 
   "sessionID" -> 25484132392370245711, "byteCount" -> 1849648, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.951123219315*^9, 3.951123383211068*^9, 
  3.951273123550357*^9},
 CellLabel->
  "Out[1109]=",ExpressionUUID->"456ce51e-ebf7-4cd6-b8c3-b0d2209a1e19"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1023, 897},
WindowMargins->{{26, Automatic}, {Automatic, 21}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"216b86d8-48fe-4e9a-b6e4-ff0922fa92e4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 152, 3, 67, "Section",ExpressionUUID->"e28389e4-2c87-4b33-9ee1-18f875192af5"],
Cell[577, 20, 386, 9, 72, "Code",ExpressionUUID->"3a5d513f-563d-4459-8ebe-05035f302721"],
Cell[966, 31, 13314, 384, 610, "Code",ExpressionUUID->"eb318f08-ea90-4196-81cc-56364f314a23"],
Cell[14283, 417, 2028, 50, 99, "Code",ExpressionUUID->"ea1ea400-de4b-4e52-a61e-dfcb868b3f65"]
}, Closed]],
Cell[CellGroupData[{
Cell[16348, 472, 800, 19, 61, "Section",ExpressionUUID->"988532c5-459d-4759-963b-a17e0addb2cd"],
Cell[CellGroupData[{
Cell[17173, 495, 417, 9, 30, "Input",ExpressionUUID->"67dfd7dd-1856-4de9-9e64-d9fea9ceac7b"],
Cell[17593, 506, 12160, 286, 201, "Output",ExpressionUUID->"f756d56f-4b59-4195-9e82-35ed5d4d0583"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29790, 797, 157, 3, 45, "Subsubsection",ExpressionUUID->"fd7b7dd7-a83b-4a08-a829-fdcbadc3948a"],
Cell[29950, 802, 650, 14, 30, "Input",ExpressionUUID->"42b0828c-d760-4294-ba2d-6e39261ae9dd"],
Cell[CellGroupData[{
Cell[30625, 820, 2003, 50, 56, "Input",ExpressionUUID->"963a4183-afb8-4d8c-b899-c8dde11e7ad0"],
Cell[32631, 872, 5155, 127, 153, "Output",ExpressionUUID->"013bcafd-8671-458f-9c8b-fc82fe74f08c"]
}, Open  ]],
Cell[37801, 1002, 505, 12, 30, "Input",ExpressionUUID->"1df35df9-dab7-4a98-ba88-57d10134de11"],
Cell[CellGroupData[{
Cell[38331, 1018, 1324, 42, 55, "Input",ExpressionUUID->"04daadb7-0728-4acf-ae2e-e50035355d3d"],
Cell[39658, 1062, 9449, 239, 151, "Output",ExpressionUUID->"6a1be345-f232-4f00-9175-e66eaf1c943d"]
}, Open  ]],
Cell[49122, 1304, 230, 6, 30, "Input",ExpressionUUID->"1b1eed3e-8cff-4c50-b4bd-2b31ee5d12b0"],
Cell[CellGroupData[{
Cell[49377, 1314, 1984, 52, 54, "Input",ExpressionUUID->"095646cb-aa28-4267-b7af-420878fd19f9"],
Cell[51364, 1368, 8396, 214, 157, "Output",ExpressionUUID->"e7b4dfe9-308e-4731-85ec-bdb1207343ae"]
}, Open  ]],
Cell[59775, 1585, 286, 7, 30, "Input",ExpressionUUID->"dcfb3ee7-0ad7-4b8d-9e1d-a956d853557a"],
Cell[CellGroupData[{
Cell[60086, 1596, 579, 16, 33, "Input",ExpressionUUID->"c47fe280-1635-48fa-b583-f9faf49d5844"],
Cell[60668, 1614, 9541, 242, 199, "Output",ExpressionUUID->"5e0f5124-3973-4de8-8de3-8f800dc33e69"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70258, 1862, 159, 3, 45, "Subsubsection",ExpressionUUID->"5d5c37fc-6841-48fc-9597-e5a59c246056"],
Cell[70420, 1867, 462, 11, 33, "Input",ExpressionUUID->"f576e779-a58c-40fc-b336-5ae8ebe97554"],
Cell[CellGroupData[{
Cell[70907, 1882, 1755, 35, 51, "Input",ExpressionUUID->"7a7cfa5d-e293-4ce9-aa5b-9e10b7017f98"],
Cell[72665, 1919, 9746, 250, 151, "Output",ExpressionUUID->"70ca63f3-6d02-4c86-8fb5-f43d8e467dc6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82460, 2175, 159, 3, 45, "Subsubsection",ExpressionUUID->"73c83422-a744-4c66-ba52-057306608976"],
Cell[82622, 2180, 284, 7, 30, "Input",ExpressionUUID->"440f1b27-00b5-417a-b000-2c00b6925880"],
Cell[CellGroupData[{
Cell[82931, 2191, 1556, 35, 52, "Input",ExpressionUUID->"fcdca5ed-b9c2-41be-b22f-132149cf8c4c"],
Cell[84490, 2228, 9704, 251, 193, "Output",ExpressionUUID->"663daa04-f3e9-4b5d-89a1-44732726d36d"]
}, Open  ]],
Cell[94209, 2482, 225, 5, 30, "Input",ExpressionUUID->"bea8f224-2b89-4cdb-bd97-e0d71d902476"],
Cell[CellGroupData[{
Cell[94459, 2491, 1872, 43, 76, "Input",ExpressionUUID->"58bdb325-b17a-47cc-9a39-4520a8c801d1"],
Cell[96334, 2536, 10339, 266, 193, "Output",ExpressionUUID->"d206d77b-4406-4407-9502-07ea110b98ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106734, 2809, 158, 3, 67, "Section",ExpressionUUID->"e54e21c5-bd4c-4457-b4af-34026dc3bb9b"],
Cell[106895, 2814, 400, 9, 34, "Input",ExpressionUUID->"90182471-28ea-4809-b4c2-02d257cc5060"],
Cell[CellGroupData[{
Cell[107320, 2827, 350, 7, 30, "Input",ExpressionUUID->"8656a8e4-02df-4c69-b54d-ab24e9af3f8a"],
Cell[107673, 2836, 10984, 255, 207, "Output",ExpressionUUID->"43b5d6a2-14ba-4dc6-9d46-9730bd1d97f5"]
}, Open  ]],
Cell[118672, 3094, 374, 9, 34, "Input",ExpressionUUID->"2d5e74e2-0cee-4302-ba82-3321233ad153"],
Cell[CellGroupData[{
Cell[119071, 3107, 352, 7, 30, "Input",ExpressionUUID->"a49eae8d-06f0-481e-9a33-4580600f8008"],
Cell[119426, 3116, 11338, 264, 229, "Output",ExpressionUUID->"8c6fe7b1-ae70-4714-a356-f51cedb700ff"]
}, Open  ]],
Cell[130779, 3383, 515, 11, 34, "Input",ExpressionUUID->"2ada5d74-78d7-4aae-b993-6deefc1f1a68"],
Cell[CellGroupData[{
Cell[131319, 3398, 319, 6, 30, "Input",ExpressionUUID->"aed9f137-3bb4-434f-b7ab-553216f31092"],
Cell[131641, 3406, 6466, 159, 157, "Output",ExpressionUUID->"456ce51e-ebf7-4cd6-b8c3-b0d2209a1e19"]
}, Open  ]]
}, Open  ]]
}
]
*)


